Median eigenvalues of subcubic graphs

We show that the median eigenvalues of every connected graph of maximum degree at most three, except for the Heawood graph, are at most $1$ in absolute value, resolving open problems posed by Fowler and Pisanski, and by Mohar.

==> anc/input.txt <==
a+2 abacadbcbdcd
b+2 abacadbcbd
c+2 acaebdbecd
d+2 abacadbdbecd
e+2 abacaebcbecd
f+2 abacaebdbecd
g+2 acadbdbe
h+2 abacadbdbe
i+2 abacadbebfde
j+2 abacadbdbfde
k+2 abacadbebf
l+2 acadaebdbeef
m+2 acadaebdbfef
n+3 abadaebdbfcecgfg
o+3 adaeafbcbebgcfcgde
p+3 adaeafbebgcfchef
q+3 adaeafbcbfbgcgchef
r+3 adaeagbdbfcgciefgh
s+3 adaeagbdbfchciefgh
t+3 adaeagbcbgbhchcifg
u+3 adaeahbcbfbgchcjhi
v+4 abaeaibebfcdcgcjdhdjfghi
w+4 abaeajbfbgcdchckdidkghij
x+4 abaeagbfbhcgcjdhdidkhijk
y+4 abaeajbfbgcdchcldidkghij
a-1 abacbc
b-2 acadbcbd
c-2 abacadbcbd
d-2 acadbdbe
e-2 acadbcbdbe
f-2 abacadbebfde
g-2 abacadbebf
h-2 acadbdbebfef
i-2 adaebdbebfcd
j-2 acaebebfbgdefg
k-3 abadafbebfcdcecfde
l-3 abadaebdbfcecgfg
m-3 abadafbebfcfcgde
n-3 abadafbebfcfcg
o-3 abadafbebfcdcecgde
p-3 adaeafbdbecfcgef
q-3 adaeafbebgcfchfg
r-3 adaeafbebgcfchef
s-3 abadaebebfcdcfchfg
t-3 abadafbebfcfcgch
u-3 abadahbebfcdcfchfg
v-3 adaeafbebfbgcgchfg
w-3 adaeafbdbebgcfchgh
x-3 adafbebfbgcgchfg
y-3 abadafbdbgcfcgciefgh
z-3 adaebebfbgcgcigh
aa-3 adaeagbcbebfcgcigh
ab-3 adaebebfcgchcifghi
ac-3 adaeafbebfbgchcigh
ad-3 adafagbebfbhcgcihi
ae-3 adaeafbfbgbhcecigh
af-3 abaeagbdbhcgchcjfghi
ag-3 adaeahbcbfbgchcjhi
ah-4 aeagajbfbgbhcdchcididjgh
ai-4 aeagajbfbgbhcdchcidedjgh
aj-4 aeafagbgbhbkcdchcididjefjk
ak-4 abaeajbfbgcdchckdidkghij
al-4 abaeajbfbgcdchcldidkghij
am-4 aeafahbgbhbicdcicjdkdlhi
an-5 afahaibcbgbkcgchdedidlejelhijk
ao-5 afagaibhbibjcdcjckdkdlekemenij
ap-5 afagaibhbibkcjckcldedldmeienkl


==> anc/lean/README.md <==
# Subcubic graph lemmas in Lean

This repository contains a Lean formalization of local reductions in subcubic
graphs with matching cuts.

## Basic Definitions

A graph `G` is **subcubic** if every vertex has degree at most `3`.

A **matching cut** of `G` is a cut `(A, B)` of the vertices such that
each side induces a graph of maximum degree at most `1`.  Equivalently, the
edges of `G[A] ∪ G[B]` form a matching. In Lean this is represented by
`MatchingCut G`, which stores one side `A`; the other side is its complement.

The four colors used throughout the formalization are derived from a matching
cut:

- `red`: a vertex in `A` with a neighbor in `G[A]`;
- `reddish`: a vertex in `A` with no neighbor in `G[A]`;
- `blue`: a vertex in `B` with a neighbor in `G[B]`;
- `bluish`: a vertex in `B` with no neighbor in `G[B]`.

The Lean type `MatchingCutColoring G` is the color-based presentation of this
data.  It stores the four-coloring directly, together with proofs that `G` is
subcubic, that the two color-sides form a matching cut, and that every color
has exactly the graph-theoretic meaning above.  A `MatchingCut G` can be
converted to its recomputed four-coloring by `MatchingCut.toColoring`, and a
`MatchingCutColoring G` can recover its cut by
`MatchingCutColoring.toMatchingCut`.

A **cut-preserver flip** is performed at a red-blue edge `ab`: both endpoints
are toggled across the cut, so the new cut is
`(A ∆ {a, b}, B ∆ {a, b})`.  In Lean a flip is valid only when the resulting
cut is again a matching cut; reachability means zero or more such valid flips,
with colors recomputed after each flip.

## Main Formalized Results

The top-level results are `lemma2_7` and `lemma2_8`.  They are stated in Lean
for a `MatchingCutColoring` and a specified red edge.  Equivalently, in cut
language:

Let `(A, B)` be a matching cut of a finite subcubic graph `G`.  If `G[A]`
contains an edge, then there are matching cuts
`(A_0, B_0), (A_1, B_1), ..., (A_k, B_k)` and edges
`a_0 b_0, a_1 b_1, ..., a_{k-1} b_{k-1}` of `G`, with
`(A_0, B_0) = (A, B)`, such that for each `i < k`, the vertex `a_i` is red and
`b_i` is blue with respect to `(A_i, B_i)`, and
`A_{i+1} = A_i ∆ {a_i, b_i}` and `B_{i+1} = B_i ∆ {a_i, b_i}`.

With colors recomputed from either `(A_k, B_k)` or `(B_k, A_k)`, the graph `G`
then contains an induced catalogued obstruction satisfying its listed
ambient-degree constraints when present:

- `lemma2_7`: a cut enhancer, degree cut enhancer, absolute tail reducer,
  positive tail reducer, or degree-constrained positive tail reducer;
- `lemma2_8`: a cut enhancer, degree cut enhancer, absolute tail reducer,
  negative tail reducer, or degree-constrained negative tail reducer.

## Repository Layout

- `Subcubic/Basic.lean`: subcubic graphs, colors, `MatchingCutColoring`, color
  reversal, and color-side facts.
- `Subcubic/MatchingCut.lean`: matching cuts, color recomputation from a cut,
  cut-preserver flips, and flip reachability.
- `Subcubic/Pattern.lean`: finite colored patterns, induced occurrence, side
  swapping, and reusable induced-occurrence constructors.
- `Subcubic/TailReducers.lean`: the generated catalog of `27` positive and
  `56` negative tail reducers.
- `Subcubic/CutEnhancers.lean`: the catalog of cut enhancers, including the
  low-degree enhancers used by Lemma 3.6.
- `Subcubic/PositiveTailReducerWitnesses.lean` and
  `Subcubic/NegativeTailReducerWitnesses.lean`: reusable embeddings of named
  tail reducers into ambient configurations.
- `Subcubic/PositiveReduction.lean` and `Subcubic/NegativeReduction.lean`:
  reachability predicates for the positive and negative conclusions.
- `Subcubic/Lemma2_7.lean` and `Subcubic/Lemma2_8.lean`: the main positive and
  negative reducer theorems.
- `Subcubic/Lemma3_*.lean`, `Subcubic/Lemma4_*.lean`, and
  `Subcubic/Lemma5_*.lean`: supporting local lemmas and case analyses used by
  the two main theorems.
- `Subcubic.lean`: aggregate import of the formalization.

The numbered lemma and case labels are internal navigation labels for the
formal proof files.

## Reducer Data and Scripts

The source data for tail reducers is `tail_reducers.cvs`.  Its columns are
`name`, `edges`, `reddish`, `red`, `bluish`, `blue`, and
`degree_constraint`.  The `edges` column uses a compact two-letter edge
encoding, and `degree_constraint` records optional ambient degree requirements.

Run:

```bash
python3 scripts/validate_tail_reducers.py
```

to check that the source file contains `27` positive and `56` negative
reducers and has no duplicate mathematical reducer entries.

Run:

```bash
python3 scripts/generate_tail_reducers.py --write
```

to regenerate `Subcubic/TailReducers.lean` from `tail_reducers.cvs`.

## Checking the Formalization

This project uses Lean through Lake.  To check the full formalization, run:

```bash
lake build
```


==> anc/lean/Subcubic.lean <==
import Subcubic.Basic
import Subcubic.ColoringLemmas
import Subcubic.MatchingCut
import Subcubic.Pattern
import Subcubic.TailReducers
import Subcubic.CutEnhancers
import Subcubic.Lemma3_6
import Subcubic.Lemma3_3
import Subcubic.Lemma3_7
import Subcubic.Lemma4_2
import Subcubic.Lemma4_3
import Subcubic.Lemma4_4
import Subcubic.Lemma4_5
import Subcubic.Lemma4_7
import Subcubic.Lemma4_8
import Subcubic.Lemma4_10
import Subcubic.Lemma4_12
import Subcubic.Lemma2_7
import Subcubic.Lemma5_2
import Subcubic.Lemma5_3
import Subcubic.Lemma5_4
import Subcubic.Lemma5_5
import Subcubic.Lemma5_6
import Subcubic.Lemma5_7
import Subcubic.Lemma5_8
import Subcubic.Lemma5_9
import Subcubic.Lemma5_11
import Subcubic.Lemma5_13.Main
import Subcubic.Lemma2_8


==> anc/lean/Subcubic/Basic.lean <==
import Mathlib.Combinatorics.SimpleGraph.Finite
import Mathlib.Data.Set.Card

/-!
# Subcubic graphs with a matching-cut four-coloring

The four colors contain the cut information: red and reddish vertices form one
side, while blue and bluish vertices form the other.  Thus no separate set `A`
is carried through theorem statements.
-/

open Set

namespace Subcubic

variable {V : Type*}

/-- The degree of a vertex, written using `Set.ncard` so that subsequent
definitions do not need to carry a decidability instance for adjacency. -/
noncomputable def vertexDegree (G : SimpleGraph V) (v : V) : Nat :=
  (G.neighborSet v).ncard

/-- Every vertex of `G` has degree at most three. -/
def IsSubcubic [Fintype V] (G : SimpleGraph V) : Prop :=
  ∀ v, vertexDegree G v ≤ 3

/-- The four actual colors of vertices in the ambient graph. -/
inductive Color
  | red
  | reddish
  | blue
  | bluish
  deriving DecidableEq, Repr

/-- Whether a color belongs to the red side of the cut. -/
def Color.IsRedSide : Color → Prop
  | .red | .reddish => True
  | .blue | .bluish => False

/-- Exchange the two sides of the cut. -/
def Color.swap : Color → Color
  | .red => .blue
  | .reddish => .bluish
  | .blue => .red
  | .bluish => .reddish

@[simp] theorem Color.swap_swap (c : Color) : c.swap.swap = c := by
  cases c <;> rfl

@[simp] theorem Color.swap_eq_red (c : Color) : c.swap = .red ↔ c = .blue := by
  cases c <;> simp [Color.swap]

@[simp] theorem Color.swap_eq_reddish (c : Color) : c.swap = .reddish ↔ c = .bluish := by
  cases c <;> simp [Color.swap]

@[simp] theorem Color.swap_eq_blue (c : Color) : c.swap = .blue ↔ c = .red := by
  cases c <;> simp [Color.swap]

@[simp] theorem Color.swap_eq_bluish (c : Color) : c.swap = .bluish ↔ c = .reddish := by
  cases c <;> simp [Color.swap]

/-- The red side determined by a complete vertex-coloring. -/
def redSideOf (color : V → Color) : Set V :=
  {v | (color v).IsRedSide}

/-- The graph-theoretic meaning of a color relative to a complete coloring. -/
def HasGraphColor (G : SimpleGraph V) (color : V → Color) (v : V) : Color → Prop
  | .red => v ∈ redSideOf color ∧ ∃ w ∈ redSideOf color, G.Adj v w
  | .reddish => v ∈ redSideOf color ∧ ¬ ∃ w ∈ redSideOf color, G.Adj v w
  | .blue => v ∉ redSideOf color ∧ ∃ w ∉ redSideOf color, G.Adj v w
  | .bluish => v ∉ redSideOf color ∧ ¬ ∃ w ∉ redSideOf color, G.Adj v w

/-- The two color-sides each induce a graph of maximum degree at most one. -/
def IsMatchingColoring [Fintype V] (G : SimpleGraph V) (color : V → Color) : Prop :=
  (∀ v ∈ redSideOf color,
      (G.neighborSet v ∩ redSideOf color).ncard ≤ 1) ∧
  (∀ v ∉ redSideOf color,
      (G.neighborSet v ∩ (redSideOf color)ᶜ).ncard ≤ 1)

/-- A valid ambient coloring, containing all standing assumptions.

`color_correct` says that the assigned color has exactly its intended
graph-theoretic meaning.  In particular, the cut is recovered from `color` and
is not stored separately.
-/
structure MatchingCutColoring [Fintype V] (G : SimpleGraph V) where
  color : V → Color
  subcubic : IsSubcubic G
  matching : IsMatchingColoring G color
  color_correct : ∀ v, HasGraphColor G color v (color v)

namespace MatchingCutColoring

variable [Fintype V] {G : SimpleGraph V} (C : MatchingCutColoring G)

/-- The red side, derived from the coloring. -/
def redSide : Set V := redSideOf C.color

@[simp] theorem mem_redSide_iff (v : V) :
    v ∈ C.redSide ↔ C.color v = .red ∨ C.color v = .reddish := by
  change (C.color v).IsRedSide ↔ _
  cases C.color v <;> simp [Color.IsRedSide]

@[simp] theorem not_mem_redSide_iff (v : V) :
    v ∉ C.redSide ↔ C.color v = .blue ∨ C.color v = .bluish := by
  change ¬ (C.color v).IsRedSide ↔ _
  cases C.color v <;> simp [Color.IsRedSide]

def IsRed (v : V) : Prop := C.color v = .red
def IsReddish (v : V) : Prop := C.color v = .reddish
def IsBlue (v : V) : Prop := C.color v = .blue
def IsBluish (v : V) : Prop := C.color v = .bluish

@[simp] theorem redSideOf_swap :
    redSideOf (fun v ↦ (C.color v).swap) = (redSideOf C.color)ᶜ := by
  ext v
  change (C.color v).swap.IsRedSide ↔ ¬ (C.color v).IsRedSide
  cases C.color v <;> simp [Color.IsRedSide, Color.swap]

private theorem isMatchingColoring_swap :
    IsMatchingColoring G (fun v ↦ (C.color v).swap) := by
  rw [IsMatchingColoring, C.redSideOf_swap]
  rcases C.matching with ⟨hred, hblue⟩
  constructor
  · intro v hv
    change v ∉ redSideOf C.color at hv
    exact hblue v hv
  · intro v hv
    have hv' : v ∈ redSideOf C.color := by
      simpa only [mem_compl_iff, not_not] using hv
    simpa only [compl_compl] using hred v hv'

private theorem hasGraphColor_swap (v : V) (c : Color) :
    HasGraphColor G (fun w ↦ (C.color w).swap) v c.swap ↔
      HasGraphColor G C.color v c := by
  cases c <;> unfold HasGraphColor
  all_goals rw [C.redSideOf_swap]
  all_goals simp only [Color.swap, mem_compl_iff, not_not]

/-- Exchange red with blue and reddish with bluish throughout a matching-cut coloring. -/
def swapSides : MatchingCutColoring G where
  color v := (C.color v).swap
  subcubic := C.subcubic
  matching := C.isMatchingColoring_swap
  color_correct := by
    intro v
    exact (C.hasGraphColor_swap v (C.color v)).2 (C.color_correct v)

@[simp] theorem swapSides_color (v : V) : C.swapSides.color v = (C.color v).swap := rfl

@[simp] theorem swapSides_swapSides : C.swapSides.swapSides = C := by
  cases C
  simp [swapSides]

end MatchingCutColoring

/-- A cut preserver is a red--blue edge. -/
def IsCutPreserver [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) (a b : V) : Prop :=
  G.Adj a b ∧ C.color a = .red ∧ C.color b = .blue

/-- Under side-swap, a cut preserver is read with its endpoints reversed. -/
@[simp] theorem isCutPreserver_swap_reverse [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) (a b : V) :
    IsCutPreserver C.swapSides b a ↔ IsCutPreserver C a b := by
  constructor
  · rintro ⟨hba, hb, ha⟩
    change (C.color b).swap = .red at hb
    change (C.color a).swap = .blue at ha
    exact ⟨(G.adj_comm b a).mp hba, (Color.swap_eq_blue _).1 ha,
      (Color.swap_eq_red _).1 hb⟩
  · rintro ⟨hab, ha, hb⟩
    refine ⟨(G.adj_comm a b).mp hab, ?_, ?_⟩
    · change (C.color b).swap = .red
      exact (Color.swap_eq_red _).2 hb
    · change (C.color a).swap = .blue
      exact (Color.swap_eq_blue _).2 ha

/-- There are at least two distinct edges with one endpoint in `S` and one in
`T`. Since `SimpleGraph` has no parallel edges, "multiple edges between two
sets" means multiple distinct endpoint pairs. -/
def HasMultipleEdgesBetween (G : SimpleGraph V) (S T : Set V) : Prop :=
  ∃ x₁ ∈ S, ∃ y₁ ∈ T, ∃ x₂ ∈ S, ∃ y₂ ∈ T,
    G.Adj x₁ y₁ ∧ G.Adj x₂ y₂ ∧ (x₁, y₁) ≠ (x₂, y₂)

/-- The number of edges between the two displayed two-vertex sets
`{a, b}` and `{c, d}`.  In the applications below the four vertices are
distinct, so these are exactly the four possible crossing edges. -/
noncomputable def fourVertexCrossEdgeCount
    (G : SimpleGraph V) (a b c d : V) : Nat := by
  classical
  exact
    (if G.Adj a c then 1 else 0) +
    (if G.Adj a d then 1 else 0) +
    (if G.Adj b c then 1 else 0) +
    (if G.Adj b d then 1 else 0)

/-- The number of edges from the two displayed vertices `a,b` into `S`.
An edge is counted once for each of its endpoints in `{a,b}`; in applications
the color assumptions ensure that neither `a` nor `b` belongs to `S`. -/
noncomputable def edgeCountFromPairToSet [Fintype V]
    (G : SimpleGraph V) (a b : V) (S : Set V) : Nat :=
  (G.neighborSet a ∩ S).ncard + (G.neighborSet b ∩ S).ncard

end Subcubic


==> anc/lean/Subcubic/ColoringLemmas.lean <==
import Subcubic.Basic
import Mathlib.Tactic.FinCases

/-!
# Reusable facts about matching-cut colorings

This file contains graph- and color-theoretic consequences of `MatchingCutColoring`.
It deliberately contains no tail-reducer or cut-enhancer data, so later local
configuration proofs can reuse these results without importing a catalog.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Vertices carrying two provably different colors are distinct. -/
theorem vertex_ne_of_color_eq {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  rw [hx] at hy
  exact hxy hy

/-- In a subcubic graph, three displayed distinct neighbors exclude every
fourth distinct neighbor; no color or exact-degree hypothesis is needed. -/
theorem not_adj_fourth_neighbor_of_subcubic
    (hsub : IsSubcubic G) {v x y z w : V}
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hvz : G.Adj v z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hwx : w ≠ x) (hwy : w ≠ y) (hwz : w ≠ z) :
    ¬ G.Adj v w := by
  intro hvw
  have hsubset : ({x, y, z, w} : Set V) ⊆ G.neighborSet v := by
    intro q hq
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hq
    rcases hq with rfl | rfl | rfl | rfl
    · exact hvx
    · exact hvy
    · exact hvz
    · exact hvw
  have hcard : ({x, y, z, w} : Set V).ncard = 4 := by
    exact Set.ncard_eq_four.2 ⟨x, y, z, w, hxy, hxz, Ne.symm hwx,
      hyz, Ne.symm hwy, Ne.symm hwz, rfl⟩
  have hlower := Set.ncard_le_ncard hsubset
  have hupper := hsub v
  unfold vertexDegree at hupper
  omega

/-- A vertex on the red side cannot have two distinct red-side neighbors. -/
theorem MatchingCutColoring.redSide_not_adj_second_neighbor
    (C : MatchingCutColoring G) {v x y : V}
    (hv : v ∈ C.redSide) (hx : x ∈ C.redSide) (hy : y ∈ C.redSide)
    (hvx : G.Adj v x) (hxy : x ≠ y) :
    ¬ G.Adj v y := by
  intro hvy
  have hsubset : ({x, y} : Set V) ⊆
      G.neighborSet v ∩ redSideOf C.color := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl
    · exact ⟨hvx, hx⟩
    · exact ⟨hvy, hy⟩
  have hlower := Set.ncard_le_ncard hsubset
  have hupper := C.matching.1 v hv
  rw [Set.ncard_pair hxy] at hlower
  omega

/-- A vertex on the blue side cannot have two distinct blue-side neighbors. -/
theorem MatchingCutColoring.blueSide_not_adj_second_neighbor
    (C : MatchingCutColoring G) {v x y : V}
    (hv : v ∉ C.redSide) (hx : x ∉ C.redSide) (hy : y ∉ C.redSide)
    (hvx : G.Adj v x) (hxy : x ≠ y) :
    ¬ G.Adj v y := by
  intro hvy
  have hsubset : ({x, y} : Set V) ⊆
      G.neighborSet v ∩ (redSideOf C.color)ᶜ := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl
    · refine ⟨hvx, ?_⟩
      exact hx
    · refine ⟨hvy, ?_⟩
      exact hy
  have hlower := Set.ncard_le_ncard hsubset
  have hupper := C.matching.2 v hv
  rw [Set.ncard_pair hxy] at hlower
  omega

/-- A bluish vertex has no neighbor whose color is blue or bluish. -/
@[simp] theorem MatchingCutColoring.bluish_not_adj_blueSide
    (C : MatchingCutColoring G) {v w : V}
    (hv : C.color v = .bluish)
    (hw : C.color w = .blue ∨ C.color w = .bluish) :
    ¬ G.Adj v w := by
  have hv_correct := C.color_correct v
  rw [hv] at hv_correct
  rcases hv_correct with ⟨_, hnone⟩
  intro hvw
  apply hnone
  refine ⟨w, ?_, hvw⟩
  change w ∉ C.redSide
  exact (C.not_mem_redSide_iff w).2 hw

/-- A reddish vertex has no neighbor whose color is red or reddish. -/
@[simp] theorem MatchingCutColoring.reddish_not_adj_redSide
    (C : MatchingCutColoring G) {v w : V}
    (hv : C.color v = .reddish)
    (hw : C.color w = .red ∨ C.color w = .reddish) :
    ¬ G.Adj v w := by
  have hv_correct := C.color_correct v
  rw [hv] at hv_correct
  rcases hv_correct with ⟨_, hnone⟩
  intro hvw
  apply hnone
  refine ⟨w, ?_, hvw⟩
  change w ∈ C.redSide
  exact (C.mem_redSide_iff w).2 hw

/-- A red vertex already using its red-side edge can only have any distinct
additional neighbor on the blue side. -/
theorem MatchingCutColoring.other_neighbor_of_red_is_blueSide
    (C : MatchingCutColoring G) {v x y : V}
    (hv : C.color v = .red) (hx : C.color x = .red)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hyx : y ≠ x) :
    C.color y = .blue ∨ C.color y = .bluish := by
  rw [← C.not_mem_redSide_iff]
  intro hy
  have hv' : v ∈ C.redSide := by simp [hv]
  have hx' : x ∈ C.redSide := by simp [hx]
  exact (C.redSide_not_adj_second_neighbor hv' hx' hy hvx hyx.symm) hvy

/-- The red/blue reverse of `other_neighbor_of_red_is_blueSide`. -/
theorem MatchingCutColoring.other_neighbor_of_blue_is_redSide
    (C : MatchingCutColoring G) {v x y : V}
    (hv : C.color v = .blue) (hx : C.color x = .blue)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hyx : y ≠ x) :
    C.color y = .red ∨ C.color y = .reddish := by
  rw [← C.mem_redSide_iff]
  by_contra hy
  have hv' : v ∉ C.redSide := by simp [hv]
  have hx' : x ∉ C.redSide := by simp [hx]
  exact (C.blueSide_not_adj_second_neighbor hv' hx' hy hvx hyx.symm) hvy

/-- Every blue vertex has its unique same-side (blue) mate. -/
theorem MatchingCutColoring.exists_blue_mate
    (C : MatchingCutColoring G) {v : V} (hv : C.color v = .blue) :
    ∃ m, C.color m = .blue ∧ G.Adj v m := by
  have hcorrect := C.color_correct v
  rw [hv] at hcorrect
  obtain ⟨_, m, hmSide, hvm⟩ := hcorrect
  have hmCases := (C.not_mem_redSide_iff m).1 hmSide
  rcases hmCases with hm | hm
  · exact ⟨m, hm, hvm⟩
  · exact (C.bluish_not_adj_blueSide hm (Or.inl hv) hvm.symm).elim

/-- A degree-three vertex has a neighbor outside any two distinct vertices.
The degree proof is explicit: red/blue vertices obtain it from Lemma 3.6,
whose other branch is a reducer or cut enhancer. -/
theorem MatchingCutColoring.exists_third_neighbor
    (_C : MatchingCutColoring G) {v x y : V}
    (hdegree : vertexDegree G v = 3)
    (hxy : x ≠ y) :
    ∃ z, G.Adj v z ∧ z ≠ x ∧ z ≠ y := by
  have hdegree : (G.neighborSet v).ncard = 3 := by
    simpa [vertexDegree] using hdegree
  by_contra h
  push Not at h
  have hsubset : G.neighborSet v ⊆ ({x, y} : Set V) := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
    by_cases hzx : z = x
    · exact Or.inl hzx
    · exact Or.inr (h z hz hzx)
  have hle := Set.ncard_le_ncard hsubset
  rw [hdegree, Set.ncard_pair hxy] at hle
  omega

/-- In a subcubic graph, a vertex with two specified distinct neighbors has
degree two or three. -/
theorem MatchingCutColoring.degree_eq_two_or_three_of_two_neighbors
    (C : MatchingCutColoring G) {v x y : V} (hxy : x ≠ y)
    (hvx : G.Adj v x) (hvy : G.Adj v y) :
    vertexDegree G v = 2 ∨ vertexDegree G v = 3 := by
  have hsubset : ({x, y} : Set V) ⊆ G.neighborSet v := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl
    · exact hvx
    · exact hvy
  have hge := Set.ncard_le_ncard hsubset
  rw [Set.ncard_pair hxy] at hge
  change 2 ≤ vertexDegree G v at hge
  have hle := C.subcubic v
  omega

/-- A degree-three vertex has a neighbor outside any two distinct vertices.
This standalone form is retained for callers which do not otherwise need a
`MatchingCutColoring`. -/
theorem exists_third_neighbor_of_degree_three
    {v x y : V} (hdeg : vertexDegree G v = 3) (hxy : x ≠ y) :
    ∃ z, G.Adj v z ∧ z ≠ x ∧ z ≠ y := by
  have hcard : (G.neighborSet v).ncard = 3 := by
    simpa [vertexDegree] using hdeg
  by_contra h
  push Not at h
  have hsubset : G.neighborSet v ⊆ ({x, y} : Set V) := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
    by_cases hzx : z = x
    · exact Or.inl hzx
    · exact Or.inr (by
        by_contra hzy
        exact hzy (h z hz hzx))
  have hle := Set.ncard_le_ncard hsubset
  rw [hcard, Set.ncard_pair hxy] at hle
  omega

/-- A degree-two vertex with one displayed neighbor has exactly one further
neighbor.  The existence half is useful for the shortened reducer variants. -/
theorem exists_other_neighbor_of_degree_two
    {v mate : V} (hdeg : vertexDegree G v = 2) (_hvm : G.Adj v mate) :
    ∃ x, G.Adj v x ∧ x ≠ mate := by
  have hcard : (G.neighborSet v).ncard = 2 := by
    simpa [vertexDegree] using hdeg
  by_contra h
  push Not at h
  have hsubset : G.neighborSet v ⊆ ({mate} : Set V) := by
    intro z hz
    simp only [Set.mem_singleton_iff]
    by_contra hzm
    exact hzm (h z hz)
  have hle := Set.ncard_le_ncard hsubset
  simp [hcard] at hle

/-- Every neighbor of a degree-one vertex is its displayed neighbor. -/
theorem neighbor_eq_of_degree_one
    {v x w : V} (hdeg : vertexDegree G v = 1)
    (hvx : G.Adj v x) (hvw : G.Adj v w) : w = x := by
  by_contra hwx
  have hpair : ({x, w} : Set V).ncard = 2 := by
    rw [Set.ncard_pair (Ne.symm hwx)]
  have hsubset : ({x, w} : Set V) ⊆ G.neighborSet v := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl
    · exact hvx
    · exact hvw
  have hle := Set.ncard_le_ncard hsubset
  have hcard : (G.neighborSet v).ncard = 1 := by
    simpa [vertexDegree] using hdeg
  rw [hpair, hcard] at hle
  omega

/-- Every neighbor of a degree-two vertex is one of any two displayed
distinct neighbors. -/
theorem neighbor_eq_of_degree_two
    {v x y w : V} (hdeg : vertexDegree G v = 2)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hxy : x ≠ y)
    (hvw : G.Adj v w) : w = x ∨ w = y := by
  by_cases hwx : w = x
  · exact Or.inl hwx
  by_cases hwy : w = y
  · exact Or.inr hwy
  have htriple : ({x, y, w} : Set V).ncard = 3 := by
    simp [hxy, Ne.symm hwx, Ne.symm hwy]
  have hsubset : ({x, y, w} : Set V) ⊆ G.neighborSet v := by
    intro z hz
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
    rcases hz with rfl | rfl | rfl
    · exact hvx
    · exact hvy
    · exact hvw
  have hle := Set.ncard_le_ncard hsubset
  have hcard : (G.neighborSet v).ncard = 2 := by
    simpa [vertexDegree] using hdeg
  rw [htriple, hcard] at hle
  omega

/-- A degree-three vertex with one displayed neighbor has two distinct other
neighbors. -/
theorem MatchingCutColoring.exists_two_other_neighbors
    (C : MatchingCutColoring G) {v mate : V}
    (hdegree : vertexDegree G v = 3)
    (hvm : G.Adj v mate) :
    ∃ x y, G.Adj v x ∧ G.Adj v y ∧
      x ≠ mate ∧ y ≠ mate ∧ x ≠ y := by
  obtain ⟨x, hvx, hxmate, _⟩ :=
    C.exists_third_neighbor hdegree hvm.ne.symm
  obtain ⟨y, hvy, hymate, hyx⟩ :=
    C.exists_third_neighbor hdegree hxmate.symm
  exact ⟨x, y, hvx, hvy, hxmate, hymate, hyx.symm⟩

/-- Standalone version of `MatchingCutColoring.exists_two_other_neighbors`. -/
theorem exists_two_other_neighbors_of_degree_three
    {v mate : V} (hdeg : vertexDegree G v = 3) (_hvm : G.Adj v mate) :
    ∃ x y, G.Adj v x ∧ G.Adj v y ∧
      x ≠ mate ∧ y ≠ mate ∧ x ≠ y := by
  have hcard : (G.neighborSet v).ncard = 3 := by
    simpa [vertexDegree] using hdeg
  have first : ∃ x, G.Adj v x ∧ x ≠ mate := by
    by_contra h
    push Not at h
    have hsubset : G.neighborSet v ⊆ ({mate} : Set V) := by
      intro z hz
      simp only [Set.mem_singleton_iff]
      by_contra hzm
      exact hzm (h z hz)
    have := Set.ncard_le_ncard hsubset
    simp [hcard] at this
  obtain ⟨x, hvx, hxm⟩ := first
  have second : ∃ y, G.Adj v y ∧ y ≠ mate ∧ y ≠ x := by
    by_contra h
    push Not at h
    have hsubset : G.neighborSet v ⊆ ({mate, x} : Set V) := by
      intro z hz
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff]
      by_cases hzm : z = mate
      · exact Or.inl hzm
      · exact Or.inr (by
          by_contra hzx
          exact hzx (h z hz hzm))
    have hle := Set.ncard_le_ncard hsubset
    rw [Set.ncard_pair hxm.symm, hcard] at hle
    omega
  obtain ⟨y, hvy, hym, hyx⟩ := second
  exact ⟨x, y, hvx, hvy, hxm, hym, hyx.symm⟩

/-- A degree-three vertex with three displayed distinct neighbors has no
fourth neighbor.  This form applies to reddish and bluish vertices as well. -/
theorem not_adj_fourth_neighbor_of_degree_three
    {v x y z w : V} (hdeg : vertexDegree G v = 3)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hvz : G.Adj v z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hwx : w ≠ x) (hwy : w ≠ y) (hwz : w ≠ z) : ¬ G.Adj v w := by
  have hcard : (G.neighborSet v).ncard = 3 := by
    simpa [vertexDegree] using hdeg
  have htriple : ({x, y, z} : Set V).ncard = 3 := by simp [hxy, hxz, hyz]
  have hsubset : ({x, y, z} : Set V) ⊆ G.neighborSet v := by
    intro q hq
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hq
    rcases hq with rfl | rfl | rfl
    · exact hvx
    · exact hvy
    · exact hvz
  have heq : ({x, y, z} : Set V) = G.neighborSet v :=
    Set.eq_of_subset_of_ncard_le hsubset (by omega)
  intro hvw
  have hwmem : w ∈ ({x, y, z} : Set V) := by rw [heq]; exact hvw
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hwmem
  rcases hwmem with h | h | h
  · exact hwx h
  · exact hwy h
  · exact hwz h

/-- Every neighbor of a degree-three vertex is one of any three displayed
pairwise-distinct neighbors.  Unlike `MatchingCutColoring.neighbor_eq_of_three_neighbors`,
this form also applies to reddish and bluish vertices. -/
theorem neighbor_eq_of_degree_three
    {v x y z w : V} (hdeg : vertexDegree G v = 3)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hvz : G.Adj v z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hvw : G.Adj v w) : w = x ∨ w = y ∨ w = z := by
  by_cases hwx : w = x
  · exact Or.inl hwx
  by_cases hwy : w = y
  · exact Or.inr (Or.inl hwy)
  by_cases hwz : w = z
  · exact Or.inr (Or.inr hwz)
  exact (not_adj_fourth_neighbor_of_degree_three hdeg hvx hvy hvz
    hxy hxz hyz hwx hwy hwz) hvw |>.elim

/-- If a degree-three red or blue vertex already has three pairwise-distinct
displayed neighbors, it has no fourth neighbor. -/
theorem MatchingCutColoring.not_adj_fourth_neighbor
    (C : MatchingCutColoring G) {v x y z w : V}
    (_hv : C.color v = .red ∨ C.color v = .blue)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hvz : G.Adj v z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hwx : w ≠ x) (hwy : w ≠ y) (hwz : w ≠ z) :
    ¬ G.Adj v w := by
  have htriple : ({x, y, z} : Set V).ncard = 3 := by
    simp [hxy, hxz, hyz]
  have hsubset : ({x, y, z} : Set V) ⊆ G.neighborSet v := by
    intro q hq
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hq
    rcases hq with rfl | rfl | rfl
    · exact hvx
    · exact hvy
    · exact hvz
  have hge := Set.ncard_le_ncard hsubset
  have hdegree : (G.neighborSet v).ncard = 3 := by
    have hle := C.subcubic v
    change (G.neighborSet v).ncard ≤ 3 at hle
    omega
  have heq : ({x, y, z} : Set V) = G.neighborSet v :=
    Set.eq_of_subset_of_ncard_le hsubset (by omega)
  intro hvw
  have hwmem : w ∈ ({x, y, z} : Set V) := by
    rw [heq]
    exact hvw
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hwmem
  rcases hwmem with h | h | h
  · exact hwx h
  · exact hwy h
  · exact hwz h

/-- Every neighbor of a degree-three red or blue vertex is one of any three
displayed pairwise-distinct neighbors. -/
theorem MatchingCutColoring.neighbor_eq_of_three_neighbors
    (C : MatchingCutColoring G) {v x y z w : V}
    (hv : C.color v = .red ∨ C.color v = .blue)
    (hvx : G.Adj v x) (hvy : G.Adj v y) (hvz : G.Adj v z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hvw : G.Adj v w) : w = x ∨ w = y ∨ w = z := by
  by_cases hwx : w = x
  · exact Or.inl hwx
  by_cases hwy : w = y
  · exact Or.inr (Or.inl hwy)
  by_cases hwz : w = z
  · exact Or.inr (Or.inr hwz)
  exact (C.not_adj_fourth_neighbor hv hvx hvy hvz hxy hxz hyz
    hwx hwy hwz) hvw |>.elim

end Subcubic


==> anc/lean/Subcubic/CutEnhancers.lean <==
import Subcubic.Pattern
import Mathlib.Data.Fin.VecNotation
import Mathlib.Tactic.FinCases

/-!
# Cut enhancers

Only the graph-theoretic data of each enhancer is formalized here. Vertices
`0, 1, ...` represent `a, b, ...`; the edge lists and colors are written
explicitly below.
-/

open Set

namespace Subcubic

/-- Names of the seven supplied cut enhancers and the two low-degree
enhancers used in Lemma 3.6. -/
inductive CutEnhancerName
  | a | b | c | d | e | f | g
  | degreeOne | degreeTwoCross
  deriving DecidableEq, Repr

/-- The nine cut enhancers, with their edges, colors, and any ambient-degree
guards written explicitly. -/
def cutEnhancer : CutEnhancerName → ColoredPattern
  | .a => {
      vertexCount := 3
      graph := graphOfEdges [(0, 1), (0, 2)]
      color := ![.red, .blue, .blue] }
  | .b => {
      vertexCount := 5
      graph := graphOfEdges [(0, 1), (0, 3), (1, 2), (3, 4)]
      color := ![.reddish, .blue, .red, .blue, .red] }
  | .c => {
      vertexCount := 5
      graph := graphOfEdges [(0, 2), (0, 3), (1, 3), (3, 4)]
      color := ![.red, .red, .blue, .bluish, .red] }
  | .d => {
      vertexCount := 5
      graph := graphOfEdges [(0, 2), (0, 3), (1, 2), (1, 3), (3, 4)]
      color := ![.red, .reddish, .blue, .bluish, .red] }
  | .e => {
      vertexCount := 7
      graph := graphOfEdges [(0, 4), (1, 4), (1, 6), (2, 4), (2, 5), (3, 5), (3, 6)]
      color := ![.red, .reddish, .red, .reddish, .bluish, .blue, .blue] }
  | .f => {
      vertexCount := 7
      graph := graphOfEdges [(0, 4), (1, 4), (1, 5), (2, 5), (2, 6), (3, 6)]
      color := ![.red, .reddish, .reddish, .red, .blue, .blue, .blue] }
  | .g => {
      vertexCount := 7
      graph := graphOfEdges [(0, 4), (1, 4), (2, 4), (2, 5), (2, 6), (3, 6)]
      color := ![.red, .red, .reddish, .red, .bluish, .blue, .blue] }
  | .degreeOne => {
      vertexCount := 1
      graph := graphOfEdges []
      color := ![.red]
      ambientDegree := ![some 1] }
  | .degreeTwoCross => {
      vertexCount := 2
      graph := graphOfEdges [(0, 1)]
      color := ![.red, .blue]
      ambientDegree := ![some 2, none] }

/-- Every supplied cut enhancer graph is subcubic. -/
theorem cutEnhancer_subcubic (name : CutEnhancerName) :
    IsSubcubic (cutEnhancer name).graph := by
  cases name <;>
    change IsSubcubic (graphOfEdges _) <;>
    intro v <;>
    unfold vertexDegree <;>
    rw [Set.ncard_eq_toFinset_card'] <;>
    native_decide +revert

/-- Membership in the complete nine-element cut-enhancer catalog. -/
def IsCutEnhancer (P : ColoredPattern) : Prop :=
  ∃ name, P = cutEnhancer name

theorem IsCutEnhancer.subcubic {P : ColoredPattern}
    (hP : IsCutEnhancer P) : IsSubcubic P.graph := by
  obtain ⟨name, rfl⟩ := hP
  exact cutEnhancer_subcubic name

/-- The colored graph contains an induced cut enhancer in the catalog's
displayed orientation. -/
def ContainsOrientedCutEnhancer {V : Type*}
    [Fintype V] {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ∃ P, IsCutEnhancer P ∧ P.OccursInduced C

/-- The colored graph contains an induced copy of a supplied cut enhancer,
possibly after exchanging `A` with `B` and hence red with blue. -/
def ContainsCutEnhancer {V : Type*} [Fintype V]
    {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ContainsInducedUpToSwap IsCutEnhancer C

/-! Named facts for the first enhancer make its interpretation explicit. -/

@[simp] theorem cutEnhancerA_adj_ab :
    (cutEnhancer .a).graph.Adj ⟨0, by native_decide⟩ ⟨1, by native_decide⟩ := by
  change (graphOfEdges [(0, 1), (0, 2)]).Adj _ _
  native_decide

@[simp] theorem cutEnhancerA_adj_ac :
    (cutEnhancer .a).graph.Adj ⟨0, by native_decide⟩ ⟨2, by native_decide⟩ := by
  change (graphOfEdges [(0, 1), (0, 2)]).Adj _ _
  native_decide

@[simp] theorem cutEnhancerA_not_adj_bc :
    ¬ (cutEnhancer .a).graph.Adj ⟨1, by native_decide⟩ ⟨2, by native_decide⟩ := by
  change ¬ (graphOfEdges [(0, 1), (0, 2)]).Adj _ _
  native_decide

@[simp] theorem cutEnhancerA_color_a :
    (cutEnhancer .a).color ⟨0, by native_decide⟩ = .red := by
  native_decide

@[simp] theorem cutEnhancerA_color_b :
    (cutEnhancer .a).color ⟨1, by native_decide⟩ = .blue := by
  native_decide

@[simp] theorem cutEnhancerA_color_c :
    (cutEnhancer .a).color ⟨2, by native_decide⟩ = .blue := by
  native_decide

@[simp] theorem cutEnhancerA_swapped_color_a :
    (cutEnhancer .a).swapSides.color ⟨0, by native_decide⟩ = .blue := by
  native_decide

@[simp] theorem cutEnhancerA_swapped_color_b :
    (cutEnhancer .a).swapSides.color ⟨1, by native_decide⟩ = .red := by
  native_decide

/-- Three vertices with colors red, blue, blue and exactly the two edges from
the red vertex induce cut enhancer `a`.  This is the standard constructor used
whenever a red vertex has two nonadjacent blue neighbors. -/
theorem containsCutEnhancerA_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c : V}
    (ha : C.color a = .red) (hb : C.color b = .blue)
    (hc : C.color c = .blue) (hab : G.Adj a b) (hac : G.Adj a c)
    (hbc_vertices : b ≠ c) (hbc : ¬ G.Adj b c) : ContainsCutEnhancer C := by
  have hab_ne : a ≠ b := hab.ne
  have hac_ne : a ≠ c := hac.ne
  refine ⟨cutEnhancer .a, ⟨.a, rfl⟩, Or.inl ?_⟩
  refine ⟨![a, b, c], ?_, ?_, ?_, ?_⟩
  · intro x y hxy
    fin_cases x <;> fin_cases y
    · rfl
    · change a = b at hxy; exact (hab_ne hxy).elim
    · change a = c at hxy; exact (hac_ne hxy).elim
    · change b = a at hxy; exact (hab_ne hxy.symm).elim
    · rfl
    · change b = c at hxy; exact (hbc_vertices hxy).elim
    · change c = a at hxy; exact (hac_ne hxy.symm).elim
    · change c = b at hxy; exact (hbc_vertices hxy.symm).elim
    · rfl
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hab, hac, hbc]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- The one-vertex cut enhancer from Lemma 3.6(1). -/
theorem containsCutEnhancerDegreeOne_of
    {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a : V}
    (ha : C.color a = .red) (haDegree : vertexDegree G a = 1) :
    ContainsCutEnhancer C := by
  refine ⟨cutEnhancer .degreeOne, ⟨.degreeOne, rfl⟩, Or.inl ?_⟩
  refine ⟨![a], ?_, ?_, ?_, ?_⟩
  · intro x y hxy
    fin_cases x
    fin_cases y
    rfl
  · intro x y
    fin_cases x
    fin_cases y
    simp [cutEnhancer, graphOfEdges]
  · intro x
    fin_cases x
    simpa [cutEnhancer] using ha
  · intro x d hdegree
    fin_cases x
    have hd : d = 1 := by simpa [cutEnhancer] using hdegree.symm
    simpa [hd] using haDegree

/-- The red--blue degree-two cut enhancer from Lemma 3.6(2.1). -/
theorem containsCutEnhancerDegreeTwoCross_of
    {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .blue)
    (hab : G.Adj a b) (haDegree : vertexDegree G a = 2) :
    ContainsCutEnhancer C := by
  refine ⟨cutEnhancer .degreeTwoCross, ⟨.degreeTwoCross, rfl⟩, Or.inl ?_⟩
  refine ⟨![a, b], ?_, ?_, ?_, ?_⟩
  · intro x y hxy
    fin_cases x <;> fin_cases y
    · rfl
    · exact (hab.ne hxy).elim
    · exact (hab.ne hxy.symm).elim
    · rfl
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hab]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb]
  · intro x d hdegree
    fin_cases x
    · have hd : d = 2 := by simpa [cutEnhancer] using hdegree.symm
      change vertexDegree G a = d
      simpa [hd] using haDegree
    · simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `b`. -/
theorem containsCutEnhancerB_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .reddish) (hb : C.color b = .blue)
    (hc : C.color c = .red) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (hab : G.Adj a b) (had : G.Adj a d)
    (hbc : G.Adj b c) (hde : G.Adj d e)
    (hac : ¬ G.Adj a c) (hae : ¬ G.Adj a e)
    (hbd : ¬ G.Adj b d) (hbe : ¬ G.Adj b e)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e) :
    ContainsCutEnhancer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hab_ne := hab.ne
    have had_ne := had.ne
    have hbc_ne := hbc.ne
    have hde_ne := hde.ne
    have hac_ne : a ≠ c := by intro h; subst c; simp_all
    have hae_ne : a ≠ e := by intro h; subst e; simp_all
    have hbd_ne : b ≠ d := by intro h; subst d; simp_all
    have hbe_ne : b ≠ e := by intro h; subst e; simp_all
    have hcd_ne : c ≠ d := by intro h; subst d; simp_all
    have hce_ne : c ≠ e := by intro h; subst e; simp_all
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd_ne, hce_ne, hde_ne]
  refine ⟨cutEnhancer .b, ⟨.b, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hab, had, hbc, hde,
        hac, hae, hbd, hbe, hcd, hce]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `c`. -/
theorem containsCutEnhancerC_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .bluish)
    (he : C.color e = .red)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbd : G.Adj b d) (hde : G.Adj d e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hbc : ¬ G.Adj b c) (hbe : ¬ G.Adj b e)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (habV : a ≠ b) (haeV : a ≠ e) (hbeV : b ≠ e) :
    ContainsCutEnhancer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hac_ne := hac.ne
    have had_ne := had.ne
    have hbd_ne := hbd.ne
    have hde_ne := hde.ne
    have hab_ne : a ≠ b := habV
    have hae_ne : a ≠ e := haeV
    have hbc_ne : b ≠ c := by intro h; subst c; simp_all
    have hbe_ne : b ≠ e := hbeV
    have hcd_ne : c ≠ d := by intro h; subst d; simp_all
    have hce_ne : c ≠ e := by intro h; subst e; simp_all
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd_ne, hce_ne, hde_ne]
  refine ⟨cutEnhancer .c, ⟨.c, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hac, had, hbd, hde,
        hab, hae, hbc, hbe, hcd, hce]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `d`. -/
theorem containsCutEnhancerD_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .blue) (hd : C.color d = .bluish)
    (he : C.color e = .red)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d) (hde : G.Adj d e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hbe : ¬ G.Adj b e) (hcd : ¬ G.Adj c d)
    (hce : ¬ G.Adj c e) (haeV : a ≠ e) : ContainsCutEnhancer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hacV := hac.ne
    have hadV := had.ne
    have hbcV := hbc.ne
    have hbdV := hbd.ne
    have hdeV := hde.ne
    have habV : a ≠ b := by intro h; subst b; simp_all
    have hbeV : b ≠ e := by intro h; subst e; simp_all
    have hcdV : c ≠ d := by intro h; subst d; simp_all
    have hceV : c ≠ e := by intro h; subst e; simp_all
    simp [habV, hacV, hadV, haeV, hbcV, hbdV, hbeV,
      hcdV, hceV, hdeV]
  refine ⟨cutEnhancer .d, ⟨.d, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hac, had, hbc, hbd,
        hde, hab, hae, hbe, hcd, hce]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `e`. -/
theorem containsCutEnhancerE_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .red) (hd : C.color d = .reddish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hae : G.Adj a e) (hbe : G.Adj b e) (hbg : G.Adj b g)
    (hce : G.Adj c e) (hcf : G.Adj c f)
    (hdf : G.Adj d f) (hdg : G.Adj d g)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (had : ¬ G.Adj a d) (haf : ¬ G.Adj a f)
    (hag : ¬ G.Adj a g) (hbc : ¬ G.Adj b c)
    (hbd : ¬ G.Adj b d) (hbf : ¬ G.Adj b f)
    (hcd : ¬ G.Adj c d) (hcg : ¬ G.Adj c g)
    (hde : ¬ G.Adj d e) (hef : ¬ G.Adj e f)
    (heg : ¬ G.Adj e g) (hfg : ¬ G.Adj f g)
    (hn : [a, b, c, d, e, f, g].Nodup) : ContainsCutEnhancer C := by
  refine ⟨cutEnhancer .e, ⟨.e, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e, f, g].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hae, hbe, hbg, hce, hcf,
        hdf, hdg, hab, hac, had, haf, hag, hbc, hbd, hbf, hcd, hcg, hde,
        hef, heg, hfg]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he, hf, hg]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `f`. -/
theorem containsCutEnhancerF_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .reddish) (hd : C.color d = .red)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hae : G.Adj a e) (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hdg : G.Adj d g)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (had : ¬ G.Adj a d) (haf : ¬ G.Adj a f)
    (hag : ¬ G.Adj a g) (hbc : ¬ G.Adj b c)
    (hbd : ¬ G.Adj b d) (hbg : ¬ G.Adj b g)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hde : ¬ G.Adj d e) (hdf : ¬ G.Adj d f)
    (hef : ¬ G.Adj e f) (heg : ¬ G.Adj e g)
    (hfg : ¬ G.Adj f g)
    (hn : [a, b, c, d, e, f, g].Nodup) : ContainsCutEnhancer C := by
  refine ⟨cutEnhancer .f, ⟨.f, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e, f, g].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hae, hbe, hbf, hcf,
        hcg, hdg, hab, hac, had, haf, hag, hbc, hbd, hbg, hcd, hce,
        hde, hdf, hef, heg, hfg]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he, hf, hg]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

/-- Exact constructor for cut enhancer `g`. -/
theorem containsCutEnhancerG_of {V : Type*} [Fintype V] {G : SimpleGraph V}
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .red)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hae : G.Adj a e) (hbe : G.Adj b e) (hce : G.Adj c e)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hdg : G.Adj d g)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (had : ¬ G.Adj a d) (haf : ¬ G.Adj a f)
    (hag : ¬ G.Adj a g) (hbc : ¬ G.Adj b c)
    (hbd : ¬ G.Adj b d) (hbf : ¬ G.Adj b f)
    (hbg : ¬ G.Adj b g) (hcd : ¬ G.Adj c d)
    (hde : ¬ G.Adj d e) (hdf : ¬ G.Adj d f)
    (hef : ¬ G.Adj e f) (heg : ¬ G.Adj e g)
    (hfg : ¬ G.Adj f g)
    (hn : [a, b, c, d, e, f, g].Nodup) : ContainsCutEnhancer C := by
  refine ⟨cutEnhancer .g, ⟨.g, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e, f, g].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hae, hbe, hce, hcf,
        hcg, hdg, hab, hac, had, haf, hag, hbc, hbd, hbf, hbg, hcd,
        hde, hdf, hef, heg, hfg]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he, hf, hg]
  · intro x d hdegree
    fin_cases x <;> simp [cutEnhancer] at hdegree

end Subcubic


==> anc/lean/Subcubic/FlipLemmas.lean <==
import Subcubic.MatchingCut
import Subcubic.ColoringLemmas
import Subcubic.Lemma3_3

/-!
# Local verification of cut-preserver flips

This file isolates the routine matching-cut check used after Lemma 3.3 has
identified the two previously unmatched neighbors of a cut preserver.
-/

namespace Subcubic

open Set
open scoped symmDiff

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- A red--blue edge may be flipped when the red endpoint has displayed
neighbors `rr` (red) and `rb` on the blue side, and the blue endpoint has
displayed neighbors `ss` (blue) and `sr` (reddish). The neighbor `rb` may be
bluish, or it may coincide with `ss`; in the latter case `ss` loses `s` as its
blue mate exactly when it gains `r`. -/
theorem exists_flipAt_of_local
    (C : MatchingCutColoring G) {r s rr ss rb sr : V}
    (hr : C.color r = .red) (hs : C.color s = .blue)
    (hrr : C.color rr = .red) (hss : C.color ss = .blue)
    (hrb : C.color rb = .bluish ∨ rb = ss)
    (hsr : C.color sr = .reddish ∨ sr = rr)
    (hrrEdge : G.Adj r rr) (hrsEdge : G.Adj r s)
    (hrbEdge : G.Adj r rb) (hssEdge : G.Adj s ss)
    (hsrEdge : G.Adj s sr) :
    ∃ M' : MatchingCut G, C.toMatchingCut.IsFlipAt M' r s := by
  classical
  let A := C.redSide
  let A' := A ∆ ({r, s} : Set V)
  have hrA : r ∈ A := by simp [A, hr]
  have hsA : s ∉ A := by simp [A, hs]
  have hrrA : rr ∈ A := by simp [A, hrr]
  have hssA : ss ∉ A := by simp [A, hss]
  have hrbA : rb ∉ A := by
    rcases hrb with hrb | rfl
    · simp [A, hrb]
    · exact hssA
  have hsrA : sr ∈ A := by
    rcases hsr with hsr | rfl
    · simp [A, hsr]
    · exact hrrA
  have hrs : rr ≠ s := by intro h; subst s; simp_all
  have hrrb : rr ≠ rb := by
    intro h
    subst rb
    rcases hrb with hrb | hrb
    · simp_all
    · subst ss; simp_all
  have hsrb : s ≠ rb := by intro h; subst rb; simp_all
  have hssr : ss ≠ r := by intro h; subst ss; simp_all
  have hsssr : ss ≠ sr := by
    rcases hsr with hsr | rfl
    · intro h; subst sr; simp_all
    · intro h; subst ss; simp_all
  have hrsr : r ≠ sr := by
    rcases hsr with hsr | rfl
    · intro h; subst sr; simp_all
    · exact hrrEdge.ne
  have hA' : A' = (A \ {r}) ∪ {s} := by
    ext z
    by_cases hzr : z = r
    · subst z; simp [A', Set.mem_symmDiff, hrA, hrsEdge.ne]
    · by_cases hzs : z = s
      · subst z; simp [A', Set.mem_symmDiff, hsA, hrsEdge.ne.symm]
      · simp [A', Set.mem_symmDiff, hzr, hzs]
  have r_neighbors (z : V) (hz : G.Adj r z) :
      z = rr ∨ z = s ∨ z = rb :=
    C.neighbor_eq_of_three_neighbors (Or.inl hr)
      hrrEdge hrsEdge hrbEdge hrs hrrb hsrb hz
  have s_neighbors (z : V) (hz : G.Adj s z) :
      z = ss ∨ z = r ∨ z = sr :=
    C.neighbor_eq_of_three_neighbors (Or.inr hs)
      hssEdge hrsEdge.symm hsrEdge hssr hsssr hrsr hz
  have hmatching : IsMatchingCut G A' := by
    constructor
    · intro q hq
      rw [Set.ncard_le_one_iff]
      intro x y hx hy
      rcases hx with ⟨hqx, hxA'⟩
      rcases hy with ⟨hqy, hyA'⟩
      rw [hA'] at hq hxA' hyA'
      simp only [mem_union, mem_sdiff, mem_singleton_iff] at hq hxA' hyA'
      by_cases hqs : q = s
      · subst q
        have xeq : x = sr := by
          rcases s_neighbors x hqx with rfl | rfl | rfl
          · rcases hxA' with hx | hx <;> simp_all
          · rcases hxA' with hx | hx <;> simp_all
          · rfl
        have yeq : y = sr := by
          rcases s_neighbors y hqy with rfl | rfl | rfl
          · rcases hyA' with hy | hy <;> simp_all
          · rcases hyA' with hy | hy <;> simp_all
          · rfl
        exact xeq.trans yeq.symm
      · by_cases hqsr : q = sr
        · subst q
          have one_neighbor : ∀ {z}, G.Adj sr z →
              ((z ∈ A ∧ z ≠ r) ∨ z = s) → z = s := by
            intro z hsz hz
            rcases hz with hz | hz
            · rcases hsr with hsr | rfl
              · have hcorrect := C.color_correct sr
                rw [hsr] at hcorrect
                exact (hcorrect.2 ⟨z, hz.1, hsz⟩).elim
              · exact (C.redSide_not_adj_second_neighbor hrrA hrA hz.1
                  hrrEdge.symm hz.2.symm) hsz |>.elim
            · exact hz
          exact (one_neighbor hqx hxA').trans
            (one_neighbor hqy hyA').symm
        · have qrA : q ∈ A := by rcases hq with hq | hq <;> simp_all
          have qne : q ≠ r := by rcases hq with hq | hq <;> simp_all
          have to_old : ∀ {z}, G.Adj q z →
              ((z ∈ A ∧ z ≠ r) ∨ z = s) → z ∈ A := by
            intro z hqz hz
            rcases hz with hz | rfl
            · exact hz.1
            · rcases s_neighbors q hqz.symm with rfl | rfl | rfl
              · exact (hssA qrA).elim
              · exact (qne rfl).elim
              · exact (hqsr rfl).elim
          have hold := C.matching.1 q qrA
          rw [Set.ncard_le_one_iff] at hold
          exact hold ⟨hqx, to_old hqx hxA'⟩ ⟨hqy, to_old hqy hyA'⟩
    · intro q hq
      rw [Set.ncard_le_one_iff]
      intro x y hx hy
      rcases hx with ⟨hqx, hxA'⟩
      rcases hy with ⟨hqy, hyA'⟩
      simp only [mem_compl_iff] at hxA' hyA'
      rw [hA'] at hq hxA' hyA'
      simp only [mem_union, mem_sdiff, mem_singleton_iff, not_or,
        not_and, not_not] at hq hxA' hyA'
      by_cases hqr : q = r
      · subst q
        have xeq : x = rb := by
          rcases r_neighbors x hqx with rfl | rfl | rfl
          · simp_all
          · simp_all
          · rfl
        have yeq : y = rb := by
          rcases r_neighbors y hqy with rfl | rfl | rfl
          · simp_all
          · simp_all
          · rfl
        exact xeq.trans yeq.symm
      · by_cases hqrb : q = rb
        · subst q
          have one_neighbor : ∀ {z}, G.Adj rb z →
              ((z ∈ A → z = r) ∧ z ≠ s) → z = r := by
            intro z hrbz hz
            by_cases hzA : z ∈ A
            · exact hz.1 hzA
            · rcases hrb with hrb | hrb
              · have hcorrect := C.color_correct rb
                rw [hrb] at hcorrect
                exact (hcorrect.2 ⟨z, hzA, hrbz⟩).elim
              · have hrbBlue : C.color rb = .blue := by simpa [hrb] using hss
                have hsBlue : s ∉ C.redSide := by simp [hs]
                have hzBlue : z ∉ C.redSide := by simpa [A] using hzA
                exact ((C.blueSide_not_adj_second_neighbor
                  (by simp [hrbBlue]) hsBlue hzBlue
                  (by simpa [hrb] using hssEdge.symm) hz.2.symm) hrbz).elim
          exact (one_neighbor hqx hxA').trans
            (one_neighbor hqy hyA').symm
        · have qnotA : q ∉ A := by
            intro qA
            exact hqr (hq.1 qA)
          have qne : q ≠ s := hq.2
          have to_old : ∀ {z}, G.Adj q z →
              ((z ∈ A → z = r) ∧ z ≠ s) → z ∉ A := by
            intro z hqz hz zA
            have hzEq : z = r := by
              by_contra hzr
              exact hzr (hz.1 zA)
            subst z
            rcases r_neighbors q hqz.symm with rfl | rfl | rfl
            · exact qnotA hrrA
            · exact (qne rfl).elim
            · exact (hqrb rfl).elim
          have hold := C.matching.2 q qnotA
          rw [Set.ncard_le_one_iff] at hold
          exact hold ⟨hqx, to_old hqx hxA'⟩ ⟨hqy, to_old hqy hyA'⟩
  let M' : MatchingCut G := {
    side := A'
    subcubic := C.subcubic
    matching := hmatching }
  refine ⟨M', ⟨?_, rfl⟩⟩
  exact ⟨hrsEdge, by simpa [MatchingCutColoring.toMatchingCut_color] using hr,
    by simpa [MatchingCutColoring.toMatchingCut_color] using hs⟩

/-- A reusable form of a permitted cut-preserver flip.
Once the red mate `rr` and blue mate `ss` are displayed, Lemma 3.3 identifies
the two remaining neighbors needed by `exists_flipAt_of_local`.  The mild
nonedge `s-rr` rules out the only shared-mate degeneracy on the red side. -/
theorem exists_flipAt_or_cutEnhancer
    (C : MatchingCutColoring G) {r s rr ss : V}
    (hr : C.color r = .red) (hs : C.color s = .blue)
    (hrr : C.color rr = .red) (hss : C.color ss = .blue)
    (hrDegree : vertexDegree G r = 3)
    (hsDegree : vertexDegree G s = 3)
    (hrrEdge : G.Adj r rr) (hrsEdge : G.Adj r s)
    (hssEdge : G.Adj s ss) :
    (∃ M' : MatchingCut G, C.toMatchingCut.IsFlipAt M' r s) ∨
      ContainsCutEnhancer C := by
  have hrrs : rr ≠ s := by intro h; subst rr; simp_all
  obtain ⟨rb, hrbEdge, hrbrr, hrbs⟩ :=
    C.exists_third_neighbor hrDegree hrrs
  have hrbSide : C.color rb = .blue ∨ C.color rb = .bluish :=
    C.other_neighbor_of_red_is_blueSide hr hrr hrrEdge hrbEdge hrbrr
  have finish (hrbSafe : C.color rb = .bluish ∨ rb = ss) :
      (∃ M' : MatchingCut G, C.toMatchingCut.IsFlipAt M' r s) ∨
        ContainsCutEnhancer C := by
    by_cases hsrr : G.Adj s rr
    · exact Or.inl (exists_flipAt_of_local C hr hs hrr hss hrbSafe
        (Or.inr rfl) hrrEdge hrsEdge hrbEdge hssEdge hsrr)
    have hssr : ss ≠ r := by intro h; subst ss; simp_all
    obtain ⟨sr, hsrEdge, hsrss, hsrrV⟩ :=
      C.exists_third_neighbor hsDegree hssr
    have hsrSide : C.color sr = .red ∨ C.color sr = .reddish :=
      C.other_neighbor_of_blue_is_redSide hs hss hssEdge hsrEdge hsrss
    have hsrrr : rr ≠ sr := by
      intro h
      subst sr
      exact hsrr hsrEdge
    rcases lemma3_3_reversed C hs hr hrr hsrSide hrsEdge.symm hsrEdge
        hrrEdge hsrrV.symm hsrrr with hsr | hce
    · exact Or.inl (exists_flipAt_of_local C hr hs hrr hss hrbSafe (Or.inl hsr)
        hrrEdge hrsEdge hrbEdge hssEdge hsrEdge)
    · exact Or.inr hce
  by_cases hrbss : rb = ss
  · exact finish (Or.inr hrbss)
  rcases lemma3_3 C hr hs hss hrbSide hrsEdge hrbEdge hssEdge
      hrbs.symm (Ne.symm hrbss) with hrb | hce
  · exact finish (Or.inl hrb)
  · exact Or.inr hce

/-! Small color-recomputation lemmas.  They keep later flip proofs focused on
the displayed graph rather than on symmetric-difference bookkeeping. -/

theorem mem_side_iff_of_flipAt (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s z : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hzr : z ≠ r) (hzs : z ≠ s) :
    z ∈ M.side ↔ z ∈ C.redSide := by
  rw [hflip.2]
  simp [Set.mem_symmDiff, hzr, hzs]

theorem red_of_untouched_red_edge (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x y : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : x ∈ C.redSide) (hy : y ∈ C.redSide) (hxy : G.Adj x y)
    (hxr : x ≠ r) (hxs : x ≠ s) (hyr : y ≠ r) (hys : y ≠ s) :
    M.toColoring.color x = .red := by
  change colorOfCut G M.side x = .red
  rw [colorOfCut_eq_red_iff]
  exact ⟨(mem_side_iff_of_flipAt C hflip hxr hxs).2 hx, y,
    (mem_side_iff_of_flipAt C hflip hyr hys).2 hy, hxy⟩

theorem blue_of_untouched_blue_edge (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x y : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : x ∉ C.redSide) (hy : y ∉ C.redSide) (hxy : G.Adj x y)
    (hxr : x ≠ r) (hxs : x ≠ s) (hyr : y ≠ r) (hys : y ≠ s) :
    M.toColoring.color x = .blue := by
  change colorOfCut G M.side x = .blue
  rw [colorOfCut_eq_blue_iff]
  refine ⟨fun hxM => hx ((mem_side_iff_of_flipAt C hflip hxr hxs).1 hxM),
    y, ?_, hxy⟩
  intro hyM
  exact hy ((mem_side_iff_of_flipAt C hflip hyr hys).1 hyM)

theorem red_of_reddish_gains_flipped_blue (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .reddish) (hxs : G.Adj x s)
    (hxr : x ≠ r) (hxsV : x ≠ s) :
    M.toColoring.color x = .red := by
  have hxOld : x ∈ C.redSide := by simp [hx]
  have hxM := (mem_side_iff_of_flipAt C hflip hxr hxsV).2 hxOld
  have hsM : s ∈ M.side := by
    rw [hflip.2]
    have hsOld : s ∉ C.redSide := by
      exact (C.not_mem_redSide_iff s).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2))
    simp [Set.mem_symmDiff, hsOld, hflip.1.1.ne.symm]
  exact (colorOfCut_eq_red_iff G M.side x).2 ⟨hxM, s, hsM, hxs⟩

theorem blue_of_bluish_gains_flipped_red (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .bluish) (hxrEdge : G.Adj x r)
    (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color x = .blue := by
  have hxOld : x ∉ C.redSide := by simp [hx]
  have hxM : x ∉ M.side := by
    intro hxNew
    exact hxOld ((mem_side_iff_of_flipAt C hflip hxr hxs).1 hxNew)
  have hrM : r ∉ M.side := by
    rw [hflip.2]
    have hrOld : r ∈ C.redSide := by
      exact (C.mem_redSide_iff r).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1))
    simp [Set.mem_symmDiff, hrOld, hflip.1.1.ne]
  exact (colorOfCut_eq_blue_iff G M.side x).2 ⟨hxM, r, hrM, hxrEdge⟩

theorem reddish_of_red_loses_flipped_mate (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .red) (hxrEdge : G.Adj x r)
    (hxsEdge : ¬ G.Adj x s) (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color x = .reddish := by
  have hxOld : x ∈ C.redSide := by simp [hx]
  have hxM := (mem_side_iff_of_flipAt C hflip hxr hxs).2 hxOld
  apply (colorOfCut_eq_reddish_iff G M.side x).2
  refine ⟨hxM, ?_⟩
  rintro ⟨z, hzM, hxz⟩
  by_cases hzr : z = r
  · subst z
    have hrOld : r ∈ C.redSide := by
      exact (C.mem_redSide_iff r).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1))
    have : r ∉ M.side := by
      rw [hflip.2]
      simp [Set.mem_symmDiff, hrOld, hflip.1.1.ne]
    exact this hzM
  by_cases hzs : z = s
  · subst z
    exact hxsEdge hxz
  have hzOld := (mem_side_iff_of_flipAt C hflip hzr hzs).1 hzM
  have hnot := C.redSide_not_adj_second_neighbor hxOld
    (by
      exact (C.mem_redSide_iff r).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1))) hzOld
    hxrEdge (Ne.symm hzr)
  exact hnot hxz

theorem bluish_of_blue_loses_flipped_mate (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .blue) (hxsEdge : G.Adj x s)
    (hxrEdge : ¬ G.Adj x r) (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color x = .bluish := by
  have hxOld : x ∉ C.redSide := by simp [hx]
  have hxM : x ∉ M.side := by
    intro hxNew
    exact hxOld ((mem_side_iff_of_flipAt C hflip hxr hxs).1 hxNew)
  apply (colorOfCut_eq_bluish_iff G M.side x).2
  refine ⟨hxM, ?_⟩
  rintro ⟨z, hzM, hxz⟩
  by_cases hzr : z = r
  · subst z
    exact hxrEdge hxz
  by_cases hzs : z = s
  · subst z
    have hsOld : s ∉ C.redSide := by
      exact (C.not_mem_redSide_iff s).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2))
    have : s ∈ M.side := by
      rw [hflip.2]
      simp [Set.mem_symmDiff, hsOld, hflip.1.1.ne.symm]
    exact hzM this
  have hzOld : z ∉ C.redSide := by
    intro hzOld
    exact hzM ((mem_side_iff_of_flipAt C hflip hzr hzs).2 hzOld)
  have hsOld : s ∉ C.redSide := by
    exact (C.not_mem_redSide_iff s).2 (Or.inl (by
      simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2))
  exact (C.blueSide_not_adj_second_neighbor hxOld hsOld hzOld
    hxsEdge (Ne.symm hzs)) hxz

theorem reddish_of_untouched_reddish (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .reddish) (hxsEdge : ¬ G.Adj x s)
    (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color x = .reddish := by
  have hxOld : x ∈ C.redSide := by simp [hx]
  have hxM := (mem_side_iff_of_flipAt C hflip hxr hxs).2 hxOld
  apply (colorOfCut_eq_reddish_iff G M.side x).2
  refine ⟨hxM, ?_⟩
  rintro ⟨z, hzM, hxz⟩
  by_cases hzr : z = r
  · subst z
    have hrOld : r ∈ C.redSide :=
      (C.mem_redSide_iff r).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1))
    have : r ∉ M.side := by
      rw [hflip.2]
      simp [Set.mem_symmDiff, hrOld, hflip.1.1.ne]
    exact this hzM
  by_cases hzs : z = s
  · subst z
    exact hxsEdge hxz
  have hzOld := (mem_side_iff_of_flipAt C hflip hzr hzs).1 hzM
  exact (C.reddish_not_adj_redSide hx
    ((C.mem_redSide_iff z).1 hzOld)) hxz

theorem bluish_of_untouched_bluish (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .bluish) (hxrEdge : ¬ G.Adj x r)
    (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color x = .bluish := by
  have hxOld : x ∉ C.redSide := by simp [hx]
  have hxM : x ∉ M.side := by
    intro hxNew
    exact hxOld ((mem_side_iff_of_flipAt C hflip hxr hxs).1 hxNew)
  apply (colorOfCut_eq_bluish_iff G M.side x).2
  refine ⟨hxM, ?_⟩
  rintro ⟨z, hzM, hxz⟩
  by_cases hzr : z = r
  · subst z
    exact hxrEdge hxz
  by_cases hzs : z = s
  · subst z
    have hsOld : s ∉ C.redSide :=
      (C.not_mem_redSide_iff s).2 (Or.inl (by
        simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2))
    have : s ∈ M.side := by
      rw [hflip.2]
      simp [Set.mem_symmDiff, hsOld, hflip.1.1.ne.symm]
    exact hzM this
  have hzOld : z ∉ C.redSide := by
    intro hzOld
    exact hzM ((mem_side_iff_of_flipAt C hflip hzr hzs).2 hzOld)
  exact (C.bluish_not_adj_blueSide hx
    ((C.not_mem_redSide_iff z).1 hzOld)) hxz

theorem red_of_flipped_blue_with_reddish_neighbor (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .reddish) (hsx : G.Adj s x)
    (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color s = .red := by
  have hsOld : s ∉ C.redSide :=
    (C.not_mem_redSide_iff s).2 (Or.inl (by
      simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2))
  have hsM : s ∈ M.side := by
    rw [hflip.2]
    simp [Set.mem_symmDiff, hsOld, hflip.1.1.ne.symm]
  have hxOld : x ∈ C.redSide := by simp [hx]
  have hxM := (mem_side_iff_of_flipAt C hflip hxr hxs).2 hxOld
  exact (colorOfCut_eq_red_iff G M.side s).2 ⟨hsM, x, hxM, hsx⟩

theorem blue_of_flipped_red_with_bluish_neighbor (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s x : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hx : C.color x = .bluish) (hrx : G.Adj r x)
    (hxr : x ≠ r) (hxs : x ≠ s) :
    M.toColoring.color r = .blue := by
  have hrOld : r ∈ C.redSide :=
    (C.mem_redSide_iff r).2 (Or.inl (by
      simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1))
  have hrM : r ∉ M.side := by
    rw [hflip.2]
    simp [Set.mem_symmDiff, hrOld, hflip.1.1.ne]
  have hxOld : x ∉ C.redSide := by simp [hx]
  have hxM : x ∉ M.side := by
    intro hxNew
    exact hxOld ((mem_side_iff_of_flipAt C hflip hxr hxs).1 hxNew)
  exact (colorOfCut_eq_blue_iff G M.side r).2 ⟨hrM, x, hxM, hrx⟩

/-- The red endpoint of a valid flip becomes blue.  Its old red mate and the
blue endpoint account for two neighbors; degree three supplies a third old
blue-side neighbor which is not flipped. -/
theorem blue_of_flipped_red_endpoint (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s rr : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hrr : C.color rr = .red) (hrrEdge : G.Adj r rr)
    (hrDegree : vertexDegree G r = 3)
    (hrrs : rr ≠ s) : M.toColoring.color r = .blue := by
  have hr : C.color r = .red := by
    simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.1
  obtain ⟨z, hrz, hzrr, hzs⟩ :=
    C.exists_third_neighbor hrDegree hrrs
  have hzBlue : z ∉ C.redSide := by
    rw [C.not_mem_redSide_iff]
    exact C.other_neighbor_of_red_is_blueSide hr hrr hrrEdge hrz hzrr
  have hrM : r ∉ M.side := by
    rw [hflip.2]
    have hrOld : r ∈ C.redSide := by simp [hr]
    simp [Set.mem_symmDiff, hrOld, hflip.1.1.ne]
  have hzM : z ∉ M.side := by
    intro hzNew
    exact hzBlue ((mem_side_iff_of_flipAt C hflip hrz.ne.symm hzs).1 hzNew)
  exact (colorOfCut_eq_blue_iff G M.side r).2 ⟨hrM, z, hzM, hrz⟩

/-- The blue endpoint of a valid flip becomes red; this is the color-reversed
form of `blue_of_flipped_red_endpoint`. -/
theorem red_of_flipped_blue_endpoint (C : MatchingCutColoring G)
    {M : MatchingCut G} {r s ss : V}
    (hflip : C.toMatchingCut.IsFlipAt M r s)
    (hss : C.color ss = .blue) (hssEdge : G.Adj s ss)
    (hsDegree : vertexDegree G s = 3)
    (hssr : ss ≠ r) : M.toColoring.color s = .red := by
  have hs : C.color s = .blue := by
    simpa [MatchingCutColoring.toMatchingCut_color] using hflip.1.2.2
  obtain ⟨z, hsz, hzss, hzr⟩ :=
    C.exists_third_neighbor hsDegree hssr
  have hzRed : z ∈ C.redSide := by
    rw [C.mem_redSide_iff]
    exact C.other_neighbor_of_blue_is_redSide hs hss hssEdge hsz hzss
  have hsM : s ∈ M.side := by
    rw [hflip.2]
    have hsOld : s ∉ C.redSide := by simp [hs]
    simp [Set.mem_symmDiff, hsOld, hflip.1.1.ne.symm]
  have hzM : z ∈ M.side :=
    (mem_side_iff_of_flipAt C hflip hzr hsz.ne.symm).2 hzRed
  exact (colorOfCut_eq_red_iff G M.side s).2 ⟨hsM, z, hzM, hsz⟩

end Subcubic


==> anc/lean/Subcubic/Lemma2_7.lean <==
import Subcubic.Lemma4_12

/-!
# Lemma 2.7

Starting from a red edge, either every other neighbor is bluish and Lemma
4.4 applies, or a blue edge can be appended.  A further strong-colored edge
gives the three-block path handled by the inlined Lemma 4.11 argument; if no
such extension exists, the four vertices satisfy Lemma 4.12.  Extra edges
between consecutive monochromatic blocks are handled by Lemma 4.2.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 2.7.** Every red edge yields, after zero or more permitted
cut-preserver flips, a positive tail reducer or a cut enhancer. -/
theorem lemma2_7
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) : HasReachableReduction C := by
  classical
  by_contra hresult
  have noResult (hout : HasReachableReduction C) : False := hresult hout
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (noResult (.of_current_ptr C hptr)).elim
    · exact (noResult (.of_current_ce C hce)).elim
  have noOutcome
      (hout : ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C) : False :=
    noResult (hout.elim (HasReachableReduction.of_current_ptr C)
      (HasReachableReduction.of_current_ce C))
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
      x ≠ y := by
    intro h
    subst y
    simp_all
  have fromCross {u v c : V}
      (hu : C.color u = .red) (hv : C.color v = .red)
      (hc : C.color c = .blue) (huv : G.Adj u v)
      (hvc : G.Adj v c) : False := by
    have hcCorrect := C.color_correct c
    rw [hc] at hcCorrect
    obtain ⟨_, d, hdSide, hcd⟩ := hcCorrect
    have hdCases := (C.not_mem_redSide_iff d).1 hdSide
    have hd : C.color d = .blue := by
      rcases hdCases with hd | hd
      · exact hd
      · exact (C.bluish_not_adj_blueSide hd (Or.inl hc) hcd.symm).elim
    have huc : ¬ G.Adj u c := by
      intro h
      apply noOutcome
      apply lemma4_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
      omega
    have hud : ¬ G.Adj u d := by
      intro h
      apply noOutcome
      apply lemma4_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
      omega
    have hvd : ¬ G.Adj v d := by
      intro h
      apply noOutcome
      apply lemma4_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
    have hNoBlueU : ∀ z, G.Adj u z → C.color z ≠ .blue := by
      intro z huz hz
      have hzc : z ≠ c := by
        intro h
        subst z
        exact huc huz
      have hzd : z ≠ d := by
        intro h
        subst z
        exact hud huz
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
      have hwCases := (C.not_mem_redSide_iff w).1 hwSide
      have hw : C.color w = .blue := by
        rcases hwCases with hw | hw
        · exact hw
        · exact (C.bluish_not_adj_blueSide hw (Or.inl hz) hzw.symm).elim
      have hwc : w ≠ c := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hz]) hcd hzd.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hwd : w ≠ d := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm hzc.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hnodup : [w, z, u, v, c, d].Nodup := by
        simp [hzw.ne.symm, huv.ne, hcd.ne, hzc, hzd, hwc, hwd,
          color_ne hw hu (by decide), color_ne hw hv (by decide),
          color_ne hz hu (by decide), color_ne hz hv (by decide),
          color_ne hu hc (by decide), color_ne hu hd (by decide),
          color_ne hv hc (by decide), color_ne hv hd (by decide)]
      have hpath : FormsPath6Subgraph G w z u v c d := by
        refine ⟨?_, ?_⟩
        · have hvec : (![w, z, u, v, c, d] : Fin 6 → V) =
              [w, z, u, v, c, d].get := by
            funext i
            fin_cases i <;> rfl
          rw [hvec]
          exact hnodup.injective_get
        · intro i j hij
          have hwz := hzw.symm
          have hzu := huz.symm
          have hvu := huv.symm
          have hcv := hvc.symm
          have hdc := hcd.symm
          fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
          all_goals assumption
      exact noResult (HasReachableReduction.of_swapSides C
        (lemma4_11_inline C.swapSides hpath
          (by simp [hw]) (by simp [hz]) (by simp [hu])
          (by simp [hv]) (by simp [hc]) (by simp [hd])))
    have hNoRedD : ∀ z, G.Adj d z → C.color z ≠ .red := by
      intro z hdz hz
      have hzu : z ≠ u := by
        intro h
        subst z
        exact hud hdz.symm
      have hzv : z ≠ v := by
        intro h
        subst z
        exact hvd hdz.symm
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
      have hwCases := (C.mem_redSide_iff w).1 hwSide
      have hw : C.color w = .red := by
        rcases hwCases with hw | hw
        · exact hw
        · exact (C.reddish_not_adj_redSide hw (Or.inl hz) hzw.symm).elim
      have hwu : w ≠ u := by
        intro h
        have hnot := C.redSide_not_adj_second_neighbor
          (by simp [hu]) (by simp [hv]) (by simp [hz]) huv hzv.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hwv : w ≠ v := by
        intro h
        have hnot := C.redSide_not_adj_second_neighbor
          (by simp [hv]) (by simp [hu]) (by simp [hz]) huv.symm hzu.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hnodup : [u, v, c, d, z, w].Nodup := by
        simp [huv.ne, hcd.ne, hzw.ne, hzu.symm, hzv.symm, hwu.symm, hwv.symm,
          color_ne hu hc (by decide), color_ne hu hd (by decide),
          color_ne hv hc (by decide), color_ne hv hd (by decide),
          color_ne hc hz (by decide), color_ne hc hw (by decide),
          color_ne hd hz (by decide), color_ne hd hw (by decide)]
      have hpath : FormsPath6Subgraph G u v c d z w := by
        refine ⟨?_, ?_⟩
        · have hvec : (![u, v, c, d, z, w] : Fin 6 → V) =
              [u, v, c, d, z, w].get := by
            funext i
            fin_cases i <;> rfl
          rw [hvec]
          exact hnodup.injective_get
        · intro i j hij
          have hvu := huv.symm
          have hcv := hvc.symm
          have hdc := hcd.symm
          have hzd := hdz.symm
          have hwz := hzw.symm
          fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
          all_goals assumption
      exact noResult (lemma4_11_inline C hpath hu hv hc hd hz hw)
    have hpath4 : FormsInducedPath4 G u v c d := by
      refine ⟨?_, ?_⟩
      · have hn : [u, v, c, d].Nodup := by
          simp [huv.ne, hcd.ne, color_ne hu hc (by decide),
            color_ne hu hd (by decide), color_ne hv hc (by decide),
            color_ne hv hd (by decide)]
        have hvec : (![u, v, c, d] : Fin 4 → V) = [u, v, c, d].get := by
          funext i
          fin_cases i <;> rfl
        rw [hvec]
        exact hn.injective_get
      · intro i j
        fin_cases i <;> fin_cases j <;>
          simp [graphOfEdges, SimpleGraph.adj_comm, huv, hvc, hcd,
            huc, hud, hvd]
    exact noResult (lemma4_12 C hpath4 hu hv hc hd hNoBlueU hNoRedD)
  by_cases hBlue : ∃ x, (G.Adj a x ∨ G.Adj b x) ∧ C.color x = .blue
  · obtain ⟨c, hac | hbc, hc⟩ := hBlue
    · exact fromCross hb ha hc hab.symm hac
    · exact fromCross ha hb hc hab hbc
  · have haOther : ∀ v, G.Adj a v → v ≠ b → C.color v = .bluish := by
      intro v hav hvb
      have hvSide := C.other_neighbor_of_red_is_blueSide ha hb hab hav hvb
      rcases hvSide with hv | hv
      · exact (hBlue ⟨v, Or.inl hav, hv⟩).elim
      · exact hv
    have hbOther : ∀ v, G.Adj b v → v ≠ a → C.color v = .bluish := by
      intro v hbV hva
      have hvSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbV hva
      rcases hvSide with hv | hv
      · exact (hBlue ⟨v, Or.inr hbV, hv⟩).elim
      · exact hv
    exact noResult (HasReachableReduction.of_current_ptr C
      (lemma4_4 C ha hb hab (degreeC (Or.inl ha))
        (degreeC (Or.inl hb)) haOther hbOther))

end Subcubic


==> anc/lean/Subcubic/Lemma2_8.lean <==
import Subcubic.Lemma5_13.Main

/-!
# Lemma 2.8

Starting from a red edge, either every other neighbor is bluish and Lemma
5.4 applies, or a blue edge can be appended.  A further strong-colored edge
gives the three-block path handled by the inlined Lemma 5.12 argument; if no
such extension exists, the four vertices satisfy Lemma 5.13.  Extra edges
between consecutive monochromatic blocks are handled by Lemmas 5.2 and 5.3.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 2.8.** Every red edge yields, after zero or more permitted
cut-preserver flips, a negative tail reducer or a cut enhancer. -/
theorem lemma2_8
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) : HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  have noResult (hout : HasReachableNegativeReduction C) : False := hresult hout
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
      x ≠ y := by
    intro h
    subst y
    simp_all
  have fromCross {u v c : V}
      (hu : C.color u = .red) (hv : C.color v = .red)
      (hc : C.color c = .blue) (huv : G.Adj u v)
      (hvc : G.Adj v c) : False := by
    have hcCorrect := C.color_correct c
    rw [hc] at hcCorrect
    obtain ⟨_, d, hdSide, hcd⟩ := hcCorrect
    have hdCases := (C.not_mem_redSide_iff d).1 hdSide
    have hd : C.color d = .blue := by
      rcases hdCases with hd | hd
      · exact hd
      · exact (C.bluish_not_adj_blueSide hd (Or.inl hc) hcd.symm).elim
    have huc : ¬ G.Adj u c := by
      intro h
      apply noResult
      apply lemma5_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
      omega
    have hud : ¬ G.Adj u d := by
      intro h
      apply noResult
      apply lemma5_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
      omega
    have hvd : ¬ G.Adj v d := by
      intro h
      apply noResult
      apply lemma5_2 C u v c d huv hu hv hcd hc hd
      simp [fourVertexCrossEdgeCount, h, hvc]
    have hNoBlueU : ∀ z, G.Adj u z → C.color z ≠ .blue := by
      intro z huz hz
      have hzc : z ≠ c := by
        intro h
        subst z
        exact huc huz
      have hzd : z ≠ d := by
        intro h
        subst z
        exact hud huz
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
      have hwCases := (C.not_mem_redSide_iff w).1 hwSide
      have hw : C.color w = .blue := by
        rcases hwCases with hw | hw
        · exact hw
        · exact (C.bluish_not_adj_blueSide hw (Or.inl hz) hzw.symm).elim
      have hwc : w ≠ c := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hz]) hcd hzd.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hwd : w ≠ d := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm hzc.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hnodup : [w, z, u, v, c, d].Nodup := by
        simp [hzw.ne.symm, huv.ne, hcd.ne, hzc, hzd, hwc, hwd,
          color_ne hw hu (by decide), color_ne hw hv (by decide),
          color_ne hz hu (by decide), color_ne hz hv (by decide),
          color_ne hu hc (by decide), color_ne hu hd (by decide),
          color_ne hv hc (by decide), color_ne hv hd (by decide)]
      have hpath : FormsNegativePath6Subgraph G w z u v c d := by
        refine ⟨?_, ?_⟩
        · have hvec : (![w, z, u, v, c, d] : Fin 6 → V) =
              [w, z, u, v, c, d].get := by
            funext i
            fin_cases i <;> rfl
          rw [hvec]
          exact hnodup.injective_get
        · intro i j hij
          have hwz := hzw.symm
          have hzu := huz.symm
          have hvu := huv.symm
          have hcv := hvc.symm
          have hdc := hcd.symm
          fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
          all_goals assumption
      exact noResult (HasReachableNegativeReduction.of_swapSides C
        (lemma5_12_inline C.swapSides hpath
          (by simp [hw]) (by simp [hz]) (by simp [hu])
          (by simp [hv]) (by simp [hc]) (by simp [hd])))
    have hNoRedD : ∀ z, G.Adj d z → C.color z ≠ .red := by
      intro z hdz hz
      have hzu : z ≠ u := by
        intro h
        subst z
        exact hud hdz.symm
      have hzv : z ≠ v := by
        intro h
        subst z
        exact hvd hdz.symm
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
      have hwCases := (C.mem_redSide_iff w).1 hwSide
      have hw : C.color w = .red := by
        rcases hwCases with hw | hw
        · exact hw
        · exact (C.reddish_not_adj_redSide hw (Or.inl hz) hzw.symm).elim
      have hwu : w ≠ u := by
        intro h
        have hnot := C.redSide_not_adj_second_neighbor
          (by simp [hu]) (by simp [hv]) (by simp [hz]) huv hzv.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hwv : w ≠ v := by
        intro h
        have hnot := C.redSide_not_adj_second_neighbor
          (by simp [hv]) (by simp [hu]) (by simp [hz]) huv.symm hzu.symm
        exact hnot (by simpa [h] using hzw.symm)
      have hnodup : [u, v, c, d, z, w].Nodup := by
        simp [huv.ne, hcd.ne, hzw.ne, hzu.symm, hzv.symm, hwu.symm, hwv.symm,
          color_ne hu hc (by decide), color_ne hu hd (by decide),
          color_ne hv hc (by decide), color_ne hv hd (by decide),
          color_ne hc hz (by decide), color_ne hc hw (by decide),
          color_ne hd hz (by decide), color_ne hd hw (by decide)]
      have hpath : FormsNegativePath6Subgraph G u v c d z w := by
        refine ⟨?_, ?_⟩
        · have hvec : (![u, v, c, d, z, w] : Fin 6 → V) =
              [u, v, c, d, z, w].get := by
            funext i
            fin_cases i <;> rfl
          rw [hvec]
          exact hnodup.injective_get
        · intro i j hij
          have hvu := huv.symm
          have hcv := hvc.symm
          have hdc := hcd.symm
          have hzd := hdz.symm
          have hwz := hzw.symm
          fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
          all_goals assumption
      exact noResult (lemma5_12_inline C hpath hu hv hc hd hz hw)
    have hpath4 : FormsInducedPath4 G u v c d := by
      refine ⟨?_, ?_⟩
      · have hn : [u, v, c, d].Nodup := by
          simp [huv.ne, hcd.ne, color_ne hu hc (by decide),
            color_ne hu hd (by decide), color_ne hv hc (by decide),
            color_ne hv hd (by decide)]
        have hvec : (![u, v, c, d] : Fin 4 → V) = [u, v, c, d].get := by
          funext i
          fin_cases i <;> rfl
        rw [hvec]
        exact hn.injective_get
      · intro i j
        fin_cases i <;> fin_cases j <;>
          simp [graphOfEdges, SimpleGraph.adj_comm, huv, hvc, hcd,
            huc, hud, hvd]
    exact noResult (lemma5_13 C hpath4 hu hv hc hd hNoBlueU hNoRedD)
  by_cases hBlue : ∃ x, (G.Adj a x ∨ G.Adj b x) ∧ C.color x = .blue
  · obtain ⟨c, hac | hbc, hc⟩ := hBlue
    · exact fromCross hb ha hc hab.symm hac
    · exact fromCross ha hb hc hab hbc
  · have haOther : ∀ v, G.Adj a v → v ≠ b → C.color v = .bluish := by
      intro v hav hvb
      have hvSide := C.other_neighbor_of_red_is_blueSide ha hb hab hav hvb
      rcases hvSide with hv | hv
      · exact (hBlue ⟨v, Or.inl hav, hv⟩).elim
      · exact hv
    have hbOther : ∀ v, G.Adj b v → v ≠ a → C.color v = .bluish := by
      intro v hbV hva
      have hvSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbV hva
      rcases hvSide with hv | hv
      · exact (hBlue ⟨v, Or.inr hbV, hv⟩).elim
      · exact hv
    exact noResult (lemma5_4 C ha hb hab haOther hbOther)

end Subcubic


==> anc/lean/Subcubic/Lemma3_3.lean <==
import Subcubic.Lemma3_6
import Mathlib.Tactic.FinCases

/-!
# Lemma 3.3

The conclusion is stated as a disjunction.  Thus the lemma does not need a
global hypothesis saying that cut enhancers are absent: if `d` is blue, the
three displayed vertices themselves witness cut enhancer `a`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 3.3.** Let `a` be red.  Suppose `b` and `d` are distinct
blue-side neighbors of `a`, while `b` belongs to the blue edge `bc`, with
`c ≠ d`.  Then `d` is bluish, unless the graph already contains cut enhancer
`a`.

The hypothesis that `d` is blue or bluish is the color-only formulation of
"`d` lies on the blue side". -/
theorem lemma3_3
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red)
    (hb : C.color b = .blue) (hc : C.color c = .blue)
    (hdside : C.color d = .blue ∨ C.color d = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (hbc : G.Adj b c)
    (hbd_vertices : b ≠ d) (hcd_vertices : c ≠ d) :
    C.color d = .bluish ∨ ContainsCutEnhancer C := by
  rcases hdside with hd | hd
  · right
    apply containsCutEnhancerA_of C ha hb hd hab had hbd_vertices
    have hbside : b ∉ C.redSide := by simp [hb]
    have hcside : c ∉ C.redSide := by simp [hc]
    have hdside : d ∉ C.redSide := by simp [hd]
    exact C.blueSide_not_adj_second_neighbor hbside hcside hdside hbc hcd_vertices
  · exact Or.inl hd

/-- Lemma 3.3 with red and blue, and reddish and bluish, exchanged. -/
theorem lemma3_3_reversed
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .blue)
    (hb : C.color b = .red) (hc : C.color c = .red)
    (hdside : C.color d = .red ∨ C.color d = .reddish)
    (hab : G.Adj a b) (had : G.Adj a d) (hbc : G.Adj b c)
    (hbd_vertices : b ≠ d) (hcd_vertices : c ≠ d) :
    C.color d = .reddish ∨ ContainsCutEnhancer C := by
  have ha' : C.swapSides.color a = .red := by simp [ha]
  have hb' : C.swapSides.color b = .blue := by simp [hb]
  have hc' : C.swapSides.color c = .blue := by simp [hc]
  have hdside' : C.swapSides.color d = .blue ∨
      C.swapSides.color d = .bluish := by
    rcases hdside with hd | hd
    · exact Or.inl (by simp [hd])
    · exact Or.inr (by simp [hd])
  rcases lemma3_3 C.swapSides ha' hb' hc' hdside' hab had hbc
      hbd_vertices hcd_vertices with hd | henhancer
  · left
    change (C.color d).swap = .bluish at hd
    exact (Color.swap_eq_bluish _).1 hd
  · right
    exact (containsInducedUpToSwap_swapSides IsCutEnhancer C).1 henhancer

end Subcubic


==> anc/lean/Subcubic/Lemma3_6.lean <==
import Subcubic.CutEnhancers
import Subcubic.PositiveTailReducerWitnesses
import Subcubic.NegativeTailReducerWitnesses
import Subcubic.ColoringLemmas
import Subcubic.MatchingCut

/-!
# Lemma 3.6

This file proves the constructive, disjunctive form intended to replace the
former exact degree-three axiom. A red or blue vertex has ambient degree three
unless one of the two explicit low-degree configurations already gives an
absolute tail reducer or a cut enhancer.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The new two-vertex catalogue entry is simultaneously a positive and a
negative tail reducer. -/
def ContainsAbsoluteTailReducer (C : MatchingCutColoring G) : Prop :=
  ContainsPositiveTailReducer C ∧ ContainsNegativeTailReducer C

/-- The alternatives to the degree-three conclusion in Lemma 3.6. -/
def ContainsLemma3_6Obstruction (C : MatchingCutColoring G) : Prop :=
  ContainsAbsoluteTailReducer C ∨ ContainsCutEnhancer C

/-- A Lemma 3.6 obstruction found after zero or more valid flips. -/
def HasReachableLemma3_6Obstruction (C : MatchingCutColoring G) : Prop :=
  ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
    ContainsLemma3_6Obstruction M.toColoring

theorem HasReachableLemma3_6Obstruction.after_flip
    (C : MatchingCutColoring G) {M₁ : MatchingCut G} {r s : V}
    (hflip : C.toMatchingCut.IsFlipAt M₁ r s)
    (h : HasReachableLemma3_6Obstruction M₁.toColoring) :
    HasReachableLemma3_6Obstruction C := by
  rcases h with ⟨M, hreach, hfound⟩
  have hround : M₁.toColoring.toMatchingCut = M₁ := by
    apply MatchingCut.ext _ _
    simp [MatchingCutColoring.toMatchingCut_side, MatchingCutColoring.redSide,
      MatchingCut.redSideOf_color]
  rw [hround] at hreach
  have prepend : ∀ {N : MatchingCut G},
      M₁.FlipReachable N → C.toMatchingCut.FlipReachable N := by
    intro N hN
    induction hN with
    | refl => exact .step .refl hflip
    | @step N₁ N₂ x y hN hxy ih => exact .step ih hxy
  exact ⟨M, prepend hreach, hfound⟩

/-- Lemma 3.6 obstructions depend only on the recomputed color function. -/
theorem containsLemma3_6Obstruction_congr_color
    {C D : MatchingCutColoring G} (hcolor : C.color = D.color) :
    ContainsLemma3_6Obstruction C ↔ ContainsLemma3_6Obstruction D := by
  unfold ContainsLemma3_6Obstruction ContainsAbsoluteTailReducer
    ContainsPositiveTailReducer ContainsNegativeTailReducer ContainsCutEnhancer
  rw [containsInducedUpToSwap_congr_color IsPositiveTailReducer hcolor,
    containsInducedUpToSwap_congr_color IsNegativeTailReducer hcolor,
    containsInducedUpToSwap_congr_color IsCutEnhancer hcolor]

theorem HasReachableLemma3_6Obstruction.of_current
    (C : MatchingCutColoring G) (h : ContainsLemma3_6Obstruction C) :
    HasReachableLemma3_6Obstruction C := by
  refine ⟨C.toMatchingCut, .refl, ?_⟩
  exact (containsLemma3_6Obstruction_congr_color (by simp)).1 h

/-- A red vertex has a red mate, directly from the meaning of `red`. -/
theorem MatchingCutColoring.exists_red_mate
    (C : MatchingCutColoring G) {v : V} (hv : C.color v = .red) :
    ∃ m, C.color m = .red ∧ G.Adj v m := by
  have hcorrect := C.color_correct v
  rw [hv] at hcorrect
  obtain ⟨_, m, hmSide, hvm⟩ := hcorrect
  have hmCases := (C.mem_redSide_iff m).1 hmSide
  rcases hmCases with hm | hm
  · exact ⟨m, hm, hvm⟩
  · exact (C.reddish_not_adj_redSide hm (Or.inl hv) hvm.symm).elim

/-- **Lemma 3.6, red-edge form.** If `ab` is a red edge, then `a` has
degree three, or the degree-one/two local configuration is already an
absolute tail reducer or a cut enhancer. -/
theorem lemma3_6_redEdge
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) :
    vertexDegree G a = 3 ∨ ContainsLemma3_6Obstruction C := by
  have hpositive : 0 < vertexDegree G a := by
    unfold vertexDegree
    rw [Set.ncard_pos]
    exact ⟨b, hab⟩
  have hle := C.subcubic a
  rcases (show vertexDegree G a = 1 ∨ vertexDegree G a = 2 ∨
      vertexDegree G a = 3 by omega) with haDegree | haDegree | haDegree
  · exact Or.inr (Or.inr
      (containsCutEnhancerDegreeOne_of C ha haDegree))
  · obtain ⟨c, hac, hcb⟩ :=
      exists_other_neighbor_of_degree_two haDegree hab
    have hcSide := C.other_neighbor_of_red_is_blueSide ha hb hab hac hcb
    rcases hcSide with hc | hc
    · exact Or.inr (Or.inr
        (containsCutEnhancerDegreeTwoCross_of C ha hc hac haDegree))
    · exact Or.inr (Or.inl ⟨
        containsPositiveAbs C ha hc hac haDegree,
        containsNegativeAbs C ha hc hac haDegree⟩)
  · exact Or.inl haDegree

/-- **Lemma 3.6.** The color-reversed form is included automatically because
all three catalog predicates are defined up to exchange of the two sides. -/
theorem lemma3_6
    (C : MatchingCutColoring G) {a : V}
    (ha : C.color a = .red ∨ C.color a = .blue) :
    vertexDegree G a = 3 ∨ ContainsLemma3_6Obstruction C := by
  rcases ha with ha | ha
  · obtain ⟨b, hb, hab⟩ := C.exists_red_mate ha
    exact lemma3_6_redEdge C ha hb hab
  · obtain ⟨b, hb, hab⟩ := C.exists_blue_mate ha
    have h := lemma3_6_redEdge C.swapSides
      (by simp [ha]) (by simp [hb]) hab
    rcases h with hdegree | habsolute | hce
    · exact Or.inl hdegree
    · exact Or.inr (Or.inl ⟨
        (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 habsolute.1,
        (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 habsolute.2⟩)
    · exact Or.inr (Or.inr
        ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hce))

/-- Lemma 3.6 specialized to proofs hunting positive tail reducers. -/
theorem lemma3_6_positive
    (C : MatchingCutColoring G) {a : V}
    (ha : C.color a = .red ∨ C.color a = .blue) :
    vertexDegree G a = 3 ∨
      (ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C) := by
  rcases lemma3_6 C ha with hdegree | habsolute | hce
  · exact Or.inl hdegree
  · exact Or.inr (Or.inl habsolute.1)
  · exact Or.inr (Or.inr hce)

/-- Lemma 3.6 specialized to proofs hunting negative tail reducers. -/
theorem lemma3_6_negative
    (C : MatchingCutColoring G) {a : V}
    (ha : C.color a = .red ∨ C.color a = .blue) :
    vertexDegree G a = 3 ∨
      (ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C) := by
  rcases lemma3_6 C ha with hdegree | habsolute | hce
  · exact Or.inl hdegree
  · exact Or.inr (Or.inl habsolute.2)
  · exact Or.inr (Or.inr hce)

end Subcubic


==> anc/lean/Subcubic/Lemma3_7.lean <==
import Subcubic.FlipLemmas
import Subcubic.Lemma3_3

/-!
# Lemma 3.7

The degree conclusion is now obtained constructively from Lemma 3.6. Its
alternative is recorded as a reducer or cut enhancer reachable after the
flip used in the prose proof.
-/

namespace Subcubic

open Set
open scoped symmDiff

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 3.7.** If `a` is red, `b` is blue, `c` is reddish, and
`a-b-c` is a path, then `c` has degree three unless the argument reaches an
absolute tail reducer or cut enhancer. The degree conclusion is obtained
after flipping the cut preserver `ab`, at which point `c` is red. -/
theorem lemma3_7
    (C : MatchingCutColoring G) {a b c : V}
    (ha : C.color a = .red) (hb : C.color b = .blue)
    (hc : C.color c = .reddish)
    (hab : G.Adj a b) (hbc : G.Adj b c) :
    vertexDegree G c = 3 ∨ HasReachableLemma3_6Obstruction C := by
  classical
  by_cases hreach : HasReachableLemma3_6Obstruction C
  · exact Or.inr hreach
  have haDegree : vertexDegree G a = 3 := by
    rcases lemma3_6 C (Or.inl ha) with hdegree | hLow
    · exact hdegree
    · exact (hreach (.of_current C hLow)).elim
  have haCorrect := C.color_correct a
  rw [ha] at haCorrect
  obtain ⟨_, rr, hrrSide, harr⟩ := haCorrect
  have hrrSide' : C.color rr = .red ∨ C.color rr = .reddish :=
    (C.mem_redSide_iff rr).1 hrrSide
  have hrr : C.color rr = .red := by
    rcases hrrSide' with hrr | hrr
    · exact hrr
    · exact (C.reddish_not_adj_redSide hrr (Or.inl ha) harr.symm).elim
  have hbCorrect := C.color_correct b
  rw [hb] at hbCorrect
  obtain ⟨_, ss, hssSide, hbss⟩ := hbCorrect
  have hssSide' : C.color ss = .blue ∨ C.color ss = .bluish :=
    (C.not_mem_redSide_iff ss).1 hssSide
  have hss : C.color ss = .blue := by
    rcases hssSide' with hss | hss
    · exact hss
    · exact (C.bluish_not_adj_blueSide hss (Or.inl hb) hbss.symm).elim
  have hrrb : rr ≠ b := by intro h; subst rr; simp_all
  obtain ⟨d, had, hdrr, hdb⟩ :=
    C.exists_third_neighbor haDegree hrrb
  have hdSide : C.color d = .blue ∨ C.color d = .bluish :=
    C.other_neighbor_of_red_is_blueSide ha hrr harr had hdrr
  have hca : c ≠ a := by intro h; subst c; simp_all
  have hcb : c ≠ b := by intro h; subst c; simp_all
  have degree_of_flip
      (hsafe : C.color d = .bluish ∨ d = ss) :
      vertexDegree G c = 3 ∨ HasReachableLemma3_6Obstruction C := by
    obtain ⟨M, hflip⟩ := exists_flipAt_of_local C
      ha hb hrr hss hsafe (Or.inl hc) harr hab had hbss hbc
    have hside : M.side = C.redSide ∆ ({a, b} : Set V) := hflip.2
    have hcM : c ∈ M.side := by
      rw [hside]
      simp [Set.mem_symmDiff, C.mem_redSide_iff, hc, hca, hcb]
    have hbM : b ∈ M.side := by
      rw [hside]
      simp [Set.mem_symmDiff, hb]
    have hcRed : M.toColoring.color c = .red := by
      change colorOfCut G M.side c = .red
      exact (colorOfCut_eq_red_iff G M.side c).2
        ⟨hcM, b, hbM, hbc.symm⟩
    rcases lemma3_6 M.toColoring (Or.inl hcRed) with hcDegree | hLow
    · exact Or.inl hcDegree
    · exact Or.inr (.after_flip C hflip (.of_current M.toColoring hLow))
  by_cases hds : d = ss
  · exact degree_of_flip (Or.inr hds)
  rcases lemma3_3 C ha hb hss hdSide hab had hbss hdb.symm (Ne.symm hds) with
    hd | hce
  · exact degree_of_flip (Or.inl hd)
  · exact Or.inr (.of_current C (Or.inr hce))

end Subcubic


==> anc/lean/Subcubic/Lemma4_10.lean <==
import Subcubic.Lemma4_10.Case3_2_2_3_2_3

/-!
# Lemma 4.10

Public assembly of the case lemmas.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 4.10.**  If `a-b-c-d-e-f` is an induced path, `ab` and `ef`
are red edges, and `cd` is a blue edge, then a permitted sequence of flips
produces a positive tail reducer or a cut enhancer.  The two endpoint
hypotheses rule out blue neighbors at the red endpoints. -/
theorem lemma4_10
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableReduction C := by
  classical
  rcases lemma4_10_cases1_and_2_setup3 C hpath ha hb hc hd he hf
      hNoBlueAtA hNoBlueAtF with hresult | hDeep
  · exact hresult
  · obtain ⟨Q3⟩ := hDeep
    rcases lemma4_10_case_3_1 C hpath ha hb hc hd he hf Q3 with
      hresult | hLate
    · exact hresult
    · obtain ⟨Q3_2⟩ := hLate
      rcases lemma4_10_setup_i C hpath ha hb hc hd he hf Q3_2 with
        hresult | hI
      · exact hresult
      · obtain ⟨I⟩ := hI
        by_cases hBlue : ∃ j, G.Adj I.i j ∧ j ≠ c ∧ j ≠ d ∧ C.color j = .blue
        · obtain ⟨j, hij, hjc, hjd, hj⟩ := hBlue
          exact lemma4_10_case_3_2_1 C hpath ha hb hc hd he hf I
            hj hij hjc hjd
        · have hOutsideBluish : ∀ z, G.Adj I.i z → z ≠ c → z ≠ d →
              C.color z = .bluish := by
            intro z hiz hzc hzd
            cases hz : C.color z with
            | red =>
                exact (C.reddish_not_adj_redSide I.hi (Or.inl hz) hiz).elim
            | reddish =>
                exact (C.reddish_not_adj_redSide I.hi (Or.inr hz) hiz).elim
            | blue =>
                exact (hBlue ⟨z, hiz, hzc, hzd, hz⟩).elim
            | bluish => exact rfl
          rcases lemma4_10_bluish_i_cases C hpath ha hb hc hd he hf I
              hOutsideBluish with hresult | hJK
          · exact hresult
          · obtain ⟨JK⟩ := hJK
            rcases lemma4_10_jk_cases C hpath ha hb hc hd he hf
                hNoBlueAtA JK with hresult | hJ
            · exact hresult
            · obtain ⟨J⟩ := hJ
              rcases lemma4_10_j_cases C hpath ha hb hc hd he hf J with
                hresult | hOther
              · exact hresult
              · obtain ⟨l, hl, hjl, hla, hjf⟩ := hOther
                let Q : Lemma4_10OtherRedConfiguration C a b c d e f := {
                  toLemma4_10JConfiguration := J
                  l := l
                  hl := hl
                  hjl := hjl
                  hla := hla
                  hjf := hjf }
                exact lemma4_10_other_red_complete C hpath ha hb hc hd he hf Q

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/Basic.lean <==
import Subcubic.Lemma4_8
import Subcubic.Lemma3_7
import Subcubic.PositiveTailReducerWitnesses
import Mathlib.Data.Fin.VecNotation

/-!
# Basic definitions for Lemma 4.10

The displayed configuration is the induced path `a-b-c-d-e-f`, with red
edges `ab`, `ef` and blue edge `cd`.  The conclusion uses the common
`HasReachableReduction` predicate from Lemma 4.8.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The six displayed vertices, in order, induce exactly a path. -/
def FormsInducedPath6 (G : SimpleGraph V)
    (a b c d e f : V) : Prop :=
  let p : Fin 6 → V := ![a, b, c, d, e, f]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y ↔
        G.Adj (p x) (p y)

omit [Fintype V] in
/-- Reversing the displayed path preserves its induced-path hypothesis. -/
theorem FormsInducedPath6.reverse
    {a b c d e f : V} (h : FormsInducedPath6 G a b c d e f) :
    FormsInducedPath6 G f e d c b a := by
  classical
  dsimp [FormsInducedPath6] at h ⊢
  rcases h with ⟨hinj, hedge⟩
  let ρ : Fin 6 → Fin 6 := ![5, 4, 3, 2, 1, 0]
  have hρ : Function.Injective ρ := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ρ]
  have hmap (z : Fin 6) :
      (![f, e, d, c, b, a] z) = (![a, b, c, d, e, f] (ρ z)) := by
    fin_cases z <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hρ
    apply hinj
    simpa [hmap] using hxy
  intro x y
  rw [hmap x, hmap y, ← hedge]
  fin_cases x <;> fin_cases y <;>
    simp [ρ, graphOfEdges]

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/BluishI.lean <==
import Subcubic.Lemma4_10.CaseBlueI

/-! Cases (3.2.2.1)--(3.2.2.3) of Lemma 4.10. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10JKConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma4_10IConfiguration C a b c d e f where
  j : V
  k : V
  hj : C.color j = .bluish
  hk : C.color k = .bluish
  hij : G.Adj i j
  hik : G.Adj i k
  hjc : j ≠ c
  hkc : k ≠ c
  hjk : j ≠ k
  hid' : ¬ G.Adj i d
  hih : ¬ G.Adj i h

theorem lemma4_10_bluish_i_cases
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10IConfiguration C a b c d e f)
    (hOutsideBluish : ∀ z, G.Adj Q.i z → z ≠ c → z ≠ d →
      C.color z = .bluish) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_10JKConfiguration C a b c d e f) := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hbeV : b ≠ e := by simpa using hv (x := (1 : Fin 6)) (y := 4) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  obtain ⟨x, y, hix, hiy, hxc, hyc, hxy⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hideg Q.hci.symm
  by_cases hid : G.Adj Q.i d
  · have choose : ∃ j, G.Adj Q.i j ∧ j ≠ c ∧ j ≠ d := by
      by_cases hxd : x = d
      · exact ⟨y, hiy, hyc, fun h => hxy (hxd.trans h.symm)⟩
      · exact ⟨x, hix, hxc, hxd⟩
    obtain ⟨j, hij, hjc, hjd⟩ := choose
    have hj := hOutsideBluish j hij hjc hjd
    by_cases hih : G.Adj Q.i Q.h
    · left
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hia : ¬ G.Adj Q.i a :=
        C.reddish_not_adj_redSide Q.hi (Or.inl ha)
      have hea : ¬ G.Adj e a := by simpa using nonedge 4 0 (by native_decide)
      have hidBlue : ¬ G.Adj d Q.h :=
        C.bluish_not_adj_blueSide Q.hh (Or.inl hd) ∘ SimpleGraph.Adj.symm
      exact HasReachableReduction.of_current_ce C
        (containsCutEnhancerD_of C he Q.hi hd Q.hh ha hde.symm Q.heh
          hid hih Q.hha (fun h => hie h.symm) hea hia hidBlue
          (by simpa using nonedge 3 0 (by native_decide))
          (hv (x := (4 : Fin 6)) (y := 0) (by decide)))
    · left
      have hbi : ¬ G.Adj Q.i b :=
        C.reddish_not_adj_redSide Q.hi (Or.inl hb)
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hbj : ¬ G.Adj b j := by
        apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
        · exact hv (x := (0 : Fin 6)) (y := 2) (by decide)
        · exact color_ne ha Q.hg (by decide)
        · exact color_ne hc Q.hg (by decide)
        · exact color_ne hj ha (by decide)
        · exact color_ne hj hc (by decide)
        · intro h; subst j; exact Q.hig hij
      have hej : ¬ G.Adj e j := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        · exact hv (x := (5 : Fin 6)) (y := 3) (by decide)
        · exact color_ne hf Q.hh (by decide)
        · exact color_ne hd Q.hh (by decide)
        · exact color_ne hj hf (by decide)
        · exact color_ne hj hd (by decide)
        · intro h; subst j; exact hih hij
      apply HasReachableReduction.of_current_ptr C
      apply containsPositiveP C Q.hi hb he hj hc hd Q.hg Q.hh
        hij Q.hci.symm hid hbc Q.hbg hde.symm Q.heh hcd
        hbi hie Q.hig hih
        (by simpa using nonedge 1 4 (by native_decide)) hbj
        (fun h => Q.hhb h.symm) hej (fun h => Q.hge h.symm)
      have hjg : j ≠ Q.g := by intro h; subst j; exact Q.hig hij
      have hjh : j ≠ Q.h := by intro h; subst j; exact hih hij
      have hgh : Q.g ≠ Q.h := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      simp [color_ne Q.hi hb (by decide), color_ne Q.hi he (by decide),
        color_ne Q.hi hj (by decide), color_ne Q.hi hc (by decide),
        color_ne Q.hi hd (by decide), color_ne Q.hi Q.hg (by decide),
        color_ne Q.hi Q.hh (by decide),
        hbeV,
        color_ne hb hj (by decide), color_ne hb hc (by decide),
        color_ne hb hd (by decide), color_ne hb Q.hg (by decide),
        color_ne hb Q.hh (by decide), color_ne he hj (by decide),
        color_ne he hc (by decide), color_ne he hd (by decide),
        color_ne he Q.hg (by decide), color_ne he Q.hh (by decide),
        color_ne hj hc (by decide), color_ne hj hd (by decide), hjg, hjh,
        hcdV,
        color_ne hc Q.hg (by decide), color_ne hc Q.hh (by decide),
        color_ne hd Q.hg (by decide), color_ne hd Q.hh (by decide), hgh]
  · by_cases hih : G.Adj Q.i Q.h
    · have choose : ∃ j, G.Adj Q.i j ∧ j ≠ c ∧ j ≠ Q.h := by
        by_cases hxh : x = Q.h
        · exact ⟨y, hiy, hyc, fun h => hxy (hxh.trans h.symm)⟩
        · exact ⟨x, hix, hxc, hxh⟩
      obtain ⟨j, hij, hjc, hjh⟩ := choose
      have hjd : j ≠ d := by intro h; subst j; exact hid hij
      have hj := hOutsideBluish j hij hjc hjd
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hej : ¬ G.Adj e j := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        · exact hv (x := (5 : Fin 6)) (y := 3) (by decide)
        · exact color_ne hf Q.hh (by decide)
        · exact color_ne hd Q.hh (by decide)
        · exact color_ne hj hf (by decide)
        · exact color_ne hj hd (by decide)
        · exact hjh
      apply Or.inl
      apply HasReachableReduction.of_current_ptr C
      apply containsPositiveM C Q.hi he hj Q.hh hc hd
        hij hih Q.hci.symm Q.heh hde.symm hcd hie hid hej
        (by simpa using nonedge 4 2 (by native_decide))
      simp [color_ne Q.hi he (by decide), color_ne Q.hi hj (by decide),
        color_ne Q.hi Q.hh (by decide), color_ne Q.hi hc (by decide),
        color_ne Q.hi hd (by decide), color_ne he hj (by decide),
        color_ne he Q.hh (by decide), color_ne he hc (by decide),
        color_ne he hd (by decide), hjh, color_ne hj hc (by decide),
        color_ne hj hd (by decide), color_ne Q.hh hc (by decide),
        color_ne Q.hh hd (by decide),
        hcdV]
    · have hxd : x ≠ d := by intro h; subst x; exact hid hix
      have hyd : y ≠ d := by intro h; subst y; exact hid hiy
      have hx := hOutsideBluish x hix hxc hxd
      have hy := hOutsideBluish y hiy hyc hyd
      exact Or.inr ⟨⟨Q, x, y, hx, hy, hix, hiy, hxc, hyc, hxy,
        hid, hih⟩⟩

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/Case3_1.lean <==
import Subcubic.Lemma4_10.Cases1And2Setup3

/-! Case (3.1) of Lemma 4.10. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10Case3_2Configuration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma4_10Case3Configuration C a b c d e f where
  hga : ¬ G.Adj g a
  hhf : ¬ G.Adj h f

theorem lemma4_10_case_3_1
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10Case3Configuration C a b c d e f) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_10Case3_2Configuration C a b c d e f) := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have habV : a ≠ b := by simpa using hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have haeV : a ≠ e := by simpa using hv (x := (0 : Fin 6)) (y := 4) (by decide)
  have hbeV : b ≠ e := by simpa using hv (x := (1 : Fin 6)) (y := 4) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have hfeV : f ≠ e := by simpa using hv (x := (5 : Fin 6)) (y := 4) (by decide)
  have hfbV : f ≠ b := by simpa using hv (x := (5 : Fin 6)) (y := 1) (by decide)
  have hebV : e ≠ b := by simpa using hv (x := (4 : Fin 6)) (y := 1) (by decide)
  have hdcV : d ≠ c := by simpa using hv (x := (3 : Fin 6)) (y := 2) (by decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  by_cases hga : G.Adj Q.g a
  · left
    apply HasReachableReduction.of_current_ptr C
    apply containsPositiveN C ha hb he Q.hg Q.hh hc hd
      hab hga.symm Q.hha.symm Q.hbg hbc Q.heh hde.symm hcd
      (fun h => Q.hge h.symm) hec
    have hgh : Q.g ≠ Q.h := by
      intro h
      apply Q.hhb
      simpa [h] using Q.hbg.symm
    simp [habV, haeV, hbeV, hgh, hcdV,
      color_ne ha Q.hg (by decide), color_ne ha Q.hh (by decide),
      color_ne ha hc (by decide), color_ne ha hd (by decide),
      color_ne hb Q.hg (by decide), color_ne hb Q.hh (by decide),
      color_ne hb hc (by decide), color_ne hb hd (by decide),
      color_ne he Q.hg (by decide), color_ne he Q.hh (by decide),
      color_ne he hc (by decide), color_ne he hd (by decide),
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
      color_ne Q.hh hc (by decide), color_ne Q.hh hd (by decide)]
  · by_cases hhf : G.Adj Q.h f
    · left
      apply HasReachableReduction.of_current_ptr C
      apply containsPositiveN C hf he hb Q.hh Q.hg hd hc
        hef.symm hhf.symm Q.hgf.symm Q.heh hde.symm Q.hbg hbc hcd.symm
        (fun h => Q.hhb h.symm) hbd
      have hhg : Q.h ≠ Q.g := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      simp [hfeV, hfbV, hebV, hhg, hdcV,
        color_ne hf Q.hh (by decide), color_ne hf Q.hg (by decide),
        color_ne hf hd (by decide), color_ne hf hc (by decide),
        color_ne he Q.hh (by decide), color_ne he Q.hg (by decide),
        color_ne he hd (by decide), color_ne he hc (by decide),
        color_ne hb Q.hh (by decide), color_ne hb Q.hg (by decide),
        color_ne hb hd (by decide), color_ne hb hc (by decide),
        color_ne Q.hh hd (by decide), color_ne Q.hh hc (by decide),
        color_ne Q.hg hd (by decide), color_ne Q.hg hc (by decide)]
    · exact Or.inr ⟨⟨Q, hga, hhf⟩⟩

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/Case3_2_2_3_2_3.lean <==
import Subcubic.Lemma4_10.CaseJ
import Subcubic.Lemma4_6

/-!
# Lemma 4.10, Case (3.2.2.3.2.3)

This file starts at Case (3.2.2.3.2.3): the bluish vertex `j` has, besides
its red neighbor `a`, another red neighbor `l`.  The red mate of `l` is
called `m`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_10_other_red_complete
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10OtherRedConfiguration C a b c d e f) :
    HasReachableReduction C := by
  classical
  by_contra hresult
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableReduction.of_current_ce C hce)
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hresult (.of_current_ptr C hptr)).elim
    · exact (noCurrentCE hce).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all

  -- Since `l` is red, it has a unique red mate `m`.
  have hlCorrect := C.color_correct Q.l
  rw [Q.hl] at hlCorrect
  obtain ⟨_, m, hmSide, hlm⟩ := hlCorrect
  have hmSide' := (C.mem_redSide_iff m).1 hmSide
  have hm : C.color m = .red := by
    rcases hmSide' with hm | hm
    · exact hm
    · exact (C.reddish_not_adj_redSide hm (Or.inl Q.hl) hlm.symm).elim

  have habV : a ≠ b := hab.ne
  have hli : Q.l ≠ Q.i := color_ne Q.hl Q.hi (by decide)
  have hla : Q.l ≠ a := Q.hla
  have hia : Q.i ≠ a := color_ne Q.hi ha (by decide)
  have hjb : ¬ G.Adj Q.j b := by
    simpa [SimpleGraph.adj_comm] using
      C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
        (hv (x := (0 : Fin 6)) (y := 2) (by decide))
        (color_ne ha Q.hg (by decide)) (color_ne hc Q.hg (by decide))
        (color_ne Q.hj ha (by decide)) (color_ne Q.hj hc (by decide))
        (by intro h; apply Q.hig; simpa [h] using Q.hij)
  have hjh : Q.j ≠ Q.h := by
    intro h
    apply Q.hih
    simpa [h] using Q.hij
  have hje : ¬ G.Adj Q.j e := by
    simpa [SimpleGraph.adj_comm] using
      C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        (hv (x := (5 : Fin 6)) (y := 3) (by decide))
        (color_ne hf Q.hh (by decide)) (color_ne hd Q.hh (by decide))
        (color_ne Q.hj hf (by decide)) (color_ne Q.hj hd (by decide)) hjh
  have hlb : Q.l ≠ b := by
    intro h
    apply hjb
    simpa [h] using Q.hjl
  have hle : Q.l ≠ e := by
    intro h
    apply hje
    simpa [h] using Q.hjl
  have hlf : Q.l ≠ f := by
    intro h
    apply Q.hjf
    simpa [h] using Q.hjl
  have hma : m ≠ a := by
    intro h
    subst m
    exact (C.redSide_not_adj_second_neighbor
      (by simp [ha]) (by simp [hb]) (by simp [Q.hl]) hab hlb.symm) hlm.symm
  have hmb : m ≠ b := by
    intro h
    subst m
    exact (C.redSide_not_adj_second_neighbor
      (by simp [hb]) (by simp [ha]) (by simp [Q.hl]) hab.symm hla.symm) hlm.symm
  have hme : m ≠ e := by
    intro h
    subst m
    exact (C.redSide_not_adj_second_neighbor
      (by simp [he]) (by simp [hf]) (by simp [Q.hl]) hef hlf.symm) hlm.symm
  have hmf : m ≠ f := by
    intro h
    subst m
    exact (C.redSide_not_adj_second_neighbor
      (by simp [hf]) (by simp [he]) (by simp [Q.hl]) hef.symm hle.symm) hlm.symm
  have hmc : ¬ G.Adj m c := by
    simpa [SimpleGraph.adj_comm] using
      not_adj_fourth_neighbor_of_subcubic C.subcubic hbc.symm hcd Q.hci
        (hv (x := (1 : Fin 6)) (y := 3) (by decide))
        (color_ne hb Q.hi (by decide)) (color_ne hd Q.hi (by decide))
        hmb (color_ne hm hd (by decide)) (color_ne hm Q.hi (by decide))
  have hmd : ¬ G.Adj m d := by
    intro hmdAdj
    have hem : ¬ G.Adj e m :=
      C.redSide_not_adj_second_neighbor
        (by simp [he]) (by simp [hf]) (by simp [hm]) hef hmf.symm
    have hceSwap := containsCutEnhancerA_of C.swapSides
      (by simp [hd]) (by simp [he]) (by simp [hm])
      hde hmdAdj.symm hme.symm hem
    exact noCurrentCE
      ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)

  by_cases hNoBlueL : ∀ z, G.Adj Q.l z → C.color z ≠ .blue
  · by_cases hNoBlueM : ∀ z, G.Adj m z → C.color z ≠ .blue
    · -- Case (3.2.2.3.2.3.1): the red edge `lm` is isolated.
      have l_other : ∀ z, G.Adj Q.l z → z ≠ m → C.color z = .bluish := by
        intro z hlz hzm
        have hzSide := C.other_neighbor_of_red_is_blueSide
          Q.hl hm hlm hlz hzm
        rcases hzSide with hz | hz
        · exact (hNoBlueL z hlz hz).elim
        · exact hz
      have m_other : ∀ z, G.Adj m z → z ≠ Q.l → C.color z = .bluish := by
        intro z hmz hzl
        have hzSide := C.other_neighbor_of_red_is_blueSide
          hm Q.hl hlm.symm hmz hzl
        rcases hzSide with hz | hz
        · exact (hNoBlueM z hmz hz).elim
        · exact hz
      exact hresult (HasReachableReduction.of_current_ptr C
        (lemma4_4 C Q.hl hm hlm (degreeC (Or.inl Q.hl))
          (degreeC (Or.inl hm)) l_other m_other))
    · -- Case (3.2.2.3.2.3.3), completed below.
      push Not at hNoBlueM
      obtain ⟨n, hmn, hn⟩ := hNoBlueM
      have hnc : n ≠ c := by
        intro h
        subst n
        exact hmc hmn
      have hnd : n ≠ d := by
        intro h
        subst n
        exact hmd hmn
      have hem : ¬ G.Adj e m :=
        C.redSide_not_adj_second_neighbor
          (by simp [he]) (by simp [hf]) (by simp [hm]) hef hmf.symm
      have hbm : ¬ G.Adj b m :=
        C.redSide_not_adj_second_neighbor
          (by simp [hb]) (by simp [ha]) (by simp [hm]) hab.symm hma.symm
      have hen : ¬ G.Adj e n := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        · exact hv (x := (5 : Fin 6)) (y := 3) (by decide)
        · exact color_ne hf Q.hh (by decide)
        · exact color_ne hd Q.hh (by decide)
        · exact color_ne hn hf (by decide)
        · exact hnd
        · exact color_ne hn Q.hh (by decide)
      have hbn : ¬ G.Adj b n := by
        apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
        · exact hv (x := (0 : Fin 6)) (y := 2) (by decide)
        · exact color_ne ha Q.hg (by decide)
        · exact color_ne hc Q.hg (by decide)
        · exact color_ne hn ha (by decide)
        · exact hnc
        · exact color_ne hn Q.hg (by decide)
      have hdn : ¬ G.Adj d n :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hn]) hcd.symm hnc.symm
      have hcn : ¬ G.Adj c n :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hn]) hcd hnd.symm
      have hgc : ¬ G.Adj Q.g c :=
        C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
      have hgn : ¬ G.Adj Q.g n :=
        C.bluish_not_adj_blueSide Q.hg (Or.inl hn)
      have hhd : ¬ G.Adj Q.h d :=
        C.bluish_not_adj_blueSide Q.hh (Or.inl hd)
      have hhn : ¬ G.Adj Q.h n :=
        C.bluish_not_adj_blueSide Q.hh (Or.inl hn)
      have hmg : ¬ G.Adj m Q.g := by
        intro hmgAdj
        have hceSwap := containsCutEnhancerB_of C.swapSides
          (by simp [Q.hg]) (by simp [hb]) (by simp [hc])
          (by simp [hm]) (by simp [hn])
          Q.hbg.symm hmgAdj.symm hbc hmn hgc hgn hbm hbn
          (fun h => hmc h.symm) hcn
        exact noCurrentCE
          ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      have hmh : ¬ G.Adj m Q.h := by
        intro hmhAdj
        have hceSwap := containsCutEnhancerB_of C.swapSides
          (by simp [Q.hh]) (by simp [he]) (by simp [hd])
          (by simp [hm]) (by simp [hn])
          Q.heh.symm hmhAdj.symm hde.symm hmn hhd hhn hem hen
          (fun h => hmd h.symm) hdn
        exact noCurrentCE
          ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)

      have hnCorrect := C.color_correct n
      rw [hn] at hnCorrect
      obtain ⟨_, o, hoSide, hno⟩ := hnCorrect
      have hoSide' := (C.not_mem_redSide_iff o).1 hoSide
      have ho : C.color o = .blue := by
        rcases hoSide' with ho | ho
        · exact ho
        · exact (C.bluish_not_adj_blueSide ho (Or.inl hn) hno.symm).elim
      rcases exists_flipAt_or_cutEnhancer C hm hn Q.hl ho
          (degreeC (Or.inl hm)) (degreeC (Or.inr hn))
          hlm.symm hmn hno with hflip | hce
      · obtain ⟨M, hflip⟩ := hflip
        let D := M.toColoring
        have noD (hout : HasReachableReduction D) : False :=
          hresult (HasReachableReduction.after_flip C hflip hout)
        have color_neD {x y : V} {cx cy : Color}
            (hx : D.color x = cx) (hy : D.color y = cy)
            (hxy : cx ≠ cy) : x ≠ y := by
          intro h
          subst y
          simp_all
        have haD : D.color a = .red :=
          red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
            hma.symm (color_ne ha hn (by decide)) hmb.symm (color_ne hb hn (by decide))
        have hbD : D.color b = .red :=
          red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
            hmb.symm (color_ne hb hn (by decide)) hma.symm (color_ne ha hn (by decide))
        have hcD : D.color c = .blue :=
          blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
            (color_ne hc hm (by decide)) hnc.symm
            (color_ne hd hm (by decide)) hnd.symm
        have hdD : D.color d = .blue :=
          blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
            (color_ne hd hm (by decide)) hnd.symm
            (color_ne hc hm (by decide)) hnc.symm
        have heD : D.color e = .red :=
          red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
            hme.symm (color_ne he hn (by decide)) hmf.symm (color_ne hf hn (by decide))
        have hfD : D.color f = .red :=
          red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
            hmf.symm (color_ne hf hn (by decide)) hme.symm (color_ne he hn (by decide))
        have hgD : D.color Q.g = .bluish := by
          apply bluish_of_untouched_bluish C hflip Q.hg
            (by simpa [SimpleGraph.adj_comm] using hmg)
          · exact color_ne Q.hg hm (by decide)
          · exact color_ne Q.hg hn (by decide)
        have hhD : D.color Q.h = .bluish := by
          apply bluish_of_untouched_bluish C hflip Q.hh
            (by simpa [SimpleGraph.adj_comm] using hmh)
          · exact color_ne Q.hh hm (by decide)
          · exact color_ne Q.hh hn (by decide)
        have hin : ¬ G.Adj Q.i n := by
          apply not_adj_fourth_neighbor_of_subcubic C.subcubic
            Q.hci.symm Q.hij Q.hik Q.hjc.symm Q.hkc.symm Q.hjk
          · exact hnc
          · exact color_ne hn Q.hj (by decide)
          · exact color_ne hn Q.hk (by decide)
        have hiD : D.color Q.i = .reddish := by
          apply reddish_of_untouched_reddish C hflip Q.hi hin
          · exact color_ne Q.hi hm (by decide)
          · exact color_ne Q.hi hn (by decide)
        have hjm : ¬ G.Adj Q.j m := by
          apply not_adj_fourth_neighbor_of_subcubic C.subcubic
            Q.hij.symm Q.hja Q.hjl hia hli.symm hla.symm
          · exact color_ne hm Q.hi (by decide)
          · exact hma
          · exact hlm.ne.symm
        have hjD : D.color Q.j = .bluish := by
          apply bluish_of_untouched_bluish C hflip Q.hj hjm
          · exact color_ne Q.hj hm (by decide)
          · exact color_ne Q.hj hn (by decide)
        have hln : ¬ G.Adj Q.l n := fun h => hNoBlueL n h hn
        have hlD : D.color Q.l = .reddish := by
          apply reddish_of_red_loses_flipped_mate C hflip Q.hl hlm hln
          · exact hlm.ne
          · exact color_ne Q.hl hn (by decide)
        let I' : Lemma4_10IConfiguration D a b c d e f := {
          toLemma4_10Case3_2Configuration := {
            toLemma4_10Case3Configuration := {
              g := Q.g
              h := Q.h
              hg := hgD
              hh := hhD
              hbg := Q.hbg
              hgf := Q.hgf
              heh := Q.heh
              hha := Q.hha
              hge := Q.hge
              hhb := Q.hhb }
            hga := Q.hga
            hhf := Q.hhf }
          i := Q.i
          hi := hiD
          hci := Q.hci
          hib := Q.hib
          hid := Q.hid
          hideg := Q.hideg
          hig := Q.hig }
        by_cases hmk : G.Adj m Q.k
        · have hkD : D.color Q.k = .blue := by
            apply blue_of_bluish_gains_flipped_red C hflip Q.hk hmk.symm
            · exact color_ne Q.hk hm (by decide)
            · exact color_ne Q.hk hn (by decide)
          exact noD (lemma4_10_case_3_2_1 D hp haD hbD hcD hdD heD hfD I'
            hkD Q.hik Q.hkc (color_ne Q.hk hd (by decide)))
        · have hkD : D.color Q.k = .bluish := by
            apply bluish_of_untouched_bluish C hflip Q.hk
              (by simpa [SimpleGraph.adj_comm] using hmk)
            · exact color_ne Q.hk hm (by decide)
            · exact color_ne Q.hk hn (by decide)
          let J' : Lemma4_10JConfiguration D a b c d e f := {
            toLemma4_10JKConfiguration := {
              toLemma4_10IConfiguration := I'
              j := Q.j
              k := Q.k
              hj := hjD
              hk := hkD
              hij := Q.hij
              hik := Q.hik
              hjc := Q.hjc
              hkc := Q.hkc
              hjk := Q.hjk
              hid' := Q.hid'
              hih := Q.hih }
            hja := Q.hja }
          rcases lemma4_10_j_cases D hp haD hbD hcD hdD heD hfD J' with
            hout | hR
          · exact noD hout
          · obtain ⟨r, hr, hjr, hra, _⟩ := hR
            have hnot : ¬ G.Adj Q.j r := by
              apply not_adj_fourth_neighbor_of_subcubic C.subcubic
                Q.hij.symm Q.hja Q.hjl hia hli.symm hla.symm
              · exact color_neD hr hiD (by decide)
              · exact hra
              · exact color_neD hr hlD (by decide)
            exact hnot hjr
      · exact noCurrentCE hce
  · -- Case (3.2.2.3.2.3.2), completed below.
    push Not at hNoBlueL
    obtain ⟨n, hln, hn⟩ := hNoBlueL
    have hnCorrect := C.color_correct n
    rw [hn] at hnCorrect
    obtain ⟨_, o, hoSide, hno⟩ := hnCorrect
    have hoSide' := (C.not_mem_redSide_iff o).1 hoSide
    have ho : C.color o = .blue := by
      rcases hoSide' with ho | ho
      · exact ho
      · exact (C.bluish_not_adj_blueSide ho (Or.inl hn) hno.symm).elim
    rcases exists_flipAt_or_cutEnhancer C Q.hl hn hm ho
        (degreeC (Or.inl Q.hl)) (degreeC (Or.inr hn))
        hlm hln hno with hflip | hce
    · obtain ⟨M, hflip⟩ := hflip
      let D := M.toColoring
      have noD (hout : HasReachableReduction D) : False :=
        hresult (HasReachableReduction.after_flip C hflip hout)
      have color_neD {x y : V} {cx cy : Color}
          (hx : D.color x = cx) (hy : D.color y = cy)
          (hxy : cx ≠ cy) : x ≠ y := by
        intro h
        subst y
        simp_all
      have hnM : n ∈ M.side := by
        rw [hflip.2]
        have hnOld : n ∉ C.redSide := by simp [hn]
        simp [Set.mem_symmDiff, hnOld, hflip.1.1.ne.symm]
      have hnc : n ≠ c := by
        intro hncEq
        have hbn : b ≠ n := by
          simpa [hncEq] using hv (x := (1 : Fin 6)) (y := 2) (by decide)
        have han : a ≠ n := by
          simpa [hncEq] using hv (x := (0 : Fin 6)) (y := 2) (by decide)
        have hbM : b ∈ M.side := by
          exact (mem_side_iff_of_flipAt C hflip hlb.symm hbn).2 (by simp [hb])
        have haM : a ∈ M.side := by
          exact (mem_side_iff_of_flipAt C hflip hla.symm han).2 (by simp [ha])
        have hbRed : D.color b = .red := by
          change colorOfCut G M.side b = .red
          exact (colorOfCut_eq_red_iff G M.side b).2 ⟨hbM, a, haM, hab.symm⟩
        have haRed : D.color a = .red := by
          change colorOfCut G M.side a = .red
          exact (colorOfCut_eq_red_iff G M.side a).2 ⟨haM, b, hbM, hab⟩
        have hnRed : D.color n = .red := by
          change colorOfCut G M.side n = .red
          exact (colorOfCut_eq_red_iff G M.side n).2
            ⟨hnM, b, hbM, by simpa [hncEq] using hbc.symm⟩
        have hnot := D.redSide_not_adj_second_neighbor
          (by simp [hbRed]) (by simp [haRed]) (by simp [hnRed]) hab.symm han
        exact hnot (by simpa [hncEq] using hbc)
      have hnd : n ≠ d := by
        intro hndEq
        have hen : e ≠ n := by
          simpa [hndEq] using hv (x := (4 : Fin 6)) (y := 3) (by decide)
        have hfn : f ≠ n := by
          simpa [hndEq] using hv (x := (5 : Fin 6)) (y := 3) (by decide)
        have heM : e ∈ M.side := by
          exact (mem_side_iff_of_flipAt C hflip hle.symm hen).2 (by simp [he])
        have hfM : f ∈ M.side := by
          exact (mem_side_iff_of_flipAt C hflip hlf.symm hfn).2 (by simp [hf])
        have heRed : D.color e = .red := by
          change colorOfCut G M.side e = .red
          exact (colorOfCut_eq_red_iff G M.side e).2 ⟨heM, f, hfM, hef⟩
        have hfRed : D.color f = .red := by
          change colorOfCut G M.side f = .red
          exact (colorOfCut_eq_red_iff G M.side f).2 ⟨hfM, e, heM, hef.symm⟩
        have hnRed : D.color n = .red := by
          change colorOfCut G M.side n = .red
          exact (colorOfCut_eq_red_iff G M.side n).2
            ⟨hnM, e, heM, by simpa [hndEq] using hde⟩
        have hnot := D.redSide_not_adj_second_neighbor
          (by simp [heRed]) (by simp [hfRed]) (by simp [hnRed]) hef hfn
        exact hnot (by simpa [hndEq] using hde.symm)
      have haD : D.color a = .red :=
        red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
          hla.symm (color_ne ha hn (by decide)) hlb.symm (color_ne hb hn (by decide))
      have hbD : D.color b = .red :=
        red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
          hlb.symm (color_ne hb hn (by decide)) hla.symm (color_ne ha hn (by decide))
      have hcD : D.color c = .blue :=
        blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
          (color_ne hc Q.hl (by decide)) hnc.symm
          (color_ne hd Q.hl (by decide)) hnd.symm
      have hdD : D.color d = .blue :=
        blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
          (color_ne hd Q.hl (by decide)) hnd.symm
          (color_ne hc Q.hl (by decide)) hnc.symm
      have heD : D.color e = .red :=
        red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
          hle.symm (color_ne he hn (by decide)) hlf.symm (color_ne hf hn (by decide))
      have hfD : D.color f = .red :=
        red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
          hlf.symm (color_ne hf hn (by decide)) hle.symm (color_ne he hn (by decide))
      have hjD : D.color Q.j = .blue := by
        apply blue_of_bluish_gains_flipped_red C hflip Q.hj Q.hjl
        · exact Q.hjl.ne
        · exact color_ne Q.hj hn (by decide)
      have hlD : D.color Q.l = .blue :=
        blue_of_flipped_red_endpoint C hflip hm hlm
          (degreeC (Or.inl Q.hl)) (color_ne hm hn (by decide))
      have hnD : D.color n = .red :=
        red_of_flipped_blue_endpoint C hflip ho hno
          (degreeC (Or.inr hn)) (color_ne ho Q.hl (by decide))
      have hnCorrectD := D.color_correct n
      rw [hnD] at hnCorrectD
      obtain ⟨_, p, hpSide, hnp⟩ := hnCorrectD
      have hpSide' := (D.mem_redSide_iff p).1 hpSide
      have hpD : D.color p = .red := by
        rcases hpSide' with hpD | hpD
        · exact hpD
        · exact (D.reddish_not_adj_redSide hpD (Or.inl hnD) hnp.symm).elim

      have path6Nodup : [f, e, d, c, b, a].Nodup := by
        have hfeV : f ≠ e := by simpa using hv (x := (5 : Fin 6)) (y := 4) (by decide)
        have hfdV : f ≠ d := by simpa using hv (x := (5 : Fin 6)) (y := 3) (by decide)
        have hfcV : f ≠ c := by simpa using hv (x := (5 : Fin 6)) (y := 2) (by decide)
        have hfbV : f ≠ b := by simpa using hv (x := (5 : Fin 6)) (y := 1) (by decide)
        have hfaV : f ≠ a := by simpa using hv (x := (5 : Fin 6)) (y := 0) (by decide)
        have hedV : e ≠ d := by simpa using hv (x := (4 : Fin 6)) (y := 3) (by decide)
        have hecV : e ≠ c := by simpa using hv (x := (4 : Fin 6)) (y := 2) (by decide)
        have hebV : e ≠ b := by simpa using hv (x := (4 : Fin 6)) (y := 1) (by decide)
        have heaV : e ≠ a := by simpa using hv (x := (4 : Fin 6)) (y := 0) (by decide)
        have hdcV : d ≠ c := by simpa using hv (x := (3 : Fin 6)) (y := 2) (by decide)
        have hdbV : d ≠ b := by simpa using hv (x := (3 : Fin 6)) (y := 1) (by decide)
        have hdaV : d ≠ a := by simpa using hv (x := (3 : Fin 6)) (y := 0) (by decide)
        have hcbV : c ≠ b := by simpa using hv (x := (2 : Fin 6)) (y := 1) (by decide)
        have hcaV : c ≠ a := by simpa using hv (x := (2 : Fin 6)) (y := 0) (by decide)
        have hbaV : b ≠ a := by simpa using hv (x := (1 : Fin 6)) (y := 0) (by decide)
        simp [hfeV, hfdV, hfcV, hfbV, hfaV, hedV, hecV, hebV, heaV,
          hdcV, hdbV, hdaV, hcbV, hcaV, hbaV]
      have hjNotPath : Q.j ∉ [f, e, d, c, b, a] := by
        simp [color_ne Q.hj hf (by decide), color_ne Q.hj he (by decide),
          color_ne Q.hj hd (by decide), color_ne Q.hj hc (by decide),
          color_ne Q.hj hb (by decide), color_ne Q.hj ha (by decide)]
      have hlNotPath : Q.l ∉ [f, e, d, c, b, a] := by
        simp [hlf, hle, color_ne Q.hl hd (by decide),
          color_ne Q.hl hc (by decide), hlb, hla]
      have hnNotPath : n ∉ [f, e, d, c, b, a] := by
        simp [color_ne hn hf (by decide), color_ne hn he (by decide),
          hnd, hnc, color_ne hn hb (by decide), color_ne hn ha (by decide)]
      have tailNodup : [Q.j, Q.l, n].Nodup := by
        simp [Q.hjl.ne, color_ne Q.hj hn (by decide),
          color_ne Q.hl hn (by decide)]
      have coreNodup : [f, e, d, c, b, a, Q.j, Q.l, n].Nodup := by
        rw [show [f, e, d, c, b, a, Q.j, Q.l, n] =
          [f, e, d, c, b, a] ++ [Q.j, Q.l, n] by rfl,
          List.nodup_append']
        refine ⟨path6Nodup, tailNodup, ?_⟩
        rw [List.disjoint_left]
        intro x hxPath hxTail
        simp only [List.mem_cons, List.not_mem_nil, or_false] at hxTail
        rcases hxTail with rfl | rfl | rfl
        · exact hjNotPath hxPath
        · exact hlNotPath hxPath
        · exact hnNotPath hxPath
      have hpf : p ≠ f := by
        intro h
        subst p
        exact (D.redSide_not_adj_second_neighbor
          (by simp [hfD]) (by simp [heD]) (by simp [hnD]) hef.symm
          (color_ne he hn (by decide))) hnp.symm
      have hpe : p ≠ e := by
        intro h
        subst p
        exact (D.redSide_not_adj_second_neighbor
          (by simp [heD]) (by simp [hfD]) (by simp [hnD]) hef
          (color_ne hf hn (by decide))) hnp.symm
      have hpb : p ≠ b := by
        intro h
        subst p
        exact (D.redSide_not_adj_second_neighbor
          (by simp [hbD]) (by simp [haD]) (by simp [hnD]) hab.symm
          (color_ne ha hn (by decide))) hnp.symm
      have hpa : p ≠ a := by
        intro h
        subst p
        exact (D.redSide_not_adj_second_neighbor
          (by simp [haD]) (by simp [hbD]) (by simp [hnD]) hab
          (color_ne hb hn (by decide))) hnp.symm
      have pNotCore : p ∉ [f, e, d, c, b, a, Q.j, Q.l, n] := by
        simp [hpf, hpe, color_neD hpD hdD (by decide),
          color_neD hpD hcD (by decide), hpb, hpa,
          color_neD hpD hjD (by decide), color_neD hpD hlD (by decide),
          hnp.ne.symm]
      have pathNodup : [f, e, d, c, b, a, Q.j, Q.l, n, p].Nodup := by
        rw [show [f, e, d, c, b, a, Q.j, Q.l, n, p] =
          [f, e, d, c, b, a, Q.j, Q.l, n] ++ [p] by rfl,
          List.nodup_append']
        refine ⟨coreNodup, by simp, ?_⟩
        rw [List.disjoint_left]
        intro x hxCore hxP
        simp only [List.mem_singleton] at hxP
        subst x
        exact pNotCore hxCore
      have hsub : FormsPath10Subgraph G f e d c b a Q.j Q.l n p := by
        refine ⟨?_, ?_⟩
        · have hvec : (![f, e, d, c, b, a, Q.j, Q.l, n, p] : Fin 10 → V) =
              [f, e, d, c, b, a, Q.j, Q.l, n, p].get := by
            funext x
            fin_cases x <;> rfl
          rw [hvec]
          exact pathNodup.injective_get
        · intro x y hxy
          have hfe := hef.symm
          have hed := hde.symm
          have hdc := hcd.symm
          have hcb := hbc.symm
          have hba := hab.symm
          have haj := Q.hja.symm
          have hjl := Q.hjl
          have hlj := Q.hjl.symm
          have hnl := hln.symm
          have hpn := hnp.symm
          fin_cases x <;> fin_cases y <;>
            simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
          all_goals assumption
      exact noD (lemma4_6 D hsub hfD heD hdD hcD hbD haD hjD hlD hnD hpD)
    · exact noCurrentCE hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/CaseBlueI.lean <==
import Subcubic.Lemma4_10.SetupI
import Subcubic.Lemma4_6

/-!
# Lemma 4.10, Case (3.2.1)

One of the two neighbors of `i` outside `c,d` is blue.  After flipping
`bc`, the displayed vertices form the alternating path

`e-f-g-b-c-i-j-k`.

Extra edges between consecutive monochromatic blocks invoke Lemma 4.2.
The only possible extra edges between the end blocks invoke Lemma 3.3.
The induced configuration is then handled by Lemma 4.8 if `k` has no red
neighbor, and otherwise by extending through the red mate and using the
subgraph form of Lemma 4.6.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_10_case_3_2_1
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10IConfiguration C a b c d e f)
    {j : V} (hj : C.color j = .blue) (hij : G.Adj Q.i j)
    (hjc : j ≠ c) (hjd : j ≠ d) :
    HasReachableReduction C := by
  classical
  by_contra hresult
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableReduction.of_current_ce C hce)
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hresult (.of_current_ptr C hptr)).elim
    · exact (noCurrentCE hce).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all

  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkSide' := (C.not_mem_redSide_iff k).1 hkSide
  have hk : C.color k = .blue := by
    rcases hkSide' with hk | hk
    · exact hk
    · exact (C.bluish_not_adj_blueSide hk (Or.inl hj) hjk.symm).elim
  have hjkV : j ≠ k := hjk.ne
  have hjb : j ≠ b := color_ne hj hb (by decide)
  have hkb : k ≠ b := color_ne hk hb (by decide)
  have hkc : k ≠ c := by
    intro h
    subst k
    have hcj : ¬ G.Adj c j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hj]) hcd hjd.symm
    exact hcj hjk.symm
  have hdk : d ≠ k := by
    intro h
    subst k
    have hdj : ¬ G.Adj d j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hj]) hcd.symm hjc.symm
    exact hdj hjk.symm

  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have noD (hout : HasReachableReduction D) : False :=
      hresult (HasReachableReduction.after_flip C hflip hout)

    have heD : D.color e = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have hfD : D.color f = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 6)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 6)) (y := 1) (by decide))
    have hiD : D.color Q.i = .red :=
      red_of_reddish_gains_flipped_blue C hflip Q.hi Q.hci.symm
        Q.hib Q.hci.ne.symm
    have hgD : D.color Q.g = .blue :=
      blue_of_bluish_gains_flipped_red C hflip Q.hg Q.hbg.symm
        Q.hbg.ne.symm (color_ne Q.hg hc (by decide))
    have hjD : D.color j = .blue := by
      apply blue_of_untouched_blue_edge C hflip (by simp [hj]) (by simp [hk]) hjk
      · exact hjb
      · exact hjc
      · exact hkb
      · exact hkc
    have hkD : D.color k = .blue := by
      apply blue_of_untouched_blue_edge C hflip (by simp [hk]) (by simp [hj]) hjk.symm
      · exact hkb
      · exact hkc
      · exact hjb
      · exact hjc
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (x := (3 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (3 : Fin 6)) (y := 2) (by decide)
    have hhD : D.color Q.h = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hh Q.hhb
      · exact color_ne Q.hh hb (by decide)
      · exact color_ne Q.hh hc (by decide)

    have redNonedge {x mate y : V}
        (hx : D.color x = .red) (hm : D.color mate = .red)
        (hy : D.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
        ¬ G.Adj x y :=
      D.redSide_not_adj_second_neighbor
        (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
    have blueNonedge {x mate y : V}
        (hx : D.color x = .blue) (hm : D.color mate = .blue)
        (hy : D.color y = .blue) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
        ¬ G.Adj x y :=
      D.blueSide_not_adj_second_neighbor
        (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
    have color_neD {x y : V} {cx cy : Color}
        (hx : D.color x = cx) (hy : D.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
      intro h
      subst y
      simp_all

    have hec : ¬ G.Adj e c := redNonedge heD hfD hcD hef
      (hv (x := (5 : Fin 6)) (y := 2) (by decide))
    have hei : ¬ G.Adj e Q.i := redNonedge heD hfD hiD hef
      (color_ne hf Q.hi (by decide))
    have hfc : ¬ G.Adj f c := redNonedge hfD heD hcD hef.symm
      (hv (x := (4 : Fin 6)) (y := 2) (by decide))
    have hfi : ¬ G.Adj f Q.i := redNonedge hfD heD hiD hef.symm
      (color_ne he Q.hi (by decide))
    have hgj : ¬ G.Adj Q.g j := blueNonedge hgD hbD hjD Q.hbg.symm hjb.symm
    have hgk : ¬ G.Adj Q.g k := blueNonedge hgD hbD hkD Q.hbg.symm hkb.symm
    have hbj : ¬ G.Adj b j := blueNonedge hbD hgD hjD Q.hbg
      (color_ne Q.hg hj (by decide))
    have hbk : ¬ G.Adj b k := blueNonedge hbD hgD hkD Q.hbg
      (color_ne Q.hg hk (by decide))

    have heg : ¬ G.Adj e Q.g := by simpa [SimpleGraph.adj_comm] using Q.hge
    have heb : ¬ G.Adj e b := by simpa using nonedge 4 1 (by native_decide)
    have hfb : ¬ G.Adj f b := by simpa using nonedge 5 1 (by native_decide)
    have hcg : ¬ G.Adj c Q.g := by
      simpa [SimpleGraph.adj_comm] using
        C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
    have hig : ¬ G.Adj Q.i Q.g := Q.hig
    have hibAdj : ¬ G.Adj Q.i b :=
      C.reddish_not_adj_redSide Q.hi (Or.inl hb)
    have hcj : ¬ G.Adj c j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hj]) hcd hjd.symm
    have hck : ¬ G.Adj c k :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hk]) hcd
          hdk

    have hfd : f ≠ d := hv (x := (5 : Fin 6)) (y := 3) (by decide)
    have hfh : f ≠ Q.h := color_ne hf Q.hh (by decide)
    have hdh : d ≠ Q.h := color_ne hd Q.hh (by decide)
    have hej : ¬ G.Adj e j := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        hfd hfh hdh
      · exact color_ne hj hf (by decide)
      · exact hjd
      · exact color_ne hj Q.hh (by decide)
    have hek : ¬ G.Adj e k := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        hfd hfh hdh
      · exact color_ne hk hf (by decide)
      · exact hdk.symm
      · exact color_ne hk Q.hh (by decide)

    by_cases hik : G.Adj Q.i k
    · have hmulti : 2 ≤ fourVertexCrossEdgeCount G c Q.i j k := by
        unfold fourVertexCrossEdgeCount
        rw [if_pos hij, if_pos hik]
        omega
      have hout := lemma4_2 D c Q.i j k Q.hci hcD hiD
        hjk hjD hkD hmulti
      exact (noD (hout.elim (HasReachableReduction.of_current_ptr D)
        (HasReachableReduction.of_current_ce D))).elim
    by_cases hfj : G.Adj f j
    · have hjg : j ≠ Q.g := color_ne hj Q.hg (by decide)
      have hkg : k ≠ Q.g := color_ne hk Q.hg (by decide)
      rcases lemma3_3 D hfD hjD hkD (Or.inl hgD) hfj Q.hgf.symm hjk
          hjg hkg with hgBluish | hceD
      · rw [hgD] at hgBluish
        contradiction
      · exact (noD (HasReachableReduction.of_current_ce D hceD)).elim
    by_cases hfk : G.Adj f k
    · have hkg : k ≠ Q.g := color_ne hk Q.hg (by decide)
      have hjg : j ≠ Q.g := color_ne hj Q.hg (by decide)
      rcases lemma3_3 D hfD hkD hjD (Or.inl hgD) hfk Q.hgf.symm hjk.symm
          hkg hjg with hgBluish | hceD
      · rw [hgD] at hgBluish
        contradiction
      · exact (noD (HasReachableReduction.of_current_ce D hceD)).elim

    have hefV : e ≠ f := hef.ne
    have hebV : e ≠ b := by
      simpa using hv (x := (4 : Fin 6)) (y := 1) (by decide)
    have hecV : e ≠ c := by
      simpa using hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hfbV : f ≠ b := by
      simpa using hv (x := (5 : Fin 6)) (y := 1) (by decide)
    have hfcV : f ≠ c := by
      simpa using hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have coreNodup : [e, f, Q.g, b, c, Q.i, j, k].Nodup := by
      simp [hefV, hebV, hecV, hfbV, hfcV,
        color_ne he Q.hg (by decide), color_ne hf Q.hg (by decide),
        color_ne he Q.hi (by decide), color_ne he hj (by decide),
        color_ne he hk (by decide), color_ne hf Q.hi (by decide),
        color_ne hf hj (by decide), color_ne hf hk (by decide),
        color_ne Q.hg hb (by decide), color_ne Q.hg hc (by decide),
        color_ne Q.hg Q.hi (by decide), color_ne Q.hg hj (by decide),
        color_ne Q.hg hk (by decide), color_ne hb hc (by decide),
        color_ne hb Q.hi (by decide), color_ne hc Q.hi (by decide),
        color_ne Q.hi hj (by decide), color_ne Q.hi hk (by decide),
        hjb.symm, hkb.symm, hjc.symm, hkc.symm, hjkV]
    have hinduced : FormsInducedPath8 G e f Q.g b c Q.i j k := by
      refine ⟨?_, ?_⟩
      · have hvec : (![e, f, Q.g, b, c, Q.i, j, k] : Fin 8 → V) =
            [e, f, Q.g, b, c, Q.i, j, k].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact coreNodup.injective_get
      · intro x y
        have hfg : G.Adj f Q.g := Q.hgf.symm
        have hfe : G.Adj f e := hef.symm
        have hgf : G.Adj Q.g f := Q.hgf
        have hgb : G.Adj Q.g b := Q.hbg.symm
        have hbg : G.Adj b Q.g := Q.hbg
        have hcb : G.Adj c b := hbc.symm
        have hic : G.Adj Q.i c := Q.hci.symm
        have hji : G.Adj j Q.i := hij.symm
        have hkj : G.Adj k j := hjk.symm
        have hbe : ¬ G.Adj b e := fun h => heb h.symm
        have hce : ¬ G.Adj c e := fun h => hec h.symm
        have hbf : ¬ G.Adj b f := fun h => hfb h.symm
        have hcf : ¬ G.Adj c f := fun h => hfc h.symm
        have hge : ¬ G.Adj Q.g e := fun h => heg h.symm
        have hif : ¬ G.Adj Q.i f := fun h => hfi h.symm
        have hkg : ¬ G.Adj k Q.g := fun h => hgk h.symm
        have hjb' : ¬ G.Adj j b := fun h => hbj h.symm
        have hkb' : ¬ G.Adj k b := fun h => hbk h.symm
        have hgc : ¬ G.Adj Q.g c := fun h => hcg h.symm
        have hgi : ¬ G.Adj Q.g Q.i := fun h => hig h.symm
        have hbi : ¬ G.Adj b Q.i := fun h => hibAdj h.symm
        have hjc' : ¬ G.Adj j c := fun h => hcj h.symm
        have hkc' : ¬ G.Adj k c := fun h => hck h.symm
        have hje : ¬ G.Adj j e := fun h => hej h.symm
        have hke : ¬ G.Adj k e := fun h => hek h.symm
        have hki : ¬ G.Adj k Q.i := fun h => hik h.symm
        have hjf' : ¬ G.Adj j f := fun h => hfj h.symm
        have hkf' : ¬ G.Adj k f := fun h => hfk h.symm
        have hie : ¬ G.Adj Q.i e := fun h => hei h.symm
        have hjg : ¬ G.Adj j Q.g := fun h => hgj h.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, hef, hfe, hfg, hgf, hgb, hbg, hbc, hcb,
            Q.hci, hic, hij, hji, hjk, hkj,
            hbe, hce, hbf, hcf, hge, hif, hkg, hjb', hkb', hgc,
            hgi, hbi, hjc', hkc', hje, hke, hki, hjf', hkf',
            hec, hei, hfc, hfi, hgj, hgk, hbj, hbk, heg, heb, hfb,
            hcg, hig, hibAdj, hcj, hck, hej, hek, hik, hfj, hfk,
            hie, hjg]

    have hNoBlueAtE : ∀ z, G.Adj e z → D.color z ≠ .blue := by
      intro z hez hzblue
      rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
          hef hde.symm Q.heh hfd hfh hdh hez with rfl | rfl | rfl
      · simp [hfD] at hzblue
      · simp [hdD] at hzblue
      · simp [hhD] at hzblue

    by_cases hNoRedAtK : ∀ z, G.Adj k z → D.color z ≠ .red
    · exact (noD (lemma4_8 D hinduced heD hfD hgD hbD hcD hiD hjD hkD
        hNoBlueAtE hNoRedAtK)).elim
    · push Not at hNoRedAtK
      obtain ⟨l, hkl, hl⟩ := hNoRedAtK
      have hlCorrect := D.color_correct l
      rw [hl] at hlCorrect
      obtain ⟨_, m, hmSide, hlm⟩ := hlCorrect
      have hmSide' := (D.mem_redSide_iff m).1 hmSide
      have hm : D.color m = .red := by
        rcases hmSide' with hm | hm
        · exact hm
        · exact (D.reddish_not_adj_redSide hm (Or.inl hl) hlm.symm).elim

      dsimp [FormsInducedPath8] at hinduced
      rcases hinduced with ⟨hcoreInj, hcoreEdges⟩
      have coreNonedge (x y : Fin 8) (hxy : ¬ (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4),
           (4, 5), (5, 6), (6, 7)]).Adj x y) :
          ¬ G.Adj (![e, f, Q.g, b, c, Q.i, j, k] x)
            (![e, f, Q.g, b, c, Q.i, j, k] y) :=
        fun h => hxy ((hcoreEdges x y).mpr h)
      have lNotCore : l ∉ [e, f, Q.g, b, c, Q.i, j, k] := by
        have hle : l ≠ e := by
          intro h; subst l
          exact (coreNonedge 7 0 (by native_decide)) hkl
        have hlf : l ≠ f := by
          intro h; subst l
          exact (coreNonedge 7 1 (by native_decide)) hkl
        have hlc : l ≠ c := by
          intro h; subst l
          exact (coreNonedge 7 4 (by native_decide)) hkl
        have hli : l ≠ Q.i := by
          intro h; subst l
          exact (coreNonedge 7 5 (by native_decide)) hkl
        simp [hle, hlf, hlc, hli, color_neD hl hgD (by decide),
          color_neD hl hbD (by decide), color_neD hl hjD (by decide),
          color_neD hl hkD (by decide)]
      have lmV : l ≠ m := hlm.ne
      have me : m ≠ e := by
        intro h; subst m
        exact (redNonedge heD hfD hl hef
          (fun hfl => lNotCore (by simp [hfl]))) hlm.symm
      have mf : m ≠ f := by
        intro h; subst m
        exact (redNonedge hfD heD hl hef.symm
          (fun hel => lNotCore (by simp [hel]))) hlm.symm
      have mc : m ≠ c := by
        intro h; subst m
        exact (redNonedge hcD hiD hl Q.hci
          (fun hil => lNotCore (by simp [hil]))) hlm.symm
      have mi : m ≠ Q.i := by
        intro h; subst m
        exact (redNonedge hiD hcD hl Q.hci.symm
          (fun hcl => lNotCore (by simp [hcl]))) hlm.symm
      have mNotCore : m ∉ [e, f, Q.g, b, c, Q.i, j, k] := by
        simp [me, mf, mc, mi, color_neD hm hgD (by decide),
          color_neD hm hbD (by decide), color_neD hm hjD (by decide),
          color_neD hm hkD (by decide)]
      have path10Nodup : [e, f, Q.g, b, c, Q.i, j, k, l, m].Nodup := by
        have htail : [l, m].Nodup := by simp [lmV]
        rw [show [e, f, Q.g, b, c, Q.i, j, k, l, m] =
          [e, f, Q.g, b, c, Q.i, j, k] ++ [l, m] by rfl,
          List.nodup_append']
        refine ⟨coreNodup, htail, ?_⟩
        rw [List.disjoint_left]
        intro x hxCore hxTail
        simp only [List.mem_cons, List.not_mem_nil, or_false] at hxTail
        rcases hxTail with rfl | rfl
        · exact lNotCore hxCore
        · exact mNotCore hxCore
      have hsub : FormsPath10Subgraph G e f Q.g b c Q.i j k l m := by
        refine ⟨?_, ?_⟩
        · have hvec : (![e, f, Q.g, b, c, Q.i, j, k, l, m] : Fin 10 → V) =
              [e, f, Q.g, b, c, Q.i, j, k, l, m].get := by
            funext x
            fin_cases x <;> rfl
          rw [hvec]
          exact path10Nodup.injective_get
        · intro x y hxy
          have hfg : G.Adj f Q.g := Q.hgf.symm
          have hgb : G.Adj Q.g b := Q.hbg.symm
          have hbg : G.Adj b Q.g := Q.hbg
          have hci : G.Adj c Q.i := Q.hci
          have hic : G.Adj Q.i c := Q.hci.symm
          have hji : G.Adj j Q.i := hij.symm
          have hkj : G.Adj k j := hjk.symm
          have hlk : G.Adj l k := hkl.symm
          have hml : G.Adj m l := hlm.symm
          fin_cases x <;> fin_cases y <;>
            simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
          all_goals assumption
      exact (noD (lemma4_6 D hsub heD hfD hgD hbD hcD hiD hjD hkD hl hm)).elim
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/CaseJ.lean <==
import Subcubic.Lemma4_10.CaseJK

/-! Cases (3.2.2.3.2.1)--(3.2.2.3.2.3) of Lemma 4.10. -/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10OtherRedConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma4_10JConfiguration C a b c d e f where
  l : V
  hl : C.color l = .red
  hjl : G.Adj j l
  hla : l ≠ a
  hjf : ¬ G.Adj j f

theorem lemma4_10_j_cases
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10JConfiguration C a b c d e f) :
    HasReachableReduction C ∨
      ∃ l, C.color l = .red ∧ G.Adj Q.j l ∧ l ≠ a ∧ ¬ G.Adj Q.j f := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have habV : a ≠ b := by
    simpa using hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  by_cases hjf : G.Adj Q.j f
  · left
    have haf : ¬ G.Adj a f := by simpa using nonedge 0 5 (by native_decide)
    have hafV : a ≠ f := by
      simpa using hv (x := (0 : Fin 6)) (y := 5) (by decide)
    have hfh : ¬ G.Adj f Q.h := fun h => Q.hhf h.symm
    apply HasReachableReduction.of_current_ptr C
    apply containsPositiveG C ha hf Q.hh Q.hj Q.hg Q.hha.symm Q.hja.symm
      hjf.symm Q.hgf.symm haf (by simpa [SimpleGraph.adj_comm] using Q.hga) hfh
    have hhj : Q.h ≠ Q.j := by
      intro h; apply Q.hih; simpa [h] using Q.hij
    have hhg : Q.h ≠ Q.g := by
      intro h; apply Q.hhb; simpa [h] using Q.hbg.symm
    have hjg : Q.j ≠ Q.g := by
      intro h; apply Q.hig; simpa [h] using Q.hij
    simp [hafV, color_ne ha Q.hh (by decide), color_ne ha Q.hj (by decide),
      color_ne ha Q.hg (by decide), color_ne hf Q.hh (by decide),
      color_ne hf Q.hj (by decide), color_ne hf Q.hg (by decide),
      hhj, hhg, hjg]
  · by_cases hother : ∃ l, G.Adj Q.j l ∧ C.color l = .red ∧ l ≠ a
    · obtain ⟨l, hjl, hl, hla⟩ := hother
      exact Or.inr ⟨l, hl, hjl, hla, hjf⟩
    · have hother' : ∀ l, G.Adj Q.j l → C.color l = .red → l = a := by
        intro l hjl hl
        by_contra hla
        exact hother ⟨l, hjl, hl, hla⟩
      have hia : Q.i ≠ a := color_ne Q.hi ha (by decide)
      by_cases hjdeg2 : vertexDegree G Q.j = 2
      · have hjc : ¬ G.Adj Q.j c :=
          C.bluish_not_adj_blueSide Q.hj (Or.inl hc)
        have hjb : ¬ G.Adj Q.j b := by
          simpa [SimpleGraph.adj_comm] using
            C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
              (hv (x := (0 : Fin 6)) (y := 2) (by decide))
              (color_ne ha Q.hg (by decide))
              (color_ne hc Q.hg (by decide))
              (color_ne Q.hj ha (by decide))
              (color_ne Q.hj hc (by decide))
              (by intro h; apply Q.hig; simpa [h] using Q.hij)
        have hca : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
        have hptrSwap := containsPositiveDcA C.swapSides
          (a := Q.j) (b := c) (c := Q.i) (d := a) (e := b)
          (by simp [Q.hj]) (by simp [hc]) (by simp [Q.hi])
          (by simp [ha]) (by simp [hb]) hjdeg2 Q.hij.symm Q.hja
          Q.hci hbc.symm hab hjc hjb hca
          (by
            simp [color_ne Q.hj hc (by decide), color_ne Q.hj Q.hi (by decide),
              color_ne Q.hj ha (by decide), color_ne Q.hj hb (by decide),
              color_ne hc Q.hi (by decide), color_ne hc ha (by decide),
              color_ne hc hb (by decide), color_ne Q.hi ha (by decide),
              color_ne Q.hi hb (by decide), habV])
        exact Or.inl (HasReachableReduction.of_current_ptr C
          ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptrSwap))
      · have lower : 2 ≤ vertexDegree G Q.j := by
          have hsubset : ({Q.i, a} : Set V) ⊆ G.neighborSet Q.j := by
            intro z hz
            simp only [mem_insert_iff, mem_singleton_iff] at hz
            rcases hz with rfl | rfl
            · exact Q.hij.symm
            · exact Q.hja
          unfold vertexDegree
          have hle := Set.ncard_le_ncard hsubset
          simpa [hia] using hle
        have hjdeg3 : vertexDegree G Q.j = 3 := by
          have upper := C.subcubic Q.j
          omega
        obtain ⟨x, y, hjx, hjy, hxi, hyi, hxy⟩ :=
          exists_two_other_neighbors_of_degree_three hjdeg3 Q.hij.symm
        have choose : ∃ l, G.Adj Q.j l ∧ l ≠ Q.i ∧ l ≠ a := by
          by_cases hxa : x = a
          · exact ⟨y, hjy, hyi, fun h => hxy (hxa.trans h.symm)⟩
          · exact ⟨x, hjx, hxi, hxa⟩
        obtain ⟨l, hjl, hli, hla⟩ := choose
        have hl : C.color l = .reddish := by
          cases hlc : C.color l with
          | red => exact (hla (hother' l hjl hlc)).elim
          | reddish => exact rfl
          | blue => exact (C.bluish_not_adj_blueSide Q.hj (Or.inl hlc) hjl).elim
          | bluish => exact (C.bluish_not_adj_blueSide Q.hj (Or.inr hlc) hjl).elim
        have hjc : ¬ G.Adj Q.j c :=
          C.bluish_not_adj_blueSide Q.hj (Or.inl hc)
        have hjb : ¬ G.Adj Q.j b := by
          simpa [SimpleGraph.adj_comm] using
            C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
              (hv (x := (0 : Fin 6)) (y := 2) (by decide))
              (color_ne ha Q.hg (by decide))
              (color_ne hc Q.hg (by decide))
              (color_ne Q.hj ha (by decide))
              (color_ne Q.hj hc (by decide))
              (by intro h; apply Q.hig; simpa [h] using Q.hij)
        have hcl : ¬ G.Adj c l := by
          apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hci
          · exact hv (x := (1 : Fin 6)) (y := 3) (by decide)
          · exact color_ne hb Q.hi (by decide)
          · exact color_ne hd Q.hi (by decide)
          · exact color_ne hl hb (by decide)
          · exact color_ne hl hd (by decide)
          · exact hli
        have hca : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
        have hptrSwap := containsPositiveM C.swapSides
          (a := Q.j) (b := c) (c := l) (d := Q.i) (e := a) (f := b)
          (by simp [Q.hj]) (by simp [hc]) (by simp [hl]) (by simp [Q.hi])
          (by simp [ha]) (by simp [hb]) hjl Q.hij.symm Q.hja Q.hci hbc.symm hab
          hjc hjb hcl hca
          (by
            simp [color_ne Q.hj hc (by decide), color_ne Q.hj hl (by decide),
              color_ne Q.hj Q.hi (by decide), color_ne Q.hj ha (by decide),
              color_ne Q.hj hb (by decide), color_ne hc hl (by decide),
              color_ne hc Q.hi (by decide), color_ne hc ha (by decide),
              color_ne hc hb (by decide), hli,
              color_ne hl ha (by decide), color_ne hl hb (by decide),
              color_ne Q.hi ha (by decide), color_ne Q.hi hb (by decide), habV])
        exact Or.inl (HasReachableReduction.of_current_ptr C
          ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptrSwap))

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/CaseJK.lean <==
import Subcubic.Lemma4_10.BluishI

/-! Cases (3.2.2.3.1)--(3.2.2.3.2) of Lemma 4.10. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10JConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma4_10JKConfiguration C a b c d e f where
  hja : G.Adj j a

theorem lemma4_10_jk_cases
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (_hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma4_10JKConfiguration C a b c d e f) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_10JConfiguration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have habV : a ≠ b := by simpa using hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  by_cases hja : G.Adj Q.j a
  · exact Or.inr ⟨⟨Q, hja⟩⟩
  · by_cases hka : G.Adj Q.k a
    · let Q' : Lemma4_10JKConfiguration C a b c d e f := {
        toLemma4_10IConfiguration := Q.toLemma4_10IConfiguration
        j := Q.k
        k := Q.j
        hj := Q.hk
        hk := Q.hj
        hij := Q.hik
        hik := Q.hij
        hjc := Q.hkc
        hkc := Q.hjc
        hjk := Q.hjk.symm
        hid' := Q.hid'
        hih := Q.hih }
      exact Or.inr ⟨⟨Q', hka⟩⟩
    · have hbh : b ≠ Q.h := color_ne hb Q.hh (by decide)
      obtain ⟨l, hal, hlb, hlh⟩ :=
        C.exists_third_neighbor (degree_of_color (Or.inl ha)) hbh
      have hlSide := C.other_neighbor_of_red_is_blueSide ha hb hab hal hlb
      have hl : C.color l = .bluish := by
        rcases hlSide with hl | hl
        · exact (hNoBlueAtA l hal hl).elim
        · exact hl
      have hil : ¬ G.Adj Q.i l := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic
          Q.hci.symm Q.hij Q.hik
        · exact Q.hjc.symm
        · exact Q.hkc.symm
        · exact Q.hjk
        · exact color_ne hl hc (by decide)
        · intro h; subst l; exact hja hal.symm
        · intro h; subst l; exact hka hal.symm
      apply Or.inl
      apply HasReachableReduction.of_current_ptr C
      apply containsPositiveU C Q.hi ha hb Q.hj Q.hk Q.hh hl hc hd Q.hg
        Q.hij Q.hik Q.hci.symm hab Q.hha.symm hal hbc Q.hbg hcd
        Q.hih hil Q.hid' Q.hig
      have hjh : Q.j ≠ Q.h := by
        intro h; apply Q.hih; simpa [h] using Q.hij
      have hkh : Q.k ≠ Q.h := by
        intro h; apply Q.hih; simpa [h] using Q.hik
      have hjl : Q.j ≠ l := by
        intro h; apply hja; simpa [h] using hal.symm
      have hkl : Q.k ≠ l := by
        intro h; apply hka; simpa [h] using hal.symm
      have hjg : Q.j ≠ Q.g := by
        intro h; apply Q.hig; simpa [h] using Q.hij
      have hkg : Q.k ≠ Q.g := by
        intro h; apply Q.hig; simpa [h] using Q.hik
      have hhg : Q.h ≠ Q.g := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      have hlg : l ≠ Q.g := by intro h; subst l; exact Q.hga hal.symm
      simp [color_ne Q.hi ha (by decide), color_ne Q.hi hb (by decide),
        color_ne Q.hi Q.hj (by decide), color_ne Q.hi Q.hk (by decide),
        color_ne Q.hi Q.hh (by decide), color_ne Q.hi hl (by decide),
        color_ne Q.hi hc (by decide), color_ne Q.hi hd (by decide),
        color_ne Q.hi Q.hg (by decide), habV,
        color_ne ha Q.hj (by decide), color_ne ha Q.hk (by decide),
        color_ne ha Q.hh (by decide), color_ne ha hl (by decide),
        color_ne ha hc (by decide), color_ne ha hd (by decide),
        color_ne ha Q.hg (by decide), color_ne hb Q.hj (by decide),
        color_ne hb Q.hk (by decide), color_ne hb Q.hh (by decide),
        color_ne hb hl (by decide), color_ne hb hc (by decide),
        color_ne hb hd (by decide), color_ne hb Q.hg (by decide),
        Q.hjk, hjh, hjl, hjg, hkh, hkl, hkg, hlh.symm, hhg, hlg,
        color_ne Q.hj hc (by decide), color_ne Q.hj hd (by decide),
        color_ne Q.hk hc (by decide), color_ne Q.hk hd (by decide),
        color_ne Q.hh hc (by decide), color_ne Q.hh hd (by decide),
        color_ne hl hc (by decide), color_ne hl hd (by decide),
        color_ne hc Q.hg (by decide), color_ne hd Q.hg (by decide), hcdV]

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/Cases1And2Setup3.lean <==
import Subcubic.Lemma4_10.Isolated

/-!
# Lemma 4.10: Cases (1), (2), and setup for Case (3)

This module handles cases (1), (2), and the reversal used at the start of
case (3).  What remains is the single orientation shown in the prose proof.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10Case3Configuration (C : MatchingCutColoring G)
    (a b c d e f : V) where
  g : V
  h : V
  hg : C.color g = .bluish
  hh : C.color h = .bluish
  hbg : G.Adj b g
  hgf : G.Adj g f
  heh : G.Adj e h
  hha : G.Adj h a
  hge : ¬ G.Adj g e
  hhb : ¬ G.Adj h b

theorem lemma4_10_cases1_and_2_setup3
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_10Case3Configuration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hacV : a ≠ c := hv (x := (0 : Fin 6)) (y := 2) (by decide)
  obtain ⟨g, hbg, hga, hgc⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl hb)) hacV
  have hgSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbg hga
  have hgd : g ≠ d := by intro h; subst g; exact hbd hbg
  rcases lemma3_3 C hb hc hd hgSide hbc hbg hcd
      hgc.symm hgd.symm with hg | hce
  · by_cases hge : G.Adj g e
    · left
      apply HasReachableReduction.of_current_ptr C
      apply containsPositiveC C hb he hc hd hg hbc hbg hde.symm hge.symm hcd
      · exact hbe
      · exact hbd
      · exact hec
    · by_cases hgf : G.Adj g f
      · have hfdV : f ≠ d := hv (x := (5 : Fin 6)) (y := 3) (by decide)
        obtain ⟨h, heh, hhf, hhd⟩ :=
          C.exists_third_neighbor (degree_of_color (Or.inl he)) hfdV
        have hhSide := C.other_neighbor_of_red_is_blueSide he hf hef heh hhf
        have hecAdj : ¬ G.Adj e c := hec
        have hhc : h ≠ c := by intro hx; subst h; exact hecAdj heh
        rcases lemma3_3 C he hd hc hhSide hde.symm heh hcd.symm
            hhd.symm hhc.symm with hh | hce
        · by_cases hhb : G.Adj h b
          · left
            apply HasReachableReduction.of_current_ptr C
            apply containsPositiveC C he hb hd hc hh hde.symm heh hbc
              hhb.symm hcd.symm
            · exact fun h => hbe h.symm
            · exact hec
            · exact hbd
          · by_cases hha : G.Adj h a
            · exact Or.inr ⟨⟨g, h, hg, hh, hbg, hgf, heh, hha, hge, hhb⟩⟩
            · left
              exact lemma4_10_flip_bc_isolates_ef C
                (a := f) (b := e) (c := d) (d := c) (e := b) (f := a)
                (g := h) hp.reverse hf he hd hc hb ha hh heh
                hhb hha hNoBlueAtA
        · exact Or.inl (HasReachableReduction.of_current_ce C hce)
      · exact Or.inl (lemma4_10_flip_bc_isolates_ef C hp ha hb hc hd he hf
          hg hbg hge hgf hNoBlueAtF)
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/Isolated.lean <==
import Subcubic.Lemma4_10.Basic

/-!
# The isolated-edge flip used in Lemma 4.10

This is case (2) of the prose proof.  Keeping it separate also makes the
color recomputation after flipping `bc` explicit.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_10_flip_bc_isolates_ef
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .bluish) (hbg : G.Adj b g)
    (hge : ¬ G.Adj g e) (hgf : ¬ G.Adj g f)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableReduction C := by
  classical
  by_contra hresult
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have heb : ¬ G.Adj e b := by simpa using nonedge 4 1 (by native_decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hfb : ¬ G.Adj f b := by simpa using nonedge 5 1 (by native_decide)
  have hfc : ¬ G.Adj f c := by simpa using nonedge 5 2 (by native_decide)
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableReduction.of_current_ce C hce)
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hresult (.of_current_ptr C hptr)).elim
    · exact (noCurrentCE hce).elim
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have heD : D.color e = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have hfD : D.color f = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (x := (3 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (3 : Fin 6)) (y := 2) (by decide)
    have b_saturated {z : V}
        (hza : z ≠ a) (hzc : z ≠ c) (hzg : z ≠ g) : ¬ G.Adj b z :=
      C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hbg
        (hv (x := (0 : Fin 6)) (y := 2) (by decide))
        (by intro h; subst g; simp_all) (by intro h; subst g; simp_all)
        hza hzc hzg
    have e_other : ∀ z, G.Adj e z → z ≠ f → D.color z = .bluish := by
      intro z hez hzf
      by_cases hzd : z = d
      · simpa [hzd] using hdD
      have hzSide := C.other_neighbor_of_red_is_blueSide he hf hef hez hzf
      have hzc : z ≠ c := by intro h; subst z; exact hec hez
      rcases lemma3_3 C he hd hc hzSide hde.symm hez hcd.symm
          (Ne.symm hzd) (Ne.symm hzc) with hz | hce
      · have hza : z ≠ a := by intro h; subst z; simp_all
        have hzg : z ≠ g := by intro h; subst z; exact hge hez.symm
        have hzb := b_saturated hza hzc hzg
        apply bluish_of_untouched_bluish C hflip hz (fun h => hzb h.symm)
        · intro h; subst z; simp_all
        · exact hzc
      · exact (noCurrentCE hce).elim
    have f_other : ∀ z, G.Adj f z → z ≠ e → D.color z = .bluish := by
      intro z hfz hze
      have hzSide := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfz hze
      have hz : C.color z = .bluish := by
        rcases hzSide with hz | hz
        · exact (hNoBlueAtF z hfz hz).elim
        · exact hz
      have hza : z ≠ a := by intro h; subst z; simp_all
      have hzc : z ≠ c := by intro h; subst z; exact hfc hfz
      have hzg : z ≠ g := by intro h; subst z; exact hgf hfz.symm
      have hzb := b_saturated hza hzc hzg
      apply bluish_of_untouched_bluish C hflip hz (fun h => hzb h.symm)
      · intro h; subst z; simp_all
      · exact hzc
    have degreeD {v : V}
        (hv : D.color v = .red ∨ D.color v = .blue) :
        vertexDegree G v = 3 := by
      rcases lemma3_6_positive D hv with hdegree | hptr | hceD
      · exact hdegree
      · exact (hresult (HasReachableReduction.after_flip C hflip
          (.of_current_ptr D hptr))).elim
      · exact (hresult (HasReachableReduction.after_flip C hflip
          (.of_current_ce D hceD))).elim
    have hptr := lemma4_4 D heD hfD hef
      (degreeD (Or.inl heD)) (degreeD (Or.inl hfD)) e_other f_other
    exact hresult (HasReachableReduction.after_flip C hflip
      (HasReachableReduction.of_current_ptr D hptr))
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma4_10/SetupI.lean <==
import Subcubic.Lemma4_10.Case3_1

/-!
# Entering case (3.2) of Lemma 4.10

The third neighbor `i` of `c` is reddish.  Lemma 3.7 supplies its ambient
degree, and cut enhancer `d` rules out the edge `i-g`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_10IConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma4_10Case3_2Configuration C a b c d e f where
  i : V
  hi : C.color i = .reddish
  hci : G.Adj c i
  hib : i ≠ b
  hid : i ≠ d
  hideg : vertexDegree G i = 3
  hig : ¬ G.Adj i g

theorem lemma4_10_setup_i
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_10Case3_2Configuration C a b c d e f) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_10IConfiguration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hbdV : b ≠ d := hv (x := (1 : Fin 6)) (y := 3) (by decide)
  obtain ⟨i, hci, hib, hid⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hc)) hbdV
  have hiSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hci hid
  have hca : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
  have hia : i ≠ a := by intro h; subst i; exact hca hci
  rcases lemma3_3_reversed C hc hb ha hiSide hbc.symm hci hab.symm
      hib.symm hia.symm with hi | hce
  · rcases lemma3_7 C hb hc hi hbc hci with hideg | hce
    · by_cases hig : G.Adj i Q.g
      · left
        have hbi : ¬ G.Adj b i :=
          C.reddish_not_adj_redSide hi (Or.inl hb) ∘ SimpleGraph.Adj.symm
        have hbf : ¬ G.Adj b f := by
          simpa using nonedge 1 5 (by native_decide)
        have hif : ¬ G.Adj i f :=
          C.reddish_not_adj_redSide hi (Or.inl hf)
        have hcg : ¬ G.Adj c Q.g :=
          C.bluish_not_adj_blueSide Q.hg (Or.inl hc) ∘ SimpleGraph.Adj.symm
        have hcf : ¬ G.Adj c f := by
          simpa using nonedge 2 5 (by native_decide)
        exact HasReachableReduction.of_current_ce C
          (containsCutEnhancerD_of C hb hi hc Q.hg hf hbc Q.hbg hci.symm hig
            Q.hgf hbi hbf hif hcg hcf
            (hv (x := (1 : Fin 6)) (y := 5) (by decide)))
      · exact Or.inr ⟨⟨Q, i, hi, hci, hib, hid, hideg, hig⟩⟩
    · exact Or.inl (HasReachableReduction.of_lemma3_6 C hce)
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma4_12.lean <==
import Subcubic.Lemma4_12.Main

/-! Public entry point for Lemma 4.12. -/


==> anc/lean/Subcubic/Lemma4_12/Basic.lean <==
import Subcubic.Lemma4_10
import Subcubic.Lemma3_7
import Mathlib.Data.Fin.VecNotation

/-! Basic definitions for Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The four displayed vertices, in order, induce exactly a path. -/
def FormsInducedPath4 (G : SimpleGraph V) (a b c d : V) : Prop :=
  let p : Fin 4 → V := ![a, b, c, d]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y ↔
      G.Adj (p x) (p y)

omit [Fintype V] in
theorem FormsInducedPath4.reverse {a b c d : V}
    (h : FormsInducedPath4 G a b c d) : FormsInducedPath4 G d c b a := by
  classical
  dsimp [FormsInducedPath4] at h ⊢
  rcases h with ⟨hinj, hedge⟩
  let ρ : Fin 4 → Fin 4 := ![3, 2, 1, 0]
  have hρ : Function.Injective ρ := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ρ]
  have hmap (z : Fin 4) :
      (![d, c, b, a] z) = (![a, b, c, d] (ρ z)) := by
    fin_cases z <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hρ
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ρ, graphOfEdges]

/-- The local configuration after introducing the two third neighbors. -/
structure Lemma4_12ThirdNeighborConfiguration (C : MatchingCutColoring G)
    (a b c d : V) where
  e : V
  f : V
  he : C.color e = .bluish
  hf : C.color f = .reddish
  hbe : G.Adj b e
  hcf : G.Adj c f
  hea : e ≠ a
  hec : e ≠ c
  hfb : f ≠ b
  hfd : f ≠ d
  hedeg : vertexDegree G e = 3
  hfdeg : vertexDegree G f = 3

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Case1.lean <==
import Subcubic.Lemma4_12.ThirdNeighborSetup

/-! Case (1) of Lemma 4.12: the two exposed third neighbors are adjacent. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_12_case_ef
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    (hef : G.Adj Q.e Q.f) : HasReachableReduction C := by
  classical
  by_contra hresult
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableReduction.of_current_ce C hce)
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hresult (.of_current_ptr C hptr)).elim
    · exact (hresult (.of_current_ce C hce)).elim
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hfe : G.Adj Q.f Q.e := hef.symm
    have hout := lemma4_2 D c Q.f b Q.e Q.hcf hcD hfD Q.hbe hbD heD (by
      simp [fourVertexCrossEdgeCount, hbc.symm, hfe]
      omega)
    have hD := hout.elim (HasReachableReduction.of_current_ptr D)
      (HasReachableReduction.of_current_ce D)
    exact hresult (HasReachableReduction.after_flip C hflip hD)
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Case3NoShare.lean <==
import Subcubic.Lemma4_12.Case4

/-! Case (3.2) of Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_12NoShareConfiguration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma4_12ThirdNeighborConfiguration C a b c d where
  x : V
  y : V
  i : V
  j : V
  hx : C.color x = .reddish
  hy : C.color y = .reddish
  hi : C.color i = .reddish
  hj : C.color j = .reddish
  hex : G.Adj e x
  hey : G.Adj e y
  hdi : G.Adj d i
  hdj : G.Adj d j
  hxb : x ≠ b
  hyb : y ≠ b
  hxy : x ≠ y
  hic : i ≠ c
  hjc : j ≠ c
  hij : i ≠ j
  hei : ¬ G.Adj e i
  hej : ¬ G.Adj e j
  hdx : ¬ G.Adj d x
  hdy : ¬ G.Adj d y

theorem lemma4_12_no_share_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (hd : C.color d = .blue) (hc : C.color c = .blue)
    (hcd : G.Adj c d)
    (hddeg : vertexDegree G d = 3)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    (hOnlyRedB : ∀ z, G.Adj Q.e z → C.color z = .red → z = b)
    (hNoShare : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj d z) :
    ∃ R : Lemma4_12NoShareConfiguration C a b c d,
      R.toLemma4_12ThirdNeighborConfiguration = Q := by
  classical
  obtain ⟨x, y, hex, hey, hxb, hyb, hxy⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hedeg Q.hbe.symm
  have reddish_of_e_other {z : V} (hez : G.Adj Q.e z) (hzb : z ≠ b) :
      C.color z = .reddish := by
    cases hz : C.color z with
    | red => exact (hzb (hOnlyRedB z hez hz)).elim
    | reddish => exact rfl
    | blue => exact (C.bluish_not_adj_blueSide Q.he (Or.inl hz) hez).elim
    | bluish => exact (C.bluish_not_adj_blueSide Q.he (Or.inr hz) hez).elim
  have hx := reddish_of_e_other hex hxb
  have hy := reddish_of_e_other hey hyb
  obtain ⟨i, j, hdi, hdj, hic, hjc, hij⟩ :=
    C.exists_two_other_neighbors hddeg hcd.symm
  have reddish_of_d_other {z : V} (hdz : G.Adj d z) (hzc : z ≠ c) :
      C.color z = .reddish := by
    have hzSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdz hzc
    rcases hzSide with hz | hz
    · exact (hNoRedAtD z hdz hz).elim
    · exact hz
  have hi := reddish_of_d_other hdi hic
  have hj := reddish_of_d_other hdj hjc
  exact ⟨⟨Q, x, y, i, j, hx, hy, hi, hj, hex, hey, hdi, hdj,
    hxb, hyb, hxy, hic, hjc, hij,
    (fun hei => (hNoShare i hi hei) hdi),
    (fun hej => (hNoShare j hj hej) hdj),
    hNoShare x hx hex,
    hNoShare y hy hey⟩, rfl⟩

theorem lemma4_12_case3_no_share
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma4_12NoShareConfiguration C a b c d)
    (hNoShare : ∀ z, C.color z = .reddish → G.Adj Q.e z → ¬ G.Adj d z)
    (hea : ¬ G.Adj Q.e a) (hef : ¬ G.Adj Q.e Q.f) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {p q : Fin 4} (hpq : p ≠ q) :
      (![a, b, c, d] p) ≠ (![a, b, c, d] q) := hinj.ne hpq
  have edge (p q : Fin 4)
      (hpq : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj p q) :
      G.Adj (![a, b, c, d] p) (![a, b, c, d] q) := (hedge p q).mp hpq
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (h : cu ≠ cv) : u ≠ v := by
    intro huv; subst v; simp_all
  have hxi : Q.x ≠ Q.i := fun h => Q.hei (by simpa [h] using Q.hex)
  have hxj : Q.x ≠ Q.j := fun h => Q.hej (by simpa [h] using Q.hex)
  have hyi : Q.y ≠ Q.i := fun h => Q.hei (by simpa [h] using Q.hey)
  have hyj : Q.y ≠ Q.j := fun h => Q.hej (by simpa [h] using Q.hey)
  have hxf : Q.x ≠ Q.f := fun h => hef (by simpa [h] using Q.hex)
  have hyf : Q.y ≠ Q.f := fun h => hef (by simpa [h] using Q.hey)
  by_cases hfd : G.Adj Q.f d
  · obtain ⟨k, hdk, hkc, hkf⟩ :=
      C.exists_third_neighbor (degreeC (Or.inr hd))
        (color_ne hc Q.hf (by decide))
    have hkSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdk hkc
    have hk : C.color k = .reddish := by
      rcases hkSide with hk | hk
      · exact (hNoRedAtD k hdk hk).elim
      · exact hk
    have hek : ¬ G.Adj Q.e k := fun hek => (hNoShare k hk hek) hdk
    have hxk : Q.x ≠ k := fun h => hek (by simpa [h] using Q.hex)
    have hyk : Q.y ≠ k := fun h => hek (by simpa [h] using Q.hey)
    apply HasReachableReduction.of_current_ptr C
    apply (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
    apply containsPositiveT C.swapSides (a := Q.e) (b := c) (c := d)
      (d := Q.x) (e := Q.y) (f := a) (g := b) (h := Q.f) (i := k)
      (by simp [Q.he]) (by simp [hc]) (by simp [hd])
      (by simp [Q.hx]) (by simp [Q.hy]) (by simp [ha]) (by simp [hb])
      (by simp [Q.hf]) (by simp [hk]) Q.hex Q.hey Q.hbe.symm hcd
      hbc.symm Q.hcf hfd.symm hdk hab hea hef hek
    simp [List.nodup_cons, color_ne Q.he hc (by decide),
      color_ne Q.he hd (by decide), color_ne Q.he Q.hx (by decide),
      color_ne Q.he Q.hy (by decide), color_ne Q.he ha (by decide),
      color_ne Q.he hb (by decide), color_ne Q.he Q.hf (by decide),
      color_ne Q.he hk (by decide), hcd.ne, Q.hxy,
      color_ne hc Q.hx (by decide), color_ne hc Q.hy (by decide),
      color_ne hc ha (by decide), color_ne hc hb (by decide),
      color_ne hc Q.hf (by decide), color_ne hc hk (by decide),
      color_ne hd Q.hx (by decide), color_ne hd Q.hy (by decide),
      color_ne hd ha (by decide), color_ne hd hb (by decide),
      color_ne hd Q.hf (by decide), color_ne hd hk (by decide),
      color_ne Q.hx ha (by decide), color_ne Q.hx hb (by decide),
      hxf, hxk, color_ne Q.hy ha (by decide),
      color_ne Q.hy hb (by decide), hyf, hyk,
      hab.ne, color_ne ha Q.hf (by decide), color_ne ha hk (by decide),
      color_ne hb Q.hf (by decide), color_ne hb hk (by decide), hkf.symm]
  · apply HasReachableReduction.of_current_ptr C
    have hif : Q.i ≠ Q.f := fun h => hfd (by simpa [h] using Q.hdi.symm)
    have hjf : Q.j ≠ Q.f := fun h => hfd (by simpa [h] using Q.hdj.symm)
    apply (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
    apply containsPositiveU C.swapSides (a := Q.e) (b := d) (c := c)
      (d := Q.x) (e := Q.y) (f := Q.i) (g := Q.j)
      (h := b) (i := a) (j := Q.f)
      (by simp [Q.he]) (by simp [hd]) (by simp [hc])
      (by simp [Q.hx]) (by simp [Q.hy]) (by simp [Q.hi])
      (by simp [Q.hj]) (by simp [hb]) (by simp [ha]) (by simp [Q.hf])
      Q.hex Q.hey Q.hbe.symm hcd.symm Q.hdi Q.hdj hbc.symm Q.hcf hab.symm
      Q.hei Q.hej hea hef
    simp [List.nodup_cons, color_ne Q.he hd (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he Q.hx (by decide),
      color_ne Q.he Q.hy (by decide), color_ne Q.he Q.hi (by decide),
      color_ne Q.he Q.hj (by decide), color_ne Q.he hb (by decide),
      color_ne Q.he ha (by decide), color_ne Q.he Q.hf (by decide),
      hcd.ne.symm, Q.hxy, Q.hij,
      color_ne hd Q.hx (by decide), color_ne hd Q.hy (by decide),
      color_ne hd Q.hi (by decide), color_ne hd Q.hj (by decide),
      color_ne hd hb (by decide), color_ne hd ha (by decide),
      color_ne hd Q.hf (by decide), color_ne hc Q.hx (by decide),
      color_ne hc Q.hy (by decide), color_ne hc Q.hi (by decide),
      color_ne hc Q.hj (by decide), color_ne hc hb (by decide),
      color_ne hc ha (by decide), color_ne hc Q.hf (by decide),
      hxi, hxj, hyi, hyj, color_ne Q.hx hb (by decide),
      color_ne Q.hx ha (by decide), color_ne Q.hy hb (by decide),
      color_ne Q.hy ha (by decide), color_ne Q.hi hb (by decide),
      color_ne Q.hi ha (by decide), color_ne Q.hj hb (by decide),
      color_ne Q.hj ha (by decide), hxf, hyf, hif, hjf, hab.ne.symm,
      color_ne hb Q.hf (by decide), color_ne ha Q.hf (by decide)]

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Case3Shared.lean <==
import Subcubic.Lemma4_12.Case3NoShare

/-! The shared-reddish-neighbor cases of Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Case (3.1.1): the shared reddish neighbor has no blue neighbor other
than `d`.  Degree two gives `ptr-dc-a`; degree three gives `ptr-m`. -/
theorem lemma4_12_case3_shared_no_other_blue
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    {g : V} (hg : C.color g = .reddish)
    (heg : G.Adj Q.e g) (hdg : G.Adj d g)
    (hNoOtherBlue : ∀ z, G.Adj g z → C.color z = .blue → z = d) :
    HasReachableReduction C := by
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h; subst y; simp_all
  have hgc : ¬ G.Adj g c := fun h =>
    (hv (x := (2 : Fin 4)) (y := 3) (by decide))
      (hNoOtherBlue c h hc)
  have hgb : ¬ G.Adj g b :=
    C.reddish_not_adj_redSide hg (Or.inl hb)
  have hge : g ≠ Q.e := heg.ne.symm
  have hgd : g ≠ d := hdg.ne.symm
  have hed : Q.e ≠ d := by
    exact color_ne Q.he hd (by decide)
  have lower : 2 ≤ vertexDegree G g := by
    have hs : ({Q.e, d} : Set V) ⊆ G.neighborSet g := by
      intro z hz
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
      rcases hz with rfl | rfl
      · exact heg.symm
      · exact hdg.symm
    unfold vertexDegree
    simpa [hed] using Set.ncard_le_ncard hs
  by_cases hgdeg2 : vertexDegree G g = 2
  · apply HasReachableReduction.of_current_ptr C
    apply containsPositiveDcA C (a := g) (b := b) (c := Q.e)
      (d := d) (e := c) hg hb Q.he hd hc hgdeg2 heg.symm hdg.symm
      Q.hbe hbc hcd.symm hgb hgc hbd
    simp [List.nodup_cons, color_ne hg hb (by decide),
      color_ne hg hc (by decide), color_ne hb Q.he (by decide),
      color_ne hb hd (by decide), hge, hgd, hbc.ne, Q.hec,
      hcd.ne.symm, hed]
  · have hgdeg3 : vertexDegree G g = 3 := by
      have upper := C.subcubic g
      omega
    obtain ⟨x, y, hgx, hgy, hxd, hyd, hxy⟩ :=
      exists_two_other_neighbors_of_degree_three hgdeg3 hdg.symm
    obtain ⟨h, hgh, hhd, hhe⟩ :
        ∃ h, G.Adj g h ∧ h ≠ d ∧ h ≠ Q.e := by
      by_cases hxe : x = Q.e
      · refine ⟨y, hgy, hyd, ?_⟩
        intro hye
        apply hxy
        simp [hxe, hye]
      · exact ⟨x, hgx, hxd, hxe⟩
    have hh : C.color h = .bluish := by
      cases hh' : C.color h with
      | red => exact (C.reddish_not_adj_redSide hg (Or.inl hh') hgh).elim
      | reddish => exact (C.reddish_not_adj_redSide hg (Or.inr hh') hgh).elim
      | blue => exact (hhd (hNoOtherBlue h hgh hh')).elim
      | bluish => exact rfl
    have hbh : ¬ G.Adj b h := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbe
      · exact hv (x := (0 : Fin 4)) (y := 2) (by decide)
      · exact Q.hea.symm
      · exact Q.hec.symm
      · intro h; subst h; simp_all
      · exact (by intro h; subst h; simp_all)
      · exact (by intro h; subst h; simp_all)
    apply HasReachableReduction.of_current_ptr C
    apply containsPositiveM C (a := g) (b := b) (c := h) (d := Q.e)
      (e := d) (f := c) hg hb hh Q.he hd hc hgh heg.symm hdg.symm
      Q.hbe hbc hcd.symm hgb hgc hbh hbd
    simp [List.nodup_cons, color_ne hg hb (by decide),
      color_ne hg hc (by decide), color_ne hb hh (by decide),
      color_ne hb Q.he (by decide), color_ne hb hd (by decide),
      color_ne hb hc (by decide), color_ne hh hc (by decide),
      hgh.ne, hge, hgd, hhe, hhd, Q.hec, hcd.ne.symm, hed]

/-- The data at the start of Case (3.1.2): `g` is a shared reddish
neighbor of `e,d`, and its additional blue neighbor `h` lies on a blue edge
`hi`. -/
structure Lemma4_12SharedBlueConfiguration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma4_12ThirdNeighborConfiguration C a b c d where
  g : V
  h : V
  i : V
  hg : C.color g = .reddish
  hh : C.color h = .blue
  hi : C.color i = .blue
  heg : G.Adj e g
  hdg : G.Adj d g
  hgh : G.Adj g h
  hhi : G.Adj h i
  hhd : h ≠ d

/-- Split the shared-neighbor case exactly as in Cases (3.1.1) and
(3.1.2) of the prose proof. -/
theorem lemma4_12_case3_shared_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    {g : V} (hg : C.color g = .reddish)
    (heg : G.Adj Q.e g) (hdg : G.Adj d g) :
    HasReachableReduction C ∨
      ∃ R : Lemma4_12SharedBlueConfiguration C a b c d,
        R.toLemma4_12ThirdNeighborConfiguration = Q := by
  classical
  by_cases hNoOtherBlue :
      ∀ z, G.Adj g z → C.color z = .blue → z = d
  · exact Or.inl (lemma4_12_case3_shared_no_other_blue C hpath ha hb hc hd
      Q hg heg hdg hNoOtherBlue)
  · push Not at hNoOtherBlue
    obtain ⟨h, hgh, hh, hhd⟩ := hNoOtherBlue
    have hhCorrect := C.color_correct h
    rw [hh] at hhCorrect
    obtain ⟨_, i, hiSide, hhi⟩ := hhCorrect
    have hiSide' := (C.not_mem_redSide_iff i).1 hiSide
    have hi : C.color i = .blue := by
      rcases hiSide' with hi | hi
      · exact hi
      · exact (C.bluish_not_adj_blueSide hi (Or.inl hh) hhi.symm).elim
    exact Or.inr ⟨⟨Q, g, h, i, hg, hh, hi, heg, hdg, hgh, hhi, hhd⟩, rfl⟩

/-- Case (3.1.2.1): if neither endpoint of the blue edge `hi` has a red
neighbor, the color-reversed form of Lemma 4.4 applies. -/
theorem lemma4_12_case3_shared_blue_isolated
    (C : MatchingCutColoring G) {a b c d : V}
    (R : Lemma4_12SharedBlueConfiguration C a b c d)
    (hNoRedH : ∀ z, G.Adj R.h z → C.color z ≠ .red)
    (hNoRedI : ∀ z, G.Adj R.i z → C.color z ≠ .red) :
    HasReachableReduction C := by
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have hOtherH : ∀ z, G.Adj R.h z → z ≠ R.i →
      C.swapSides.color z = .bluish := by
    intro z hhz hzi
    have hzSide := C.other_neighbor_of_blue_is_redSide
      R.hh R.hi R.hhi hhz hzi
    rcases hzSide with hz | hz
    · exact (hNoRedH z hhz hz).elim
    · simp [MatchingCutColoring.swapSides, hz]
  have hOtherI : ∀ z, G.Adj R.i z → z ≠ R.h →
      C.swapSides.color z = .bluish := by
    intro z hiz hzh
    have hzSide := C.other_neighbor_of_blue_is_redSide
      R.hi R.hh R.hhi.symm hiz hzh
    rcases hzSide with hz | hz
    · exact (hNoRedI z hiz hz).elim
    · simp [MatchingCutColoring.swapSides, hz]
  apply HasReachableReduction.of_current_ptr C
  apply (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
  exact lemma4_4 C.swapSides (by simp [R.hh]) (by simp [R.hi])
    R.hhi (degreeC (Or.inr R.hh)) (degreeC (Or.inr R.hi)) hOtherH hOtherI

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Case3SharedFlip.lean <==
import Subcubic.Lemma4_12.InlinePath3Cases

/-! The final flip subcase of the shared-neighbor branch in Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Case (3.1.2.3): `h` has no red neighbor, while its blue mate `i` has
a red neighbor `j`.  After flipping `ij`, the six vertices
`g,b,h,e,d,c` induce `m+` in the recomputed coloring. -/
theorem lemma4_12_shared_i_red_flip
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (R : Lemma4_12SharedBlueConfiguration C a b c d)
    (hOnlyRedB : ∀ z, G.Adj R.e z → C.color z = .red → z = b)
    (hNoRedH : ∀ z, G.Adj R.h z → C.color z ≠ .red)
    {j : V} (hj : C.color j = .red) (hij : G.Adj R.i j) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hbd : ¬ G.Adj b d := by
    simpa using nonedge 1 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
      x ≠ y := by
    intro h
    subst y
    simp_all
  have hhc : R.h ≠ c := by
    intro h
    exact hNoRedH b (by simpa [h] using hbc.symm) hb
  have hic : R.i ≠ c := by
    intro h
    have hnot := C.blueSide_not_adj_second_neighbor
      (by simp [hc]) (by simp [hd]) (by simp [R.hh])
      hcd R.hhd.symm
    exact hnot (by simpa [h] using R.hhi.symm)
  have hid : R.i ≠ d := by
    intro h
    have hnot := C.blueSide_not_adj_second_neighbor
      (by simp [hd]) (by simp [hc]) (by simp [R.hh])
      hcd.symm hhc.symm
    exact hnot (by simpa [h] using R.hhi.symm)
  have hbi : ¬ G.Adj b R.i := by
    apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc R.hbe
    · exact hv (x := (0 : Fin 4)) (y := 2) (by decide)
    · exact R.hea.symm
    · exact R.hec.symm
    · exact color_ne R.hi ha (by decide)
    · exact hic
    · exact color_ne R.hi R.he (by decide)
  have hjb : j ≠ b := by
    intro h
    subst j
    exact hbi hij.symm
  have hja : j ≠ a := by
    intro h
    subst j
    exact hNoBlueAtA R.i hij.symm R.hi
  have hej : ¬ G.Adj R.e j := by
    intro hej
    exact hjb (hOnlyRedB j hej hj)
  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkSide' := (C.mem_redSide_iff k).1 hkSide
  have hk : C.color k = .red := by
    rcases hkSide' with hk | hk
    · exact hk
    · exact (C.reddish_not_adj_redSide hk (Or.inl hj) hjk.symm).elim
  rcases exists_flipAt_or_cutEnhancer C hj R.hi hk R.hh
      (degreeC (Or.inl hj)) (degreeC (Or.inr R.hi))
      hjk hij.symm R.hhi.symm with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hja.symm (color_ne ha R.hi (by decide))
        hjb.symm (color_ne hb R.hi (by decide))
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hjb.symm (color_ne hb R.hi (by decide))
        hja.symm (color_ne ha R.hi (by decide))
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (color_ne hc hj (by decide)) hic.symm
        (color_ne hd hj (by decide)) hid.symm
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (color_ne hd hj (by decide)) hid.symm
        (color_ne hc hj (by decide)) hic.symm
    have heD : D.color R.e = .bluish := by
      apply bluish_of_untouched_bluish C hflip R.he hej
      · exact color_ne R.he hj (by decide)
      · exact color_ne R.he R.hi (by decide)
    have hhj : ¬ G.Adj R.h j := fun h => hNoRedH j h hj
    have hhD : D.color R.h = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip R.hh R.hhi hhj
      · exact color_ne R.hh hj (by decide)
      · exact R.hhi.ne
    have hge : R.g ≠ R.e := R.heg.ne.symm
    have hgd : R.g ≠ d := R.hdg.ne.symm
    have hgh : R.g ≠ R.h := R.hgh.ne
    have hei : R.e ≠ R.i := color_ne R.he R.hi (by decide)
    have hdi : d ≠ R.i := hid.symm
    have hhi : R.h ≠ R.i := R.hhi.ne
    have hgi : ¬ G.Adj R.g R.i := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        R.heg.symm R.hdg.symm R.hgh
      · exact color_ne R.he hd (by decide)
      · exact color_ne R.he R.hh (by decide)
      · exact R.hhd.symm
      · exact hei.symm
      · exact hid
      · exact hhi.symm
    have hgD : D.color R.g = .reddish := by
      apply reddish_of_untouched_reddish C hflip R.hg hgi
      · exact color_ne R.hg hj (by decide)
      · exact color_ne R.hg R.hi (by decide)
    have hgb : ¬ G.Adj R.g b :=
      C.reddish_not_adj_redSide R.hg (Or.inl hb)
    have hgc : ¬ G.Adj R.g c := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        R.heg.symm R.hdg.symm R.hgh
      · exact color_ne R.he hd (by decide)
      · exact color_ne R.he R.hh (by decide)
      · exact R.hhd.symm
      · exact color_ne hc R.he (by decide)
      · exact hcd.ne
      · exact hhc.symm
    have hbh : ¬ G.Adj b R.h := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc R.hbe
      · exact hv (x := (0 : Fin 4)) (y := 2) (by decide)
      · exact R.hea.symm
      · exact R.hec.symm
      · exact color_ne R.hh ha (by decide)
      · exact hhc
      · exact color_ne R.hh R.he (by decide)
    apply HasReachableReduction.after_flip C hflip
    apply HasReachableReduction.of_current_ptr D
    apply containsPositiveM D (a := R.g) (b := b) (c := R.h)
      (d := R.e) (e := d) (f := c) hgD hbD hhD heD hdD hcD
      R.hgh R.heg.symm R.hdg.symm R.hbe hbc hcd.symm
      hgb hgc hbh hbd
    simp [List.nodup_cons, hgh, hge, hgd, R.hhd, hcd.ne.symm,
      color_ne R.hg hb (by decide),
      color_ne R.hg hc (by decide), color_ne hb R.hh (by decide),
      color_ne hb R.he (by decide), color_ne hb hd (by decide),
      color_ne hb hc (by decide), color_ne R.hh R.he (by decide),
      hhc, color_ne R.he hd (by decide), R.hec]
  · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Case4.lean <==
import Subcubic.Lemma4_12.Case1

/-! Case (4.2) of Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_12RedGConfiguration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma4_12ThirdNeighborConfiguration C a b c d where
  g : V
  h : V
  hg : C.color g = .red
  hh : C.color h = .red
  heg : G.Adj e g
  hgh : G.Adj g h
  hga : g ≠ a
  hgb : g ≠ b

/-- If the third neighbor `g` of `e` in Case (4) is reddish, reducers `o+`
or `q+` apply (with colors reversed). -/
theorem lemma4_12_case4_reddish
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    {g : V} (hg : C.color g = .reddish) (heg : G.Adj Q.e g)
    (hga : g ≠ a) (hgb : g ≠ b)
    (hea : G.Adj Q.e a) (hfd : G.Adj Q.f d)
    (hef : ¬ G.Adj Q.e Q.f) : HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h; subst y; simp_all
  have hgf : g ≠ Q.f := by intro h; subst g; exact hef heg
  by_cases hgd : G.Adj g d
  · apply HasReachableReduction.of_current_ptr C
    apply (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
    apply containsPositiveO C.swapSides (a := Q.e) (b := c) (c := d)
      (d := a) (e := b) (f := g) (g := Q.f)
      (by simp [Q.he]) (by simp [hc]) (by simp [hd])
      (by simp [ha]) (by simp [hb]) (by simp [hg]) (by simp [Q.hf])
      hea Q.hbe.symm heg hcd hbc.symm Q.hcf hgd.symm hfd.symm hab
      hef
    simp [List.nodup_cons, color_ne Q.he hc (by decide),
      color_ne Q.he hd (by decide), color_ne Q.he ha (by decide),
      color_ne Q.he hb (by decide), color_ne Q.he hg (by decide),
      color_ne Q.he Q.hf (by decide), hcd.ne, hab.ne, hga.symm, hgb.symm,
      hgf, color_ne hc ha (by decide), color_ne hc hb (by decide),
      color_ne hc hg (by decide), color_ne hc Q.hf (by decide),
      color_ne hd ha (by decide), color_ne hd hb (by decide),
      color_ne hd hg (by decide), color_ne hd Q.hf (by decide),
      color_ne ha Q.hf (by decide), color_ne hb Q.hf (by decide)]
  · obtain ⟨k, hdk, hkc, hkf⟩ :=
      C.exists_third_neighbor (degreeC (Or.inr hd))
        (color_ne hc Q.hf (by decide))
    have hkSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdk hkc
    have hk : C.color k = .reddish := by
      rcases hkSide with hk | hk
      · exact (hNoRedAtD k hdk hk).elim
      · exact hk
    have hkg : k ≠ g := by intro h; subst k; exact hgd hdk.symm
    have hek : ¬ G.Adj Q.e k := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hedeg Q.hbe.symm hea heg
      · exact hab.ne.symm
      · exact hgb.symm
      · exact hga.symm
      · exact color_ne hk hb (by decide)
      · exact color_ne hk ha (by decide)
      · exact hkg
    apply HasReachableReduction.of_current_ptr C
    apply (containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
    apply containsPositiveQ C.swapSides (a := Q.e) (b := c) (c := d)
      (d := g) (e := a) (f := b) (g := Q.f) (h := k)
      (by simp [Q.he]) (by simp [hc]) (by simp [hd]) (by simp [hg])
      (by simp [ha]) (by simp [hb]) (by simp [Q.hf]) (by simp [hk])
      heg hea Q.hbe.symm hcd hbc.symm Q.hcf hfd.symm hdk hab hef hek
    simp [List.nodup_cons, color_ne Q.he hc (by decide),
      color_ne Q.he hd (by decide), color_ne Q.he hg (by decide),
      color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
      color_ne Q.he Q.hf (by decide), color_ne Q.he hk (by decide),
      hcd.ne, hab.ne, hgf,
      color_ne hc hg (by decide), color_ne hc ha (by decide),
      color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
      color_ne hc hk (by decide), color_ne hd hg (by decide),
      color_ne hd ha (by decide), color_ne hd hb (by decide),
      color_ne hd Q.hf (by decide), color_ne hd hk (by decide),
      color_ne hg ha (by decide), color_ne hg hb (by decide), hkg.symm,
      color_ne ha Q.hf (by decide), color_ne ha hk (by decide),
      color_ne hb Q.hf (by decide), color_ne hb hk (by decide), hkf.symm]

/-- Split Case (4) according to the color of the third neighbor of `e`. -/
theorem lemma4_12_case4_split
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    (hea : G.Adj Q.e a) (hfd : G.Adj Q.f d)
    (hef : ¬ G.Adj Q.e Q.f) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_12RedGConfiguration C a b c d) := by
  classical
  obtain ⟨x, y, hex, hey, hxb, hyb, hxy⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hedeg Q.hbe.symm
  obtain ⟨g, heg, hga, hgb⟩ :
      ∃ g, G.Adj Q.e g ∧ g ≠ a ∧ g ≠ b := by
    by_cases hxa : x = a
    · refine ⟨y, hey, ?_, hyb⟩
      intro hya
      apply hxy
      simp [hxa, hya]
    · exact ⟨x, hex, hxa, hxb⟩
  cases hg : C.color g with
  | red =>
      have hgCorrect := C.color_correct g
      rw [hg] at hgCorrect
      obtain ⟨_, h, hhSide, hgh⟩ := hgCorrect
      have hhSide' := (C.mem_redSide_iff h).1 hhSide
      have hh : C.color h = .red := by
        rcases hhSide' with hh | hh
        · exact hh
        · exact (C.reddish_not_adj_redSide hh (Or.inl hg) hgh.symm).elim
      exact Or.inr ⟨⟨Q, g, h, hg, hh, heg, hgh, hga, hgb⟩⟩
  | reddish =>
      exact Or.inl (lemma4_12_case4_reddish C hpath ha hb hc hd
        hNoRedAtD Q hg heg hga hgb hea hfd hef)
  | blue =>
      exact (C.bluish_not_adj_blueSide Q.he (Or.inl hg) heg).elim
  | bluish =>
      exact (C.bluish_not_adj_blueSide Q.he (Or.inr hg) heg).elim

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/InlinePath3.lean <==
import Subcubic.Lemma4_12.Case3Shared
import Subcubic.Lemma4_6
import Subcubic.Lemma4_7

/-!
# The Lemma 4.11 step used inside Lemma 4.12

This file first records the local part of extending three alternating
monochromatic edges: unless Lemma 4.2 already applies, the six displayed
vertices induce the expected path.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Six distinct vertices containing the displayed path; extra edges are
allowed. -/
def FormsPath6Subgraph (G : SimpleGraph V)
    (a b c d e f : V) : Prop :=
  let p : Fin 6 → V := ![a, b, c, d, e, f]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y →
        G.Adj (p x) (p y)

/-- The chord analysis at the start of the inlined Lemma 4.11 argument.
Every possible extra crossing between consecutive monochromatic edges gives
Lemma 4.2; matching on each side excludes all remaining chords. -/
theorem path6_induced_or_reduction
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsPath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    HasReachableReduction C ∨ FormsInducedPath6 G a b c d e f := by
  classical
  dsimp [FormsPath6Subgraph] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    hedge x y hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have current (hout : ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C) :
      HasReachableReduction C :=
    hout.elim (HasReachableReduction.of_current_ptr C)
      (HasReachableReduction.of_current_ce C)
  by_cases hac : G.Adj a c
  · exact Or.inl (current (lemma4_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, hac, hbc]
      omega)))
  by_cases had : G.Adj a d
  · exact Or.inl (current (lemma4_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, had, hbc]
      omega)))
  by_cases hbd : G.Adj b d
  · exact Or.inl (current (lemma4_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, hbc, hbd])))
  by_cases hce : G.Adj c e
  · exact Or.inl (current (lemma4_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hce, hde]
      omega)))
  by_cases hcf : G.Adj c f
  · exact Or.inl (current (lemma4_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hcf, hde]
      omega)))
  by_cases hdf : G.Adj d f
  · exact Or.inl (current (lemma4_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hde, hdf]
      omega)))
  have redNonedge {x mate y : V}
      (hx : C.color x = .red) (hm : C.color mate = .red)
      (hy : C.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.redSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have hae : ¬ G.Adj a e := redNonedge ha hb he hab
    (hv (x := (1 : Fin 6)) (y := 4) (by decide))
  have haf : ¬ G.Adj a f := redNonedge ha hb hf hab
    (hv (x := (1 : Fin 6)) (y := 5) (by decide))
  have hbe : ¬ G.Adj b e := redNonedge hb ha he hab.symm
    (hv (x := (0 : Fin 6)) (y := 4) (by decide))
  have hbf : ¬ G.Adj b f := redNonedge hb ha hf hab.symm
    (hv (x := (0 : Fin 6)) (y := 5) (by decide))
  apply Or.inr
  refine ⟨hinj, ?_⟩
  intro x y
  fin_cases x <;> fin_cases y <;>
    simp [graphOfEdges, SimpleGraph.adj_comm, hab, hbc, hcd, hde, hef,
      hac, had, hbd, hce, hcf, hdf, hae, haf, hbe, hbf]

/-- If the path-extension process stops at both ends, Lemma 4.10 is the
required inlined conclusion. -/
theorem path6_subgraph_with_clean_ends
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsPath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableReduction C := by
  rcases path6_induced_or_reduction C hpath ha hb hc hd he hf with
    hresult | hinduced
  · exact hresult
  · exact lemma4_10 C hinduced ha hb hc hd he hf hNoBlueAtA hNoBlueAtF

set_option maxHeartbeats 1000000
/-- The inlined Lemma 4.11 argument, expanded in terms
of Lemmas 4.2, 4.6, 4.7, 4.8, and 4.10. -/
theorem lemma4_11_inline
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsPath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    HasReachableReduction C := by
  classical
  by_contra hresult
  have noResult (hout : HasReachableReduction C) : False := hresult hout
  have noOutcome (hout : ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C) :
      False :=
    noResult (hout.elim (HasReachableReduction.of_current_ptr C)
      (HasReachableReduction.of_current_ce C))
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noOutcome (Or.inr hce)
  rcases path6_induced_or_reduction C hpath ha hb hc hd he hf with
    hout | hinduced
  · exact noResult hout
  · have extendRight {a b c d e f : V}
        (hp : FormsInducedPath6 G a b c d e f)
        (ha : C.color a = .red) (hb : C.color b = .red)
        (hc : C.color c = .blue) (hd : C.color d = .blue)
        (he : C.color e = .red) (hf : C.color f = .red)
        (hBlueF : ∃ x, G.Adj f x ∧ C.color x = .blue) : False := by
      obtain ⟨x, hfx, hx⟩ := hBlueF
      have hxCorrect := C.color_correct x
      rw [hx] at hxCorrect
      obtain ⟨_, y, hySide, hxy⟩ := hxCorrect
      have hySide' := (C.not_mem_redSide_iff y).1 hySide
      have hy : C.color y = .blue := by
        rcases hySide' with hy | hy
        · exact hy
        · exact (C.bluish_not_adj_blueSide hy (Or.inl hx) hxy.symm).elim
      dsimp [FormsInducedPath6] at hp
      rcases hp with ⟨hinj, hedge⟩
      have hp0 : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
      have hv {i j : Fin 6} (hij : i ≠ j) :
          (![a, b, c, d, e, f] i) ≠ (![a, b, c, d, e, f] j) :=
        hinj.ne hij
      have edge (i j : Fin 6) (hij : (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj i j) :
          G.Adj (![a, b, c, d, e, f] i) (![a, b, c, d, e, f] j) :=
        (hedge i j).mp hij
      have nonedge (i j : Fin 6) (hij : ¬ (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj i j) :
          ¬ G.Adj (![a, b, c, d, e, f] i) (![a, b, c, d, e, f] j) :=
        fun h => hij ((hedge i j).mpr h)
      have hab : G.Adj a b := edge 0 1 (by native_decide)
      have hbc : G.Adj b c := edge 1 2 (by native_decide)
      have hcd : G.Adj c d := edge 2 3 (by native_decide)
      have hde : G.Adj d e := edge 3 4 (by native_decide)
      have hef : G.Adj e f := edge 4 5 (by native_decide)
      have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
      have haf : ¬ G.Adj a f := by simpa using nonedge 0 5 (by native_decide)
      have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
      have hbf : ¬ G.Adj b f := by simpa using nonedge 1 5 (by native_decide)
      have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
      have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
      have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
      have hce : ¬ G.Adj c e := by simpa using nonedge 2 4 (by native_decide)
      have hcf : ¬ G.Adj c f := by simpa using nonedge 2 5 (by native_decide)
      have hdf : ¬ G.Adj d f := by simpa using nonedge 3 5 (by native_decide)
      have color_ne {u v : V} {cu cv : Color}
          (hu : C.color u = cu) (hv : C.color v = cv) (h : cu ≠ cv) :
          u ≠ v := by intro huv; subst v; simp_all
      have hxc : x ≠ c := by
        intro h
        subst x
        apply noOutcome
        apply lemma4_2 C e f c d hef he hf hcd hc hd
        have hed : G.Adj e d := hde.symm
        have hfc : G.Adj f c := hfx
        simp [fourVertexCrossEdgeCount, hed, hfc]
        omega
      have hxd : x ≠ d := by
        intro h
        subst x
        apply noOutcome
        apply lemma4_2 C e f c d hef he hf hcd hc hd
        have hed : G.Adj e d := hde.symm
        have hfd : G.Adj f d := hfx
        simp [fourVertexCrossEdgeCount, hed, hfd]
        omega
      have hyc : y ≠ c := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hx]) hcd hxd.symm
        exact hnot (by simpa [h] using hxy.symm)
      have hyd : y ≠ d := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hx]) hcd.symm hxc.symm
        exact hnot (by simpa [h] using hxy.symm)
      have blueNonedge {u mate v : V}
          (hu : C.color u = .blue) (hm : C.color mate = .blue)
          (hv : C.color v = .blue) (hum : G.Adj u mate) (hmv : mate ≠ v) :
          ¬ G.Adj u v := by
        exact C.blueSide_not_adj_second_neighbor
          (by simp [hu]) (by simp [hm]) (by simp [hv]) hum hmv
      have hxcN : ¬ G.Adj x c := blueNonedge hx hy hc hxy hyc
      have hxdN : ¬ G.Adj x d := blueNonedge hx hy hd hxy hyd
      have hycN : ¬ G.Adj y c := blueNonedge hy hx hc hxy.symm hxc
      have hydN : ¬ G.Adj y d := blueNonedge hy hx hd hxy.symm hxd
      have hex : ¬ G.Adj e x := by
        intro hex
        apply noOutcome
        apply lemma4_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hex, hfx]
        omega
      have hey : ¬ G.Adj e y := by
        intro hey
        apply noOutcome
        apply lemma4_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hey, hfx]
        omega
      have hfy : ¬ G.Adj f y := by
        intro hfy
        apply noOutcome
        apply lemma4_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hfy, hfx]
      have hxa : ¬ G.Adj x a := by
        intro hxa
        have hceSwap := containsCutEnhancerA_of C.swapSides
          (by simp [hx]) (by simp [hf]) (by simp [ha])
          hfx.symm hxa (hv (i := (5 : Fin 6)) (j := 0) (by decide))
          (by simpa [SimpleGraph.adj_comm] using haf)
        exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      have hxb : ¬ G.Adj x b := by
        intro hxb
        have hceSwap := containsCutEnhancerA_of C.swapSides
          (by simp [hx]) (by simp [hf]) (by simp [hb])
          hfx.symm hxb (hv (i := (5 : Fin 6)) (j := 1) (by decide))
          (by simpa [SimpleGraph.adj_comm] using hbf)
        exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      have hyb : ¬ G.Adj y b := by
        intro hyb
        exact noCE (containsCutEnhancerA_of C hb hc hy hbc hyb.symm
          hyc.symm (by simpa [SimpleGraph.adj_comm] using hycN))
      have hcoreNodup : [a, b, c, d, e, f].Nodup := by
        simpa using List.nodup_ofFn_ofInjective hinj
      have hxOutside : x ∉ [a, b, c, d, e, f] := by
        simp [color_ne hx ha (by decide), color_ne hx hb (by decide),
          hxc, hxd, color_ne hx he (by decide), color_ne hx hf (by decide)]
      have hyOutside : y ∉ [a, b, c, d, e, f] := by
        simp [color_ne hy ha (by decide), color_ne hy hb (by decide),
          hyc, hyd, color_ne hy he (by decide), color_ne hy hf (by decide)]
      have hnodup8 : [a, b, c, d, e, f, x, y].Nodup := by
        rw [show [a, b, c, d, e, f, x, y] = [a, b, c, d, e, f] ++ [x, y] by rfl,
          List.nodup_append']
        refine ⟨hcoreNodup, by simp [hxy.ne], ?_⟩
        rw [List.disjoint_left]
        intro u hu huv
        simp only [List.mem_cons, List.not_mem_nil,
          or_false] at huv
        rcases huv with rfl | rfl
        · exact hxOutside hu
        · exact hyOutside hu
      have hax : ¬ G.Adj a x := fun h => hxa h.symm
      have hbx : ¬ G.Adj b x := fun h => hxb h.symm
      have hby : ¬ G.Adj b y := fun h => hyb h.symm
      have hcx : ¬ G.Adj c x := fun h => hxcN h.symm
      have hdx : ¬ G.Adj d x := fun h => hxdN h.symm
      have hcy : ¬ G.Adj c y := fun h => hycN h.symm
      have hdy : ¬ G.Adj d y := fun h => hydN h.symm
      have hxe : ¬ G.Adj x e := fun h => hex h.symm
      have hye : ¬ G.Adj y e := fun h => hey h.symm
      have hyf : ¬ G.Adj y f := fun h => hfy h.symm
      have hba : G.Adj b a := hab.symm
      have hcb : G.Adj c b := hbc.symm
      have hdc : G.Adj d c := hcd.symm
      have hed : G.Adj e d := hde.symm
      have hfe : G.Adj f e := hef.symm
      have hxf : G.Adj x f := hfx.symm
      have hyx : G.Adj y x := hxy.symm
      have hca : ¬ G.Adj c a := fun h => hac h.symm
      have hda : ¬ G.Adj d a := fun h => had h.symm
      have hdb : ¬ G.Adj d b := fun h => hbd h.symm
      have hea : ¬ G.Adj e a := fun h => hae h.symm
      have heb : ¬ G.Adj e b := fun h => hbe h.symm
      have hfa : ¬ G.Adj f a := fun h => haf h.symm
      have hfb : ¬ G.Adj f b := fun h => hbf h.symm
      have hec : ¬ G.Adj e c := fun h => hce h.symm
      have hfc : ¬ G.Adj f c := fun h => hcf h.symm
      have hfd : ¬ G.Adj f d := fun h => hdf h.symm
      have hya : ¬ G.Adj y a := by
        intro hya
        have hayEdge : G.Adj a y := hya.symm
        have hcycle : FormsInducedCycle8 G a b c d e f x y := by
          refine ⟨?_, ?_⟩
          · have hvec : (![a, b, c, d, e, f, x, y] : Fin 8 → V) =
                [a, b, c, d, e, f, x, y].get := by
              funext i; fin_cases i <;> rfl
            rw [hvec]
            exact hnodup8.injective_get
          · intro i j
            fin_cases i <;> fin_cases j <;>
              simp [graphOfEdges] at ⊢
            all_goals assumption
        exact noOutcome (lemma4_7 C hcycle ha hb hc hd he hf hx hy)
      have hay : ¬ G.Adj a y := fun h => hya h.symm
      have hp8 : FormsInducedPath8 G a b c d e f x y := by
        refine ⟨?_, ?_⟩
        · have hvec : (![a, b, c, d, e, f, x, y] : Fin 8 → V) =
              [a, b, c, d, e, f, x, y].get := by
            funext i; fin_cases i <;> rfl
          rw [hvec]
          exact hnodup8.injective_get
        · intro i j
          fin_cases i <;> fin_cases j <;>
            simp [graphOfEdges] at ⊢
          all_goals assumption
      by_cases hNoRedY : ∀ z, G.Adj y z → C.color z ≠ .red
      · by_cases hNoBlueA : ∀ z, G.Adj a z → C.color z ≠ .blue
        · exact noResult (lemma4_8 C hp8 ha hb hc hd he hf hx hy
            hNoBlueA hNoRedY)
        · push Not at hNoBlueA
          obtain ⟨p, hap, hp⟩ := hNoBlueA
          have hpCorrect := C.color_correct p
          rw [hp] at hpCorrect
          obtain ⟨_, q, hqSide, hpq⟩ := hpCorrect
          have hqSide' := (C.not_mem_redSide_iff q).1 hqSide
          have hq : C.color q = .blue := by
            rcases hqSide' with hq | hq
            · exact hq
            · exact (C.bluish_not_adj_blueSide hq (Or.inl hp) hpq.symm).elim
          have hpc : p ≠ c := by
            intro h
            subst p
            apply noOutcome
            apply lemma4_2 C a b c d hab ha hb hcd hc hd
            simp [fourVertexCrossEdgeCount, hbc, hap]
            omega
          have hpd : p ≠ d := by
            intro h
            subst p
            apply noOutcome
            apply lemma4_2 C a b c d hab ha hb hcd hc hd
            simp [fourVertexCrossEdgeCount, hbc, hap]
            omega
          have hpx : p ≠ x := by
            intro h
            have hceSwap := containsCutEnhancerA_of C.swapSides
              (by simp [hx]) (by simp [hf]) (by simp [ha]) hfx.symm
              (by simpa [h] using hap.symm)
              (hv (i := (5 : Fin 6)) (j := 0) (by decide))
              (by simpa [SimpleGraph.adj_comm] using haf)
            exact noCE
              ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
          have hpy : p ≠ y := fun h => hya (by simpa [h] using hap.symm)
          have hqc : q ≠ c := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hc]) (by simp [hd]) (by simp [hp]) hcd hpd.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqd : q ≠ d := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hd]) (by simp [hc]) (by simp [hp]) hcd.symm hpc.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqx : q ≠ x := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hx]) (by simp [hy]) (by simp [hp]) hxy hpy.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqy : q ≠ y := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hy]) (by simp [hx]) (by simp [hp]) hxy.symm hpx.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hnodup10 : [q, p, a, b, c, d, e, f, x, y].Nodup := by
            have hpOutside : p ∉ [a, b, c, d, e, f, x, y] := by
              simp [color_ne hp ha (by decide), color_ne hp hb (by decide),
                hpc, hpd, color_ne hp he (by decide), color_ne hp hf (by decide),
                hpx, hpy]
            have hqOutside : q ∉ [a, b, c, d, e, f, x, y] := by
              simp [color_ne hq ha (by decide), color_ne hq hb (by decide),
                hqc, hqd, color_ne hq he (by decide), color_ne hq hf (by decide),
                hqx, hqy]
            rw [show [q, p, a, b, c, d, e, f, x, y] =
              [q, p] ++ [a, b, c, d, e, f, x, y] by rfl,
              List.nodup_append']
            refine ⟨by simp [hpq.ne.symm], hnodup8, ?_⟩
            rw [List.disjoint_left]
            intro u hu huCore
            simp only [List.mem_cons, List.not_mem_nil,
              or_false] at hu
            rcases hu with rfl | rfl
            · exact hqOutside huCore
            · exact hpOutside huCore
          have hsub10 : FormsPath10Subgraph G q p a b c d e f x y := by
            refine ⟨?_, ?_⟩
            · have hvec : (![q, p, a, b, c, d, e, f, x, y] : Fin 10 → V) =
                  [q, p, a, b, c, d, e, f, x, y].get := by
                funext i; fin_cases i <;> rfl
              rw [hvec]
              exact hnodup10.injective_get
            · intro i j hij
              have hqp := hpq.symm
              have hpa := hap.symm
              fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
              all_goals assumption
          exact noResult (HasReachableReduction.of_swapSides C
            (lemma4_6 C.swapSides hsub10
              (by simp [hq]) (by simp [hp]) (by simp [ha]) (by simp [hb])
              (by simp [hc]) (by simp [hd]) (by simp [he]) (by simp [hf])
              (by simp [hx]) (by simp [hy])))
      · push Not at hNoRedY
        obtain ⟨z, hyz, hz⟩ := hNoRedY
        have hzCorrect := C.color_correct z
        rw [hz] at hzCorrect
        obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
        have hwSide' := (C.mem_redSide_iff w).1 hwSide
        have hw : C.color w = .red := by
          rcases hwSide' with hw | hw
          · exact hw
          · exact (C.reddish_not_adj_redSide hw (Or.inl hz) hzw.symm).elim
        have hza : z ≠ a := fun h => hya (by simpa [h] using hyz)
        have hzb : z ≠ b := fun h => hyb (by simpa [h] using hyz)
        have hze : z ≠ e := fun h => hey (by simpa [h] using hyz.symm)
        have hzf : z ≠ f := fun h => hfy (by simpa [h] using hyz.symm)
        have hwa : w ≠ a := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [ha]) (by simp [hb]) (by simp [hz]) hab hzb.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwb : w ≠ b := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [hb]) (by simp [ha]) (by simp [hz]) hab.symm hza.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwe : w ≠ e := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [he]) (by simp [hf]) (by simp [hz]) hef hzf.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwf : w ≠ f := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [hf]) (by simp [he]) (by simp [hz]) hef.symm hze.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hnodup10 : [a, b, c, d, e, f, x, y, z, w].Nodup := by
          have hzOutside : z ∉ [a, b, c, d, e, f, x, y] := by
            simp [hza, hzb, color_ne hz hc (by decide), color_ne hz hd (by decide),
              hze, hzf, color_ne hz hx (by decide), color_ne hz hy (by decide)]
          have hwOutside : w ∉ [a, b, c, d, e, f, x, y] := by
            simp [hwa, hwb, color_ne hw hc (by decide), color_ne hw hd (by decide),
              hwe, hwf, color_ne hw hx (by decide), color_ne hw hy (by decide)]
          rw [show [a, b, c, d, e, f, x, y, z, w] =
            [a, b, c, d, e, f, x, y] ++ [z, w] by rfl,
            List.nodup_append']
          refine ⟨hnodup8, by simp [hzw.ne], ?_⟩
          rw [List.disjoint_left]
          intro u hu huv
          simp only [List.mem_cons, List.not_mem_nil,
            or_false] at huv
          rcases huv with rfl | rfl
          · exact hzOutside hu
          · exact hwOutside hu
        have hsub10 : FormsPath10Subgraph G a b c d e f x y z w := by
          refine ⟨?_, ?_⟩
          · have hvec : (![a, b, c, d, e, f, x, y, z, w] : Fin 10 → V) =
                [a, b, c, d, e, f, x, y, z, w].get := by
              funext i; fin_cases i <;> rfl
            rw [hvec]
            exact hnodup10.injective_get
          · intro i j hij
            have hzy := hyz.symm
            have hwz := hzw.symm
            fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
            all_goals assumption
        exact noResult (lemma4_6 C hsub10 ha hb hc hd he hf hx hy hz hw)
    by_cases hBlueF : ∃ x, G.Adj f x ∧ C.color x = .blue
    · exact (extendRight hinduced ha hb hc hd he hf hBlueF).elim
    · have hNoBlueF : ∀ x, G.Adj f x → C.color x ≠ .blue := by
        intro x hfx hx
        exact hBlueF ⟨x, hfx, hx⟩
      by_cases hBlueA : ∃ x, G.Adj a x ∧ C.color x = .blue
      · exact (extendRight hinduced.reverse hf he hd hc hb ha hBlueA).elim
      · have hNoBlueA : ∀ x, G.Adj a x → C.color x ≠ .blue := by
          intro x hax hx
          exact hBlueA ⟨x, hax, hx⟩
        exact noResult (lemma4_10 C hinduced ha hb hc hd he hf
          hNoBlueA hNoBlueF)

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/InlinePath3Cases.lean <==
import Subcubic.Lemma4_12.InlinePath3

/-!
# Cases using the inlined Lemma 4.11 step

This file handles Cases (2), (4.1), and (3.1.2.2), where one valid flip
produces three alternating monochromatic edges.  `InlinePath3.lean` proves
the common reduction applied by these cases.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- A single valid flip has produced the three alternating monochromatic
edges to which the inlined Lemma 4.11 argument is applied. -/
structure OneFlipPath3Configuration (C : MatchingCutColoring G) where
  M : MatchingCut G
  r₀ : V
  r₁ : V
  b₀ : V
  b₁ : V
  r₂ : V
  r₃ : V
  hflip : ∃ x y, C.toMatchingCut.IsFlipAt M x y
  hpath : FormsPath6Subgraph G r₀ r₁ b₀ b₁ r₂ r₃
  hr₀ : M.toColoring.color r₀ = .red
  hr₁ : M.toColoring.color r₁ = .red
  hb₀ : M.toColoring.color b₀ = .blue
  hb₁ : M.toColoring.color b₁ = .blue
  hr₂ : M.toColoring.color r₂ = .red
  hr₃ : M.toColoring.color r₃ = .red

/-- Discharge the three-edge alternating path produced in Cases (2), (4.1),
and (3.1.2.2) by the inlined form of Lemma 4.11, and transport
the result back across the flip. -/
theorem OneFlipPath3Configuration.reduces
    {C : MatchingCutColoring G} (Q : OneFlipPath3Configuration C) :
    HasReachableReduction C := by
  obtain ⟨x, y, hflip⟩ := Q.hflip
  exact HasReachableReduction.after_flip C hflip
    (lemma4_11_inline Q.M.toColoring Q.hpath
      Q.hr₀ Q.hr₁ Q.hb₀ Q.hb₁ Q.hr₂ Q.hr₃)

/-- Case (2): besides its red neighbor `b`, the bluish vertex `e` has a red
neighbor `g`; `h` is the red mate of `g`. -/
structure Lemma4_12Case2Configuration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma4_12ThirdNeighborConfiguration C a b c d where
  g : V
  h : V
  hg : C.color g = .red
  hh : C.color h = .red
  heg : G.Adj e g
  hgh : G.Adj g h
  hgb : g ≠ b

theorem lemma4_12_case2_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    {g : V} (hg : C.color g = .red) (heg : G.Adj Q.e g)
    (hgb : g ≠ b) :
    ∃ R : Lemma4_12Case2Configuration C a b c d,
      R.toLemma4_12ThirdNeighborConfiguration = Q := by
  have hgCorrect := C.color_correct g
  rw [hg] at hgCorrect
  obtain ⟨_, h, hhSide, hgh⟩ := hgCorrect
  have hhSide' := (C.mem_redSide_iff h).1 hhSide
  have hh : C.color h = .red := by
    rcases hhSide' with hh | hh
    · exact hh
    · exact (C.reddish_not_adj_redSide hh (Or.inl hg) hgh.symm).elim
  exact ⟨⟨Q, g, h, hg, hh, heg, hgh, hgb⟩, rfl⟩

/-- The formal content of the flip in Case (2).  A cut enhancer may be
found while validating the flip; otherwise the recomputed coloring contains
the path `f-c-b-e-g-h`. -/
theorem lemma4_12_case2_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12Case2Configuration C a b c d)
    (hea : ¬ G.Adj Q.e a) :
    HasReachableReduction C ∨
      Nonempty (OneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hga : Q.g ≠ a := fun h => hea (by simpa [h] using Q.heg)
    have hhb : Q.h ≠ b := by
      intro h
      have hnot := C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [Q.hg]) hab.symm hga.symm
      exact hnot (by simpa [h] using Q.hgh.symm)
    have hgc : Q.g ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hg, hc] at this
    have hhc : Q.h ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hh, hc] at this
    have hgD : D.color Q.g = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hg]) (by simp [Q.hh])
        Q.hgh Q.hgb hgc hhb hhc
    have hhD : D.color Q.h = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hh]) (by simp [Q.hg])
        Q.hgh.symm hhb hhc Q.hgb hgc
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by
      intro h
      subst y
      simp_all
    have hnodup : [Q.f, c, b, Q.e, Q.g, Q.h].Nodup := by
      simp [color_ne Q.hf hc (by decide), color_ne Q.hf hb (by decide),
        color_ne Q.hf Q.he (by decide), color_ne Q.hf Q.hg (by decide),
        color_ne Q.hf Q.hh (by decide), color_ne hc hb (by decide),
        color_ne hc Q.he (by decide), hgc.symm, hhc.symm,
        color_ne hb Q.he (by decide), Q.hgb.symm, hhb.symm,
        color_ne Q.he Q.hg (by decide), color_ne Q.he Q.hh (by decide),
        Q.hgh.ne]
    have hsub : FormsPath6Subgraph G Q.f c b Q.e Q.g Q.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![Q.f, c, b, Q.e, Q.g, Q.h] : Fin 6 → V) =
            [Q.f, c, b, Q.e, Q.g, Q.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hcf : G.Adj c Q.f := Q.hcf
        have hfc : G.Adj Q.f c := Q.hcf.symm
        have hbc' : G.Adj b c := hbc
        have hcb : G.Adj c b := hbc.symm
        have hbe : G.Adj b Q.e := Q.hbe
        have heb : G.Adj Q.e b := Q.hbe.symm
        have heg : G.Adj Q.e Q.g := Q.heg
        have hge : G.Adj Q.g Q.e := Q.heg.symm
        have hgh : G.Adj Q.g Q.h := Q.hgh
        have hhg : G.Adj Q.h Q.g := Q.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, Q.f, c, b, Q.e, Q.g, Q.h,
      ⟨b, c, hflip⟩, hsub, hfD, hcD, hbD, heD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

/-- Case (4.1) has the same recomputed path as Case (2). -/
theorem lemma4_12_case4_red_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12RedGConfiguration C a b c d) :
    HasReachableReduction C ∨
      Nonempty (OneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hhb : Q.h ≠ b := by
      intro h
      have hnot := C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [Q.hg]) hab.symm Q.hga.symm
      exact hnot (by simpa [h] using Q.hgh.symm)
    have hgc : Q.g ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hg, hc] at this
    have hhc : Q.h ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hh, hc] at this
    have hgD : D.color Q.g = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hg]) (by simp [Q.hh])
        Q.hgh Q.hgb hgc hhb hhc
    have hhD : D.color Q.h = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hh]) (by simp [Q.hg])
        Q.hgh.symm hhb hhc Q.hgb hgc
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by
      intro h
      subst y
      simp_all
    have hnodup : [Q.f, c, b, Q.e, Q.g, Q.h].Nodup := by
      simp [color_ne Q.hf hc (by decide), color_ne Q.hf hb (by decide),
        color_ne Q.hf Q.he (by decide), color_ne Q.hf Q.hg (by decide),
        color_ne Q.hf Q.hh (by decide), color_ne hc hb (by decide),
        color_ne hc Q.he (by decide), hgc.symm, hhc.symm,
        color_ne hb Q.he (by decide), Q.hgb.symm, hhb.symm,
        color_ne Q.he Q.hg (by decide), color_ne Q.he Q.hh (by decide),
        Q.hgh.ne]
    have hsub : FormsPath6Subgraph G Q.f c b Q.e Q.g Q.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![Q.f, c, b, Q.e, Q.g, Q.h] : Fin 6 → V) =
            [Q.f, c, b, Q.e, Q.g, Q.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hcf : G.Adj c Q.f := Q.hcf
        have hfc : G.Adj Q.f c := Q.hcf.symm
        have hbc' : G.Adj b c := hbc
        have hcb : G.Adj c b := hbc.symm
        have hbe : G.Adj b Q.e := Q.hbe
        have heb : G.Adj Q.e b := Q.hbe.symm
        have heg : G.Adj Q.e Q.g := Q.heg
        have hge : G.Adj Q.g Q.e := Q.heg.symm
        have hgh : G.Adj Q.g Q.h := Q.hgh
        have hhg : G.Adj Q.h Q.g := Q.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, Q.f, c, b, Q.e, Q.g, Q.h,
      ⟨b, c, hflip⟩, hsub, hfD, hcD, hbD, heD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

/-- Case (3.1.2.2): flipping the red neighbor `j` of `h` produces the
three-edge path `a-b-c-d-g-h`. -/
theorem lemma4_12_shared_h_red_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (R : Lemma4_12SharedBlueConfiguration C a b c d)
    (hef : ¬ G.Adj R.e R.f)
    {j : V} (hj : C.color j = .red) (hhj : G.Adj R.h j) :
    HasReachableReduction C ∨
      Nonempty (OneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hhc : R.h ≠ c := by
    intro hhc
    have hgf : R.g ≠ R.f := fun h => hef (by simpa [h] using R.heg)
    have hnot := not_adj_fourth_neighbor_of_subcubic C.subcubic
      hbc.symm hcd R.hcf
      (hv (x := (1 : Fin 4)) (y := 3) (by decide))
      R.hfb.symm R.hfd.symm
      (by intro h; have := congrArg C.color h; simp [R.hg, hb] at this)
      (by intro h; have := congrArg C.color h; simp [R.hg, hd] at this) hgf
    exact hnot (by simpa [hhc] using R.hgh.symm)
  have hja : j ≠ a := by
    intro h
    apply hNoBlueAtA R.h
    · simpa [h] using hhj.symm
    · exact R.hh
  have hha : R.h ≠ a := by
    intro h
    have ht := R.hh
    rw [h, ha] at ht
    contradiction
  have hhe : R.h ≠ R.e := by
    intro h
    have ht := R.hh
    have he := R.he
    rw [h, he] at ht
    contradiction
  have hjb : j ≠ b := by
    intro h
    have hnot := C.not_adj_fourth_neighbor
      (v := b) (x := a) (y := c) (z := R.e) (w := R.h) (Or.inl hb)
      hab.symm hbc R.hbe
      (hv (x := (0 : Fin 4)) (y := 2) (by decide))
      R.hea.symm R.hec.symm
      hha hhc hhe
    exact hnot (by simpa [h] using hhj.symm)
  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkSide' := (C.mem_redSide_iff k).1 hkSide
  have hk : C.color k = .red := by
    rcases hkSide' with hk | hk
    · exact hk
    · exact (C.reddish_not_adj_redSide hk (Or.inl hj) hjk.symm).elim
  rcases exists_flipAt_or_cutEnhancer C hj R.hh hk R.hi
      (degreeC (Or.inl hj)) (degreeC (Or.inr R.hh))
      hjk hhj.symm R.hhi with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hjc : j ≠ c := by intro h; subst j; simp_all
    have hjd : j ≠ d := by intro h; subst j; simp_all
    have hhb : R.h ≠ b := by
      intro h; have := congrArg C.color h; simp [R.hh, hb] at this
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hja.symm hha.symm hjb.symm hhb.symm
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hjb.symm hhb.symm hja.symm hha.symm
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        hjc.symm hhc.symm hjd.symm R.hhd.symm
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        hjd.symm R.hhd.symm hjc.symm hhc.symm
    have hgD : D.color R.g = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip R.hg R.hgh
      · intro h; have := congrArg C.color h; simp [R.hg, hj] at this
      · exact R.hgh.ne
    have hhD : D.color R.h = .red :=
      red_of_flipped_blue_endpoint C hflip R.hi R.hhi
        (degreeC (Or.inr R.hh))
        (by intro h; have := congrArg C.color h; simp [R.hi, hj] at this)
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by intro h; subst y; simp_all
    have hnodup : [a, b, c, d, R.g, R.h].Nodup := by
      simp [hab.ne, color_ne ha hc (by decide), color_ne ha hd (by decide),
        hbc.ne, color_ne hb hd (by decide), hcd.ne,
        color_ne ha R.hg (by decide), color_ne ha R.hh (by decide),
        color_ne hb R.hg (by decide), color_ne hb R.hh (by decide),
        color_ne hc R.hg (by decide), hhc.symm,
        color_ne hd R.hg (by decide), R.hhd.symm, R.hgh.ne]
    have hsub : FormsPath6Subgraph G a b c d R.g R.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![a, b, c, d, R.g, R.h] : Fin 6 → V) =
            [a, b, c, d, R.g, R.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hba := hab.symm
        have hcb := hbc.symm
        have hdc := hcd.symm
        have hdg := R.hdg
        have hgd := R.hdg.symm
        have hgh := R.hgh
        have hhg := R.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, a, b, c, d, R.g, R.h,
      ⟨j, R.h, hflip⟩, hsub, haD, hbD, hcD, hdD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/Main.lean <==
import Subcubic.Lemma4_12.Case3SharedFlip

/-!
# Lemma 4.12 proof assembly

The intermediate path reduction is expanded in `InlinePath3.lean`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Complete the proof after orienting the path so that the third neighbor
`e` of `b` is not adjacent to the left endpoint `a`. -/
theorem lemma4_12_oriented
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma4_12ThirdNeighborConfiguration C a b c d)
    (hef : ¬ G.Adj Q.e Q.f) (hea : ¬ G.Adj Q.e a) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have hddeg : vertexDegree G d = 3 := by
    rcases lemma3_6_positive C (Or.inr hd) with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  by_cases hOtherRed : ∃ g, G.Adj Q.e g ∧ C.color g = .red ∧ g ≠ b
  · obtain ⟨g, heg, hg, hgb⟩ := hOtherRed
    obtain ⟨R, hRQ⟩ := lemma4_12_case2_setup C Q hg heg hgb
    subst Q
    rcases lemma4_12_case2_flip_path C ⟨hinj, hedge⟩ ha hb hc hd R
        hea with
      hresult | hpath3
    · exact hresult
    · obtain ⟨P⟩ := hpath3
      exact P.reduces
  · have hOnlyRedB : ∀ z, G.Adj Q.e z → C.color z = .red → z = b := by
      intro z hez hz
      by_contra hzb
      exact hOtherRed ⟨z, hez, hz, hzb⟩
    by_cases hShare : ∃ g, C.color g = .reddish ∧ G.Adj Q.e g ∧ G.Adj d g
    · obtain ⟨g, hg, heg, hdg⟩ := hShare
      rcases lemma4_12_case3_shared_setup C ⟨hinj, hedge⟩ ha hb hc hd
          Q hg heg hdg with hresult | hshared
      · exact hresult
      · obtain ⟨R, hRQ⟩ := hshared
        subst Q
        by_cases hRedH : ∃ j, G.Adj R.h j ∧ C.color j = .red
        · obtain ⟨j, hhj, hj⟩ := hRedH
          rcases lemma4_12_shared_h_red_flip_path C ⟨hinj, hedge⟩
              ha hb hc hd hNoBlueAtA R hef hj hhj with
              hresult | hpath3
          · exact hresult
          · obtain ⟨P⟩ := hpath3
            exact P.reduces
        · have hNoRedH : ∀ z, G.Adj R.h z → C.color z ≠ .red := by
            intro z hhz hz
            exact hRedH ⟨z, hhz, hz⟩
          by_cases hRedI : ∃ j, G.Adj R.i j ∧ C.color j = .red
          · obtain ⟨j, hij, hj⟩ := hRedI
            exact lemma4_12_shared_i_red_flip C ⟨hinj, hedge⟩
              ha hb hc hd hNoBlueAtA R hOnlyRedB
              hNoRedH hj hij
          · have hNoRedI : ∀ z, G.Adj R.i z → C.color z ≠ .red := by
              intro z hiz hz
              exact hRedI ⟨z, hiz, hz⟩
            exact lemma4_12_case3_shared_blue_isolated C R hNoRedH hNoRedI
    · have hNoShare : ∀ z, C.color z = .reddish →
          G.Adj Q.e z → ¬ G.Adj d z := by
        intro z hz hez hdz
        exact hShare ⟨z, hz, hez, hdz⟩
      obtain ⟨R, hRQ⟩ := lemma4_12_no_share_setup C hd hc hcd hddeg hNoRedAtD
        Q hOnlyRedB hNoShare
      subst Q
      exact lemma4_12_case3_no_share C ⟨hinj, hedge⟩ ha hb hc hd
        hNoRedAtD R hNoShare hea hef

/-- **Lemma 4.12.**  If `a-b-c-d` is an induced path, `ab` is a red edge,
`cd` is a blue edge, `a` has no blue neighbor, and `d` has no red neighbor,
then a permitted sequence of flips produces a positive tail reducer or a
cut enhancer. -/
theorem lemma4_12
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red) :
    HasReachableReduction C := by
  classical
  rcases lemma4_12_third_neighbor_setup C hpath ha hb hc hd with hresult | hcore
  · exact hresult
  · obtain ⟨Q⟩ := hcore
    by_cases hef : G.Adj Q.e Q.f
    · exact lemma4_12_case_ef C hpath ha hb hc hd Q hef
    · by_cases hea : G.Adj Q.e a
      · by_cases hfd : G.Adj Q.f d
        · rcases lemma4_12_case4_split C hpath ha hb hc hd hNoRedAtD
              Q hea hfd hef with hresult | hred
          · exact hresult
          · obtain ⟨R⟩ := hred
            rcases lemma4_12_case4_red_flip_path C hpath ha hb hc hd R with
              hresult | hpath3
            · exact hresult
            · obtain ⟨P⟩ := hpath3
              exact P.reduces
        · let R : Lemma4_12ThirdNeighborConfiguration C.swapSides d c b a := {
              e := Q.f
              f := Q.e
              he := by simp [Q.hf]
              hf := by simp [Q.he]
              hbe := Q.hcf
              hcf := Q.hbe
              hea := Q.hfd
              hec := Q.hfb
              hfb := Q.hec
              hfd := Q.hea
              hedeg := Q.hfdeg
              hfdeg := Q.hedeg }
          have hNoBlueAtDRev :
              ∀ v, G.Adj d v → C.swapSides.color v ≠ .blue := by
            intro v hdv hv
            apply hNoRedAtD v hdv
            change (C.color v).swap = .blue at hv
            exact (Color.swap_eq_blue _).1 hv
          have hNoRedAtARev :
              ∀ v, G.Adj a v → C.swapSides.color v ≠ .red := by
            intro v hav hv
            apply hNoBlueAtA v hav
            change (C.color v).swap = .red at hv
            exact (Color.swap_eq_red _).1 hv
          have hRev := lemma4_12_oriented C.swapSides hpath.reverse
            (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
            hNoBlueAtDRev hNoRedAtARev R (fun h => hef h.symm) hfd
          exact HasReachableReduction.of_swapSides C hRev
      · exact lemma4_12_oriented C hpath ha hb hc hd
          hNoBlueAtA hNoRedAtD Q hef hea

end Subcubic


==> anc/lean/Subcubic/Lemma4_12/ThirdNeighborSetup.lean <==
import Subcubic.Lemma4_12.Basic

/-! Third-neighbor setup for Lemma 4.12. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_12_third_neighbor_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_12ThirdNeighborConfiguration C a b c d) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hacV : a ≠ c := hv (x := (0 : Fin 4)) (y := 2) (by decide)
  obtain ⟨e, hbe, hea, hec⟩ :=
    C.exists_third_neighbor (degreeC (Or.inl hb)) hacV
  have heSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbe hea
  have hbd : ¬ G.Adj b d := by
    simpa using nonedge 1 3 (by native_decide)
  have hed : e ≠ d := by intro h; subst e; exact hbd hbe
  rcases lemma3_3 C hb hc hd heSide hbc hbe hcd hec.symm hed.symm with
    he | hce
  · have hbdV : b ≠ d := hv (x := (1 : Fin 4)) (y := 3) (by decide)
    obtain ⟨f, hcf, hfb, hfd⟩ :=
      C.exists_third_neighbor (degreeC (Or.inr hc)) hbdV
    have hfSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hcf hfd
    have hca : ¬ G.Adj c a := by
      simpa using nonedge 2 0 (by native_decide)
    have hfa : f ≠ a := by intro h; subst f; exact hca hcf
    rcases lemma3_3_reversed C hc hb ha hfSide hbc.symm hcf hab.symm
        hfb.symm hfa.symm with hf | hce
    · rcases lemma3_7 C.swapSides (by simp [hc]) (by simp [hb])
          (by simp [he]) hbc.symm hbe with hedeg | hce
      · rcases lemma3_7 C hb hc hf hbc hcf with hfdeg | hce
        · exact Or.inr ⟨⟨e, f, he, hf, hbe, hcf, hea, hec,
            hfb, hfd, hedeg, hfdeg⟩⟩
        · exact Or.inl (HasReachableReduction.of_lemma3_6 C hce)
      · exact Or.inl (HasReachableReduction.of_swapSides C
          (HasReachableReduction.of_lemma3_6 C.swapSides hce))
    · exact Or.inl (HasReachableReduction.of_current_ce C hce)
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma4_2.lean <==
import Subcubic.TailReducers
import Subcubic.Lemma3_3
import Mathlib.Tactic.FinCases

/-!
# Lemma 4.2

The proof handles all cases of four, three, and two crossing edges. Reusable
facts about matching-cut colorings live in `Subcubic.ColoringLemmas`.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem contains_positiveA
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d) :
    ContainsPositiveTailReducer C := by
  have hab_ne : a ≠ b := hab.ne
  have hcd_ne : c ≠ d := hcd.ne
  have hac_ne : a ≠ c := by intro h; subst c; simp_all
  have had_ne : a ≠ d := by intro h; subst d; simp_all
  have hbc_ne : b ≠ c := by intro h; subst c; simp_all
  have hbd_ne : b ≠ d := by intro h; subst d; simp_all
  have hn : [a, b, c, d].Nodup := by
    simp [hab_ne, hac_ne, had_ne, hbc_ne, hbd_ne, hcd_ne]
  refine ⟨positiveTailReducer .a, ⟨.a, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab, hcd, hac, had, hbc, hbd]
  · intro x
    have hcolors : (positiveTailReducer .a).color =
        ![.red, .red, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd] <;> native_decide

/-- The canonical three-crossing-edge case: `ac`, `ad`, and `bd` are
present, while `bc` is absent. -/
private theorem three_crossing_edges
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbd : G.Adj b d) (hbc : ¬ G.Adj b c) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  by_contra hno
  apply hno
  have hbDegree : vertexDegree G b = 3 := by
    rcases lemma3_6_positive C (Or.inl hb) with hdegree | hfound
    · exact hdegree
    · exact (hno hfound).elim
  have had_vertices : a ≠ d := by intro h; subst d; simp_all
  obtain ⟨e, hbe, hea, hed⟩ :=
    C.exists_third_neighbor hbDegree had_vertices
  have he_side : C.color e = .blue ∨ C.color e = .bluish :=
    C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbe hea
  have hde : d ≠ e := hed.symm
  have hce : c ≠ e := by
    intro h
    subst e
    exact hbc hbe
  rcases lemma3_3 C hb hd hc he_side hbd hbe hcd.symm hde hce with he | henhancer
  · left
    have hab_ne : a ≠ b := hab.ne
    have hcd_ne : c ≠ d := hcd.ne
    have hac_ne : a ≠ c := by intro h; subst c; simp_all
    have hbc_ne : b ≠ c := by intro h; subst c; simp_all
    have hbd_ne : b ≠ d := by intro h; subst d; simp_all
    have heb : e ≠ b := hbe.ne.symm
    have hae : ¬ G.Adj a e :=
      C.not_adj_fourth_neighbor (Or.inl ha) hab hac had
        hbc_ne hbd_ne hcd_ne heb hce.symm hed
    have hce_nonedge : ¬ G.Adj c e := by
      intro h
      exact C.bluish_not_adj_blueSide he (Or.inl hc) h.symm
    have hde_nonedge : ¬ G.Adj d e := by
      intro h
      exact C.bluish_not_adj_blueSide he (Or.inl hd) h.symm
    have hae_vertices : a ≠ e := hea.symm
    have hbe_vertices : b ≠ e := heb.symm
    have hn : [a, b, c, d, e].Nodup := by
      simp [hab_ne, hac_ne, had_vertices, hae_vertices, hbc_ne, hbd_ne, hbe_vertices,
        hcd_ne, hce, hde]
    refine ⟨positiveTailReducer .d, ⟨.d, rfl⟩, Or.inl ?_⟩
    refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
      intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
    · intro x y
      fin_cases x <;> fin_cases y <;>
        simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
          graphOfEdges, G.adj_comm, hab, hcd, hac, had, hbd, hbc, hbe,
          hae, hce_nonedge, hde_nonedge]
    · intro x
      have hcolors : (positiveTailReducer .d).color =
          ![.red, .red, .blue, .blue, .bluish] := by native_decide
      rw [hcolors]
      fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide
  · exact Or.inr henhancer

/-- Canonical matching case: the two crossing edges are `ac` and `bd`. -/
private theorem two_crossing_matching
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (hbd : G.Adj b d)
    (had : ¬ G.Adj a d) (hbc : ¬ G.Adj b c) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  by_contra hno
  apply hno
  have haDegree : vertexDegree G a = 3 := by
    rcases lemma3_6_positive C (Or.inl ha) with hdegree | hfound
    · exact hdegree
    · exact (hno hfound).elim
  have hbc_vertices : b ≠ c := by intro h; subst c; simp_all
  obtain ⟨x, hax, hxb, hxc⟩ := C.exists_third_neighbor haDegree hbc_vertices
  have hxside := C.other_neighbor_of_red_is_blueSide ha hb hab hax hxb
  have hdx : d ≠ x := by
    intro h
    subst x
    exact had hax
  rcases lemma3_3 C ha hc hd hxside hac hax hcd hxc.symm hdx with
      hx | henhancer
  · have had_vertices : a ≠ d := by intro h; subst d; simp_all
    have hbDegree : vertexDegree G b = 3 := by
      rcases lemma3_6_positive C (Or.inl hb) with hdegree | hfound
      · exact hdegree
      · exact (hno hfound).elim
    obtain ⟨y, hby, hya, hyd⟩ := C.exists_third_neighbor hbDegree had_vertices
    have hyside := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hby hya
    have hcy : c ≠ y := by
      intro h
      subst y
      exact hbc hby
    rcases lemma3_3 C hb hd hc hyside hbd hby hcd.symm hyd.symm hcy with
        hy | henhancer
    · left
      have hab_ne : a ≠ b := hab.ne
      have hcd_ne : c ≠ d := hcd.ne
      have hac_ne : a ≠ c := hac.ne
      have hbd_ne : b ≠ d := hbd.ne
      have hxa : x ≠ a := hax.ne.symm
      have hxc' : x ≠ c := hxc
      have hxd : x ≠ d := hdx.symm
      have hya' : y ≠ a := hya
      have hyb : y ≠ b := hby.ne.symm
      have hyc : y ≠ c := hcy.symm
      have hyd' : y ≠ d := hyd
      have hxc_nonedge : ¬ G.Adj x c :=
        C.bluish_not_adj_blueSide hx (Or.inl hc)
      have hxd_nonedge : ¬ G.Adj x d :=
        C.bluish_not_adj_blueSide hx (Or.inl hd)
      have hyc_nonedge : ¬ G.Adj y c :=
        C.bluish_not_adj_blueSide hy (Or.inl hc)
      have hyd_nonedge : ¬ G.Adj y d :=
        C.bluish_not_adj_blueSide hy (Or.inl hd)
      have hcx_nonedge : ¬ G.Adj c x := fun h => hxc_nonedge h.symm
      have hdx_nonedge : ¬ G.Adj d x := fun h => hxd_nonedge h.symm
      have hcy_nonedge : ¬ G.Adj c y := fun h => hyc_nonedge h.symm
      have hdy_nonedge : ¬ G.Adj d y := fun h => hyd_nonedge h.symm
      by_cases hxy : x = y
      · subst y
        have hax_vertices : a ≠ x := hxa.symm
        have hbx_vertices : b ≠ x := hyb.symm
        have hcx_vertices : c ≠ x := hxc'.symm
        have hdx_vertices : d ≠ x := hxd.symm
        have hn : [a, b, c, d, x].Nodup := by
          simp [hab_ne, hac_ne, had_vertices, hax_vertices, hbc_vertices, hbd_ne,
            hbx_vertices, hcd_ne, hcx_vertices, hdx_vertices]
        refine ⟨positiveTailReducer .f, ⟨.f, rfl⟩, Or.inl ?_⟩
        refine ⟨[a, b, c, d, x].get, hn.injective_get, ?_, ?_, by
          intro p d hdegree; exfalso; revert hdegree; native_decide +revert⟩
        · intro p q
          fin_cases p <;> fin_cases q <;>
            simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
              graphOfEdges, G.adj_comm, hab, hcd, hac, hbd, hax, hby,
              had, hbc, hcx_nonedge, hdx_nonedge]
        · intro p
          have hcolors : (positiveTailReducer .f).color =
              ![.red, .red, .blue, .blue, .bluish] := by native_decide
          rw [hcolors]
          fin_cases p <;> simp [ha, hb, hc, hd, hx] <;> native_decide
      · have hxy_nonedge : ¬ G.Adj x y :=
          C.bluish_not_adj_blueSide hx (Or.inr hy)
        have hxb_ne : x ≠ b := by intro h; subst x; simp_all
        have hay : ¬ G.Adj a y :=
          C.not_adj_fourth_neighbor (Or.inl ha) hab hac hax
            hbc_vertices hxb_ne.symm hxc.symm hyb hyc (Ne.symm hxy)
        have hbx : ¬ G.Adj b x :=
          C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbd hby
            had_vertices hya.symm hyd.symm hxa hxd hxy
        have hya_vertices : a ≠ y := hya.symm
        have hxb_vertices : b ≠ x := hxb_ne.symm
        have hby_vertices : b ≠ y := hyb.symm
        have hcy_vertices : c ≠ y := hcy
        have hdy_vertices : d ≠ y := hyd.symm
        have hn : [a, b, x, c, d, y].Nodup := by
          simp [hab_ne, hxa.symm, hac_ne, had_vertices, hya_vertices,
            hxb_vertices, hxc', hxd, hxy, hbc_vertices, hbd_ne,
            hby_vertices, hcd_ne, hcy_vertices, hdy_vertices]
        refine ⟨positiveTailReducer .i, ⟨.i, rfl⟩, Or.inl ?_⟩
        refine ⟨[a, b, x, c, d, y].get, hn.injective_get, ?_, ?_, by
          intro p d hdegree; exfalso; revert hdegree; native_decide +revert⟩
        · intro p q
          fin_cases p <;> fin_cases q <;>
            simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
              graphOfEdges, G.adj_comm, hab, hcd, hac, hbd, hax, hby,
              had, hbc, hay, hbx, hcx_nonedge, hdx_nonedge,
              hcy_nonedge, hdy_nonedge, hxy_nonedge]
        · intro p
          have hcolors : (positiveTailReducer .i).color =
              ![.red, .red, .bluish, .blue, .blue, .bluish] := by native_decide
          rw [hcolors]
          fin_cases p <;> simp [ha, hb, hc, hd, hx, hy] <;> native_decide
    · exact Or.inr henhancer
  · exact Or.inr henhancer

/-- Canonical adjacent case: the two crossing edges are `ac` and `ad`. -/
private theorem two_crossing_adjacent
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  by_contra hno
  apply hno
  have hcDegree : vertexDegree G c = 3 := by
    rcases lemma3_6_positive C (Or.inr hc) with hdegree | hfound
    · exact hdegree
    · exact (hno hfound).elim
  have had_vertices : a ≠ d := by intro h; subst d; simp_all
  obtain ⟨x, hcx, hxd, hxa⟩ := C.exists_third_neighbor hcDegree had_vertices.symm
  have hxside := C.other_neighbor_of_blue_is_redSide hc hd hcd hcx hxd
  have hbx : b ≠ x := by
    intro h
    subst x
    exact hbc hcx.symm
  rcases lemma3_3_reversed C hc ha hb hxside hac.symm hcx hab hxa.symm hbx with
      hx | henhancer
  · have hac_vertices : a ≠ c := by intro h; subst c; simp_all
    have hdDegree : vertexDegree G d = 3 := by
      rcases lemma3_6_positive C (Or.inr hd) with hdegree | hfound
      · exact hdegree
      · exact (hno hfound).elim
    obtain ⟨y, hdy, hyc, hya⟩ := C.exists_third_neighbor hdDegree hac_vertices.symm
    have hyside := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdy hyc
    have hby : b ≠ y := by
      intro h
      subst y
      exact hbd hdy.symm
    rcases lemma3_3_reversed C hd ha hb hyside had.symm hdy hab hya.symm hby with
        hy | henhancer
    · left
      have hab_ne : a ≠ b := hab.ne
      have hcd_ne : c ≠ d := hcd.ne
      have hcx_ne : c ≠ x := hcx.ne
      have hdy_ne : d ≠ y := hdy.ne
      have hxa' : x ≠ a := hxa
      have hxb' : x ≠ b := hbx.symm
      have hxd' : x ≠ d := hxd
      have hya' : y ≠ a := hya
      have hyb' : y ≠ b := hby.symm
      have hyc' : y ≠ c := hyc
      have hxa_nonedge : ¬ G.Adj x a :=
        C.reddish_not_adj_redSide hx (Or.inl ha)
      have hxb_nonedge : ¬ G.Adj x b :=
        C.reddish_not_adj_redSide hx (Or.inl hb)
      have hya_nonedge : ¬ G.Adj y a :=
        C.reddish_not_adj_redSide hy (Or.inl ha)
      have hyb_nonedge : ¬ G.Adj y b :=
        C.reddish_not_adj_redSide hy (Or.inl hb)
      have hax_nonedge : ¬ G.Adj a x := fun h => hxa_nonedge h.symm
      have hbx_nonedge : ¬ G.Adj b x := fun h => hxb_nonedge h.symm
      have hay_nonedge : ¬ G.Adj a y := fun h => hya_nonedge h.symm
      have hby_nonedge : ¬ G.Adj b y := fun h => hyb_nonedge h.symm
      have hcb_vertices : c ≠ b := by intro h; subst b; simp_all
      have hdb_vertices : d ≠ b := by intro h; subst b; simp_all
      by_cases hxy : x = y
      · subst y
        have hca_vertices : c ≠ a := hac_vertices.symm
        have hda_vertices : d ≠ a := had_vertices.symm
        have hdx_vertices : d ≠ x := hxd'.symm
        have hax_vertices : a ≠ x := hxa'.symm
        have hbx_vertices : b ≠ x := hxb'.symm
        have hn : [c, d, a, b, x].Nodup := by
          simp [hcd_ne, hca_vertices, hcb_vertices, hcx_ne, hda_vertices,
            hdb_vertices, hdx_vertices, hab_ne, hax_vertices, hbx_vertices]
        refine ⟨positiveTailReducer .e, ⟨.e, rfl⟩, Or.inr ?_⟩
        refine ⟨[c, d, a, b, x].get, hn.injective_get, ?_, ?_, by
          intro p d hdegree; exfalso; revert hdegree; native_decide +revert⟩
        · intro p q
          fin_cases p <;> fin_cases q <;>
            simp [ColoredPattern.swapSides, positiveTailReducer,
              positiveTailReducerData, PatternData.toPattern, graphOfEdges,
              G.adj_comm, hab, hcd, hac, had, hcx, hdy, hbc, hbd,
              hax_nonedge, hbx_nonedge]
        · intro p
          have hcolors : (positiveTailReducer .e).swapSides.color =
              ![.blue, .blue, .red, .red, .reddish] := by native_decide
          rw [hcolors]
          fin_cases p <;> simp [ha, hb, hc, hd, hx] <;> native_decide
      · have hxy_nonedge : ¬ G.Adj x y :=
          C.reddish_not_adj_redSide hx (Or.inr hy)
        have hcy : ¬ G.Adj c y :=
          C.not_adj_fourth_neighbor (Or.inr hc) hcd hac.symm hcx
            had_vertices.symm hxd.symm hxa.symm hdy.ne.symm hya (Ne.symm hxy)
        have hdx : ¬ G.Adj d x :=
          C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm had.symm hdy
            hac_vertices.symm hyc.symm hya.symm hcx.ne.symm hxa hxy
        have hca_vertices : c ≠ a := hac_vertices.symm
        have hcy_vertices : c ≠ y := hyc.symm
        have hdx_vertices : d ≠ x := hxd'.symm
        have hda_vertices : d ≠ a := had_vertices.symm
        have hay_vertices : a ≠ y := hya'.symm
        have hby_vertices : b ≠ y := hyb'.symm
        have hn : [c, d, x, a, b, y].Nodup := by
          simp [hcd_ne, hcx_ne, hca_vertices, hcb_vertices, hcy_vertices,
            hdx_vertices, hda_vertices, hdb_vertices, hdy_ne, hxy,
            hxa', hxb', hay_vertices, hby_vertices, hab_ne]
        refine ⟨positiveTailReducer .j, ⟨.j, rfl⟩, Or.inr ?_⟩
        refine ⟨[c, d, x, a, b, y].get, hn.injective_get, ?_, ?_, by
          intro p d hdegree; exfalso; revert hdegree; native_decide +revert⟩
        · intro p q
          fin_cases p <;> fin_cases q <;>
            simp [ColoredPattern.swapSides, positiveTailReducer,
              positiveTailReducerData, PatternData.toPattern, graphOfEdges,
              G.adj_comm, hab, hcd, hac, had, hcx, hdy, hbc, hbd,
              hcy, hdx, hax_nonedge, hbx_nonedge, hay_nonedge,
              hby_nonedge, hxy_nonedge]
        · intro p
          have hcolors : (positiveTailReducer .j).swapSides.color =
              ![.blue, .blue, .reddish, .red, .red, .reddish] := by native_decide
          rw [hcolors]
          fin_cases p <;> simp [ha, hb, hc, hd, hx, hy] <;> native_decide
    · exact Or.inr henhancer
  · exact Or.inr henhancer

/-- The remaining case of exactly two crossing edges. -/
private theorem two_crossing_edges
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hcount : fourVertexCrossEdgeCount G a b c d = 2) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  by_cases hac : G.Adj a c <;>
  by_cases had : G.Adj a d <;>
  by_cases hbc : G.Adj b c <;>
  by_cases hbd : G.Adj b d
  all_goals simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd] at hcount
  · exact two_crossing_adjacent C ha hb hc hd hab hcd hac had hbc hbd
  · have hc' : C.swapSides.color c = .red := by simp [hc]
    have hd' : C.swapSides.color d = .red := by simp [hd]
    have ha' : C.swapSides.color a = .blue := by simp [ha]
    have hb' : C.swapSides.color b = .blue := by simp [hb]
    have hda : ¬ G.Adj d a := fun h => had h.symm
    have hdb : ¬ G.Adj d b := fun h => hbd h.symm
    rcases two_crossing_adjacent C.swapSides hc' hd' ha' hb' hcd hab
        hac.symm hbc.symm hda hdb with hptr | henhancer
    · exact Or.inl ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptr)
    · exact Or.inr ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 henhancer)
  · exact two_crossing_matching C ha hb hc hd hab hcd hac hbd had hbc
  · exact two_crossing_matching C ha hb hd hc hab hcd.symm had hbc hac hbd
  · have hd' : C.swapSides.color d = .red := by simp [hd]
    have hc' : C.swapSides.color c = .red := by simp [hc]
    have ha' : C.swapSides.color a = .blue := by simp [ha]
    have hb' : C.swapSides.color b = .blue := by simp [hb]
    have hca : ¬ G.Adj c a := fun h => hac h.symm
    have hcb : ¬ G.Adj c b := fun h => hbc h.symm
    rcases two_crossing_adjacent C.swapSides hd' hc' ha' hb' hcd.symm hab
        had.symm hbd.symm hca hcb with hptr | henhancer
    · exact Or.inl ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptr)
    · exact Or.inr ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 henhancer)
  · exact two_crossing_adjacent C hb ha hc hd hab.symm hcd hbc hbd hac had

/-- **Lemma 4.2.** If a red edge `ab` and a blue edge `cd` have at least two
edges between their endpoint pairs, then there is an induced positive tail
reducer or an induced cut enhancer (in either side orientation). -/
theorem lemma4_2
    (C : MatchingCutColoring G) (a b c d : V)
    (hab : G.Adj a b) (ha : C.color a = .red) (hb : C.color b = .red)
    (hcd : G.Adj c d) (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hmulti : 2 ≤ fourVertexCrossEdgeCount G a b c d) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  by_cases hac : G.Adj a c <;>
  by_cases had : G.Adj a d <;>
  by_cases hbc : G.Adj b c <;>
  by_cases hbd : G.Adj b d
  all_goals simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd] at hmulti
  · exact Or.inl (contains_positiveA C ha hb hc hd hab hcd hac had hbc hbd)
  · exact three_crossing_edges C ha hb hd hc hab hcd.symm had hac hbc hbd
  · exact three_crossing_edges C ha hb hc hd hab hcd hac had hbd hbc
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]
  · exact three_crossing_edges C hb ha hd hc hab.symm hcd.symm hbd hbc hac had
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]
  · exact three_crossing_edges C hb ha hc hd hab.symm hcd hbc hbd had hac
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]
  · apply two_crossing_edges C ha hb hc hd hab hcd
    simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd]

end Subcubic


==> anc/lean/Subcubic/Lemma4_3.lean <==
import Subcubic.Lemma4_2

/-!
# Lemma 4.3

The conclusion records both outcomes in the proof: a positive tail reducer or
a cut enhancer.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- If one endpoint of a red edge has two distinct blue neighbors, those
neighbors either induce cut enhancer `a`, or their blue edge lets Lemma 4.2
produce the desired positive tail reducer. -/
private theorem redEdge_twoBlueNeighbors
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hcd_vertices : c ≠ d) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  by_cases hcd : G.Adj c d
  · apply lemma4_2 C a b c d hab ha hb hcd hc hd
    classical
    simp [fourVertexCrossEdgeCount, hac, had]
    omega
  · exact Or.inr (containsCutEnhancerA_of C ha hc hd hac had hcd_vertices hcd)

/-- **Lemma 4.3.** If a red edge sends at least three edges
into a set consisting entirely of blue vertices, then the graph contains a
positive tail reducer or a cut enhancer. -/
theorem lemma4_3
    (C : MatchingCutColoring G) {a b : V} (B : Set V)
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (hB : ∀ v ∈ B, C.color v = .blue)
    (hthree : 3 ≤ edgeCountFromPairToSet G a b B) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  have hsplit :
      2 ≤ (G.neighborSet a ∩ B).ncard ∨
      2 ≤ (G.neighborSet b ∩ B).ncard := by
    unfold edgeCountFromPairToSet at hthree
    omega
  rcases hsplit with ha_two | hb_two
  · have ha_one : 1 < (G.neighborSet a ∩ B).ncard := by omega
    rcases (Set.one_lt_ncard (s := G.neighborSet a ∩ B)).mp ha_one with
      ⟨c, hc, d, hd, hcd_vertices⟩
    exact redEdge_twoBlueNeighbors C ha hb (hB c hc.2) (hB d hd.2)
      hab hc.1 hd.1 hcd_vertices
  · have hb_one : 1 < (G.neighborSet b ∩ B).ncard := by omega
    rcases (Set.one_lt_ncard (s := G.neighborSet b ∩ B)).mp hb_one with
      ⟨c, hc, d, hd, hcd_vertices⟩
    exact redEdge_twoBlueNeighbors C hb ha (hB c hc.2) (hB d hd.2)
      hab.symm hc.1 hd.1 hcd_vertices

/-- A convenient finite form of Lemma 4.3: three distinct blue vertices,
each adjacent to at least one endpoint of a red edge, already supply the
required edge count. -/
theorem lemma4_3_of_three_neighbors
    (C : MatchingCutColoring G) {a b x y z : V}
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (hx : C.color x = .blue) (hy : C.color y = .blue)
    (hz : C.color z = .blue)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hax : G.Adj a x ∨ G.Adj b x)
    (hay : G.Adj a y ∨ G.Adj b y)
    (haz : G.Adj a z ∨ G.Adj b z) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  let B : Set V := {x, y, z}
  apply lemma4_3 C B ha hb hab
  · intro v hv
    simp only [B, Set.mem_insert_iff, Set.mem_singleton_iff] at hv
    rcases hv with rfl | rfl | rfl
    · exact hx
    · exact hy
    · exact hz
  · have hcard : B.ncard = 3 := by simp [B, hxy, hxz, hyz]
    have hcover : B ⊆
        (G.neighborSet a ∩ B) ∪ (G.neighborSet b ∩ B) := by
      intro v hv
      simp only [Set.mem_union, Set.mem_inter_iff]
      simp only [B, Set.mem_insert_iff, Set.mem_singleton_iff] at hv
      rcases hv with rfl | rfl | rfl
      · rcases hax with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
      · rcases hay with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
      · rcases haz with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
    have hlower := Set.ncard_le_ncard hcover
    have hunion := Set.ncard_union_le
      (G.neighborSet a ∩ B) (G.neighborSet b ∩ B)
    unfold edgeCountFromPairToSet
    omega

end Subcubic


==> anc/lean/Subcubic/Lemma4_4.lean <==
import Subcubic.Lemma4_3
import Mathlib.Tactic.FinCases

/-!
# Lemma 4.4

The two endpoints of a red edge each have two other neighbors.  When all four
neighbor occurrences are bluish, their overlap has size two, one, or zero;
these cases induce positive tail reducers `b`, `h`, and `k`, respectively.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem contains_positiveB
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d) (hcd : c ≠ d) :
    ContainsPositiveTailReducer C := by
  have hab_ne : a ≠ b := hab.ne
  have hac_ne : a ≠ c := hac.ne
  have had_ne : a ≠ d := had.ne
  have hbc_ne : b ≠ c := hbc.ne
  have hbd_ne : b ≠ d := hbd.ne
  have hcd_nonedge : ¬ G.Adj c d :=
    C.bluish_not_adj_blueSide hc (Or.inr hd)
  have hn : [a, b, c, d].Nodup := by
    simp [hab_ne, hac_ne, had_ne, hbc_ne, hbd_ne, hcd]
  refine ⟨positiveTailReducer .b, ⟨.b, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab, hac, had, hbc, hbd,
        hcd_nonedge]
  · intro x
    have hcolors : (positiveTailReducer .b).color =
        ![.red, .red, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd] <;> native_decide

private theorem contains_positiveH
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbd : G.Adj b d) (hbe : G.Adj b e)
    (hcd : c ≠ d) (hce : c ≠ e) (hde : d ≠ e) :
    ContainsPositiveTailReducer C := by
  have hab_ne : a ≠ b := hab.ne
  have hac_ne : a ≠ c := hac.ne
  have had_ne : a ≠ d := had.ne
  have hbe_ne : b ≠ e := hbe.ne
  have hbc_ne : b ≠ c := by intro h; subst c; simp_all
  have hbd_ne : b ≠ d := hbd.ne
  have hae_ne : a ≠ e := by intro h; subst e; simp_all
  have hae : ¬ G.Adj a e :=
    C.not_adj_fourth_neighbor (Or.inl ha) hab hac had
      hbc_ne hbd_ne hcd hbe_ne.symm hce.symm hde.symm
  have hbc : ¬ G.Adj b c :=
    C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbd hbe
      had_ne hae_ne hde hac_ne.symm hcd hce
  have hcd_nonedge : ¬ G.Adj c d :=
    C.bluish_not_adj_blueSide hc (Or.inr hd)
  have hce_nonedge : ¬ G.Adj c e :=
    C.bluish_not_adj_blueSide hc (Or.inr he)
  have hde_nonedge : ¬ G.Adj d e :=
    C.bluish_not_adj_blueSide hd (Or.inr he)
  have hn : [a, b, c, d, e].Nodup := by
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd, hce, hde]
  refine ⟨positiveTailReducer .h, ⟨.h, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab, hac, had, hbd, hbe, hae, hbc,
        hcd_nonedge, hce_nonedge, hde_nonedge]
  · intro x
    have hcolors : (positiveTailReducer .h).color =
        ![.red, .red, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide

private theorem contains_positiveK
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : c ≠ d) (hef : e ≠ f)
    (hce : c ≠ e) (hcf : c ≠ f) (hde : d ≠ e) (hdf : d ≠ f) :
    ContainsPositiveTailReducer C := by
  have hab_ne : a ≠ b := hab.ne
  have hac_ne : a ≠ c := hac.ne
  have had_ne : a ≠ d := had.ne
  have hae_ne : a ≠ e := by intro h; subst e; simp_all
  have haf_ne : a ≠ f := by intro h; subst f; simp_all
  have hbc_ne : b ≠ c := by intro h; subst c; simp_all
  have hbd_ne : b ≠ d := by intro h; subst d; simp_all
  have hbe_ne : b ≠ e := hbe.ne
  have hbf_ne : b ≠ f := hbf.ne
  have hae : ¬ G.Adj a e :=
    C.not_adj_fourth_neighbor (Or.inl ha) hab hac had
      hbc_ne hbd_ne hcd hbe_ne.symm hce.symm hde.symm
  have haf : ¬ G.Adj a f :=
    C.not_adj_fourth_neighbor (Or.inl ha) hab hac had
      hbc_ne hbd_ne hcd hbf_ne.symm hcf.symm hdf.symm
  have hbc : ¬ G.Adj b c :=
    C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbe hbf
      hae_ne haf_ne hef hac_ne.symm hce hcf
  have hbd : ¬ G.Adj b d :=
    C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbe hbf
      hae_ne haf_ne hef had_ne.symm hde hdf
  have hcd_nonedge : ¬ G.Adj c d :=
    C.bluish_not_adj_blueSide hc (Or.inr hd)
  have hce_nonedge : ¬ G.Adj c e :=
    C.bluish_not_adj_blueSide hc (Or.inr he)
  have hcf_nonedge : ¬ G.Adj c f :=
    C.bluish_not_adj_blueSide hc (Or.inr hf)
  have hde_nonedge : ¬ G.Adj d e :=
    C.bluish_not_adj_blueSide hd (Or.inr he)
  have hdf_nonedge : ¬ G.Adj d f :=
    C.bluish_not_adj_blueSide hd (Or.inr hf)
  have hef_nonedge : ¬ G.Adj e f :=
    C.bluish_not_adj_blueSide he (Or.inr hf)
  have hn : [a, b, c, d, e, f].Nodup := by
    simp [hab_ne, hac_ne, had_ne, hae_ne, haf_ne, hbc_ne, hbd_ne,
      hbe_ne, hbf_ne, hcd, hce, hcf, hde, hdf, hef]
  refine ⟨positiveTailReducer .k, ⟨.k, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e, f].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab, hac, had, hbe, hbf, hae, haf,
        hbc, hbd, hcd_nonedge, hce_nonedge, hcf_nonedge, hde_nonedge,
        hdf_nonedge, hef_nonedge]
  · intro x
    have hcolors : (positiveTailReducer .k).color =
        ![.red, .red, .bluish, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide

/-- **Lemma 4.4.** Let `ab` be a red edge. If every neighbor of either
endpoint other than its mate on `ab` is bluish, then the graph contains a
positive tail reducer. -/
theorem lemma4_4
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (haDegree : vertexDegree G a = 3)
    (hbDegree : vertexDegree G b = 3)
    (ha_other : ∀ v, G.Adj a v → v ≠ b → C.color v = .bluish)
    (hb_other : ∀ v, G.Adj b v → v ≠ a → C.color v = .bluish) :
    ContainsPositiveTailReducer C := by
  obtain ⟨c, d, hac, had, hcb, hdb, hcd⟩ :=
    C.exists_two_other_neighbors haDegree hab
  obtain ⟨e, f, hbe, hbf, hea, hfa, hef⟩ :=
    C.exists_two_other_neighbors hbDegree hab.symm
  have hc := ha_other c hac hcb
  have hd := ha_other d had hdb
  have he := hb_other e hbe hea
  have hf := hb_other f hbf hfa
  by_cases hce : c = e
  · subst e
    by_cases hdf : d = f
    · subst f
      exact contains_positiveB C ha hb hc hd hab hac had hbe hbf hcd
    · exact contains_positiveH C ha hb hd hc hf hab had hac hbe hbf
        hcd.symm hdf hef
  · by_cases hcf : c = f
    · subst f
      by_cases hde : d = e
      · subst e
        exact contains_positiveB C ha hb hc hd hab hac had hbf hbe hcd
      · exact contains_positiveH C ha hb hd hc he hab had hac hbf hbe
          hcd.symm hde hce
    · by_cases hde : d = e
      · subst e
        exact contains_positiveH C ha hb hc hd hf hab hac had hbe hbf
          hcd hcf hef
      · by_cases hdf : d = f
        · subst f
          exact contains_positiveH C ha hb hc hd he hab hac had hbf hbe
            hcd hce hde
        · exact contains_positiveK C ha hb hc hd he hf hab hac had hbe hbf
            hcd hef hce hcf hde hdf

end Subcubic


==> anc/lean/Subcubic/Lemma4_5.lean <==
import Subcubic.Lemma4_4
import Subcubic.FlipLemmas
import Subcubic.PositiveReduction
import Mathlib.Tactic.FinCases

/-!
# Lemma 4.5

The initial configuration is the induced path
`a-b-c-d-e-f-g-h-i-j`, with red edges `ab`, `ef`, `ij` and blue
edges `cd`, `gh`.  The proof flips the cut preservers `bc` and `ih` in
sequence; colors are recomputed after each valid matching-cut flip.
-/

namespace Subcubic

open Set
open scoped symmDiff

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The ten displayed vertices, in order, induce exactly a path. -/
def FormsInducedPath10 (G : SimpleGraph V)
    (a b c d e f g h i j : V) : Prop :=
  let p : Fin 10 → V := ![a, b, c, d, e, f, g, h, i, j]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
       (5, 6), (6, 7), (7, 8), (8, 9)]).Adj x y ↔ G.Adj (p x) (p y)

private theorem contains_cutEnhancerB
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .reddish) (hb : C.color b = .blue)
    (hc : C.color c = .red) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (hab : G.Adj a b) (had : G.Adj a d)
    (hbc : G.Adj b c) (hde : G.Adj d e)
    (hac : ¬ G.Adj a c) (hae : ¬ G.Adj a e)
    (hbd : ¬ G.Adj b d) (hbe : ¬ G.Adj b e)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e) :
    ContainsCutEnhancer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hab_ne := hab.ne
    have had_ne := had.ne
    have hbc_ne := hbc.ne
    have hde_ne := hde.ne
    have hac_ne : a ≠ c := by intro h; subst c; simp_all
    have hae_ne : a ≠ e := by intro h; subst e; simp_all
    have hbd_ne : b ≠ d := by intro h; subst d; simp_all
    have hbe_ne : b ≠ e := by intro h; subst e; simp_all
    have hcd_ne : c ≠ d := by intro h; subst d; simp_all
    have hce_ne : c ≠ e := by intro h; subst e; simp_all
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd_ne, hce_ne, hde_ne]
  refine ⟨cutEnhancer .b, ⟨.b, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [cutEnhancer, graphOfEdges, G.adj_comm, hab, had, hbc, hde,
        hac, hae, hbd, hbe, hcd, hce]
  · intro x
    fin_cases x <;> simp [cutEnhancer, ha, hb, hc, hd, he]

private theorem contains_positiveC
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hcd : G.Adj c d)
    (hab : ¬ G.Adj a b) (had : ¬ G.Adj a d)
    (hbc : ¬ G.Adj b c) :
    ContainsPositiveTailReducer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hae_ne := hae.ne
    have hbe_ne := hbe.ne
    have hac_ne := hac.ne
    have hbd_ne := hbd.ne
    have hcd_ne := hcd.ne
    have hab : a ≠ b := by intro h; subst b; simp_all
    have had : a ≠ d := by intro h; subst d; simp_all
    have hbc : b ≠ c := by intro h; subst c; simp_all
    have hce : c ≠ e := by intro h; subst e; simp_all
    have hde : d ≠ e := by intro h; subst e; simp_all
    simp [hab, hac_ne, had, hae_ne, hbc, hbd_ne, hbe_ne, hcd_ne, hce, hde]
  have hce : ¬ G.Adj c e := fun h =>
    C.bluish_not_adj_blueSide he (Or.inl hc) h.symm
  have hde : ¬ G.Adj d e := fun h =>
    C.bluish_not_adj_blueSide he (Or.inl hd) h.symm
  refine ⟨positiveTailReducer .c, ⟨.c, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hac, hae, hbd, hbe, hcd,
        hab, had, hbc, hce, hde]
  · intro x
    have hcolors : (positiveTailReducer .c).color =
        ![.red, .red, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide

/-- **Lemma 4.5.** In the displayed alternating five-edge configuration,
the original coloring or a coloring reached by sequential cut-preserver
flips contains a positive tail reducer or a cut enhancer. -/
theorem lemma4_5
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath10 G a b c d e f g h i j)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .red) (hj : C.color j = .red) :
    ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
      (ContainsPositiveTailReducer M.toColoring ∨
       ContainsCutEnhancer M.toColoring) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath10] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have path_vertices_ne {x y : Fin 10} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h, i, j] x) ≠
        (![a, b, c, d, e, f, g, h, i, j] y) :=
    hinj.ne hxy
  have hab : G.Adj a b := by
    apply (hedge 0 1).mp
    native_decide
  have hbc : G.Adj b c := by
    apply (hedge 1 2).mp
    native_decide
  have hcd : G.Adj c d := by
    apply (hedge 2 3).mp
    native_decide
  have hde : G.Adj d e := by
    apply (hedge 3 4).mp
    native_decide
  have hef : G.Adj e f := by
    apply (hedge 4 5).mp
    native_decide
  have hfg : G.Adj f g := by
    apply (hedge 5 6).mp
    native_decide
  have hgh : G.Adj g h := by
    apply (hedge 6 7).mp
    native_decide
  have hhi : G.Adj h i := by
    apply (hedge 7 8).mp
    native_decide
  have hij : G.Adj i j := by
    apply (hedge 8 9).mp
    native_decide
  have path_nonedge (x y : Fin 10)
      (hxy : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
         (5, 6), (6, 7), (7, 8), (8, 9)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h, i, j] x)
        (![a, b, c, d, e, f, g, h, i, j] y) := by
    intro h
    exact hxy ((hedge x y).mpr h)
  have finish_ptr (hptr : ContainsPositiveTailReducer C) :
      ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
        (ContainsPositiveTailReducer M.toColoring ∨
         ContainsCutEnhancer M.toColoring) := by
    refine ⟨C.toMatchingCut, .refl, Or.inl ?_⟩
    exact (containsInducedUpToSwap_congr_color IsPositiveTailReducer
      (by simp)).1 hptr
  have finish_ce (hce : ContainsCutEnhancer C) :
      ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
        (ContainsPositiveTailReducer M.toColoring ∨
         ContainsCutEnhancer M.toColoring) := by
    refine ⟨C.toMatchingCut, .refl, Or.inr ?_⟩
    exact (containsInducedUpToSwap_congr_color IsCutEnhancer
      (by simp)).1 hce
  have hdf : d ≠ f := by
    intro h
    have hidx : (3 : Fin 10) = 5 := hinj (by simpa using h)
    exact (by decide : (3 : Fin 10) ≠ 5) hidx
  obtain ⟨k, hek, hkd, hkf⟩ :=
    C.exists_third_neighbor (degreeC (Or.inl he)) hdf
  have hkside : C.color k = .blue ∨ C.color k = .bluish :=
    C.other_neighbor_of_red_is_blueSide he hf hef hek hkf
  have hec : ¬ G.Adj e c := by
    intro hec
    exact (by native_decide :
      ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
         (5, 6), (6, 7), (7, 8), (8, 9)]).Adj (4 : Fin 10) 2)
      ((hedge 4 2).mpr hec)
  have hkc : k ≠ c := by
    intro h
    subst k
    exact hec hek
  rcases lemma3_3 C he hd hc hkside hde.symm hek hcd.symm
      hkd.symm hkc.symm with hk | hce
  · have hbe : ¬ G.Adj b e := by
      simpa using path_nonedge 1 4 (by native_decide)
    have hbd : ¬ G.Adj b d := by
      simpa using path_nonedge 1 3 (by native_decide)
    have hec' : ¬ G.Adj e c := by
      simpa using path_nonedge 4 2 (by native_decide)
    by_cases hkb : G.Adj k b
    · exact finish_ptr (contains_positiveC C hb he hc hd hk
        hbc hkb.symm hde.symm hek hcd hbe hbd hec')
    · by_cases hki : G.Adj k i
      · have hkd_nonedge : ¬ G.Adj k d :=
          C.bluish_not_adj_blueSide hk (Or.inl hd)
        have hkh_nonedge : ¬ G.Adj k h :=
          C.bluish_not_adj_blueSide hk (Or.inl hh)
        have hei : ¬ G.Adj e i := by
          simpa using path_nonedge 4 8 (by native_decide)
        have heh : ¬ G.Adj e h := by
          simpa using path_nonedge 4 7 (by native_decide)
        have hdi : ¬ G.Adj d i := by
          simpa using path_nonedge 3 8 (by native_decide)
        have hdh : ¬ G.Adj d h := by
          simpa using path_nonedge 3 7 (by native_decide)
        have hceSwap := contains_cutEnhancerB C.swapSides
          (by simp [hk]) (by simp [he]) (by simp [hd])
          (by simp [hi]) (by simp [hh]) hek.symm hki hde.symm hhi.symm
          hkd_nonedge hkh_nonedge hei heh hdi hdh
        exact finish_ce
          ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      · have heg : e ≠ g := by
          intro h
          have hidx : (4 : Fin 10) = 6 := hinj (by simpa using h)
          exact (by decide : (4 : Fin 10) ≠ 6) hidx
        obtain ⟨l, hfl, hle, hlg⟩ :=
          C.exists_third_neighbor (degreeC (Or.inl hf)) heg
        have hlside : C.color l = .blue ∨ C.color l = .bluish :=
          C.other_neighbor_of_red_is_blueSide hf he hef.symm hfl hle
        have hfh : ¬ G.Adj f h := by
          simpa using path_nonedge 5 7 (by native_decide)
        have hlh : l ≠ h := by
          intro h
          subst l
          exact hfh hfl
        rcases lemma3_3 C hf hg hh hlside hfg hfl hgh
            hlg.symm hlh.symm with hl | hce
        · have hif : ¬ G.Adj i f := by
            simpa using path_nonedge 8 5 (by native_decide)
          have hig : ¬ G.Adj i g := by
            simpa using path_nonedge 8 6 (by native_decide)
          by_cases hli : G.Adj l i
          · exact finish_ptr (contains_positiveC C hi hf hh hg hl
              hhi.symm hli.symm hfg hfl hgh.symm hif hig hfh)
          · by_cases hlb : G.Adj l b
            · have hlg_nonedge : ¬ G.Adj l g :=
                C.bluish_not_adj_blueSide hl (Or.inl hg)
              have hlc_nonedge : ¬ G.Adj l c :=
                C.bluish_not_adj_blueSide hl (Or.inl hc)
              have hfb : ¬ G.Adj f b := by
                simpa using path_nonedge 5 1 (by native_decide)
              have hfc : ¬ G.Adj f c := by
                simpa using path_nonedge 5 2 (by native_decide)
              have hgb : ¬ G.Adj g b := by
                simpa using path_nonedge 6 1 (by native_decide)
              have hgc : ¬ G.Adj g c := by
                simpa using path_nonedge 6 2 (by native_decide)
              have hceSwap := contains_cutEnhancerB C.swapSides
                (by simp [hl]) (by simp [hf]) (by simp [hg])
                (by simp [hb]) (by simp [hc]) hfl.symm hlb hfg hbc
                hlg_nonedge hlc_nonedge hfb hfc hgb hgc
              exact finish_ce
                ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
            · have hac_vertices : a ≠ c := by
                intro h
                have hidx : (0 : Fin 10) = 2 := hinj (by simpa using h)
                exact (by decide : (0 : Fin 10) ≠ 2) hidx
              obtain ⟨x, hbx, hxa, hxc⟩ :=
                C.exists_third_neighbor (degreeC (Or.inl hb)) hac_vertices
              have hxside :=
                C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbx hxa
              have hbd_path : ¬ G.Adj b d := by
                simpa using path_nonedge 1 3 (by native_decide)
              have hxd : x ≠ d := by
                intro h
                subst x
                exact hbd_path hbx
              rcases lemma3_3 C hb hc hd hxside hbc hbx hcd
                  hxc.symm hxd.symm with hx | hce
              ·
                have hbd_vertices : b ≠ d := by
                  intro h'
                  have hidx : (1 : Fin 10) = 3 := hinj (by simpa using h')
                  exact (by decide : (1 : Fin 10) ≠ 3) hidx
                obtain ⟨u, hcu, hub, hud⟩ :=
                  C.exists_third_neighbor (degreeC (Or.inr hc)) hbd_vertices
                have huside :=
                  C.other_neighbor_of_blue_is_redSide hc hd hcd hcu hud
                have hca_path : ¬ G.Adj c a := by
                  simpa using path_nonedge 2 0 (by native_decide)
                have hua : u ≠ a := by
                  intro h'; subst u; exact hca_path hcu
                rcases lemma3_3_reversed C hc hb ha huside hbc.symm hcu
                    hab.symm hub.symm hua.symm with hu | hce
                · obtain ⟨M₁, hflip₁⟩ := exists_flipAt_of_local C
                    hb hc ha hd (Or.inl hx) (Or.inl hu) hab.symm hbc hbx hcd hcu
                  let D₁ := M₁.toColoring
                  have hside₁ : M₁.side = C.redSide ∆ ({b, c} : Set V) :=
                    hflip₁.2
                  have hib : i ≠ b := by
                    simpa using path_vertices_ne (x := (8 : Fin 10)) (y := 1) (by decide)
                  have hic : i ≠ c := by
                    simpa using path_vertices_ne (x := (8 : Fin 10)) (y := 2) (by decide)
                  have hjb : j ≠ b := by
                    simpa using path_vertices_ne (x := (9 : Fin 10)) (y := 1) (by decide)
                  have hjc : j ≠ c := by
                    simpa using path_vertices_ne (x := (9 : Fin 10)) (y := 2) (by decide)
                  have hhb : h ≠ b := by
                    simpa using path_vertices_ne (x := (7 : Fin 10)) (y := 1) (by decide)
                  have hhc : h ≠ c := by
                    simpa using path_vertices_ne (x := (7 : Fin 10)) (y := 2) (by decide)
                  have hgb : g ≠ b := by
                    simpa using path_vertices_ne (x := (6 : Fin 10)) (y := 1) (by decide)
                  have hgc : g ≠ c := by
                    simpa using path_vertices_ne (x := (6 : Fin 10)) (y := 2) (by decide)
                  have hiM₁ : i ∈ M₁.side := by
                    rw [hside₁]
                    simp [Set.mem_symmDiff, C.mem_redSide_iff, hi, hib, hic]
                  have hjM₁ : j ∈ M₁.side := by
                    rw [hside₁]
                    simp [Set.mem_symmDiff, C.mem_redSide_iff, hj, hjb, hjc]
                  have hhM₁ : h ∉ M₁.side := by
                    rw [hside₁]
                    simp [Set.mem_symmDiff, hh, hhb, hhc]
                  have hgM₁ : g ∉ M₁.side := by
                    rw [hside₁]
                    simp [Set.mem_symmDiff, hg, hgb, hgc]
                  have hi₁ : D₁.color i = .red := by
                    change colorOfCut G M₁.side i = .red
                    exact (colorOfCut_eq_red_iff G M₁.side i).2
                      ⟨hiM₁, j, hjM₁, hij⟩
                  have hj₁ : D₁.color j = .red := by
                    change colorOfCut G M₁.side j = .red
                    exact (colorOfCut_eq_red_iff G M₁.side j).2
                      ⟨hjM₁, i, hiM₁, hij.symm⟩
                  have hh₁ : D₁.color h = .blue := by
                    change colorOfCut G M₁.side h = .blue
                    exact (colorOfCut_eq_blue_iff G M₁.side h).2
                      ⟨hhM₁, g, hgM₁, hgh.symm⟩
                  have hg₁ : D₁.color g = .blue := by
                    change colorOfCut G M₁.side g = .blue
                    exact (colorOfCut_eq_blue_iff G M₁.side g).2
                      ⟨hgM₁, h, hhM₁, hgh⟩
                  have finish₁_ce (hce₁ : ContainsCutEnhancer D₁) :
                      ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
                        (ContainsPositiveTailReducer M.toColoring ∨
                         ContainsCutEnhancer M.toColoring) := by
                    exact ⟨M₁, .step .refl hflip₁, Or.inr hce₁⟩
                  have degreeD₁ {z : V}
                      (hz : D₁.color z = .red ∨ D₁.color z = .blue) :
                      vertexDegree G z = 3 := by
                    rcases lemma3_6_positive D₁ hz with hdegree | hptr | hce
                    · exact hdegree
                    · exact (hdone ⟨M₁, .step .refl hflip₁, Or.inl hptr⟩).elim
                    · exact (hdone ⟨M₁, .step .refl hflip₁, Or.inr hce⟩).elim
                  have hhj_vertices : h ≠ j := by
                    intro h'
                    have hidx : (7 : Fin 10) = 9 := hinj (by simpa using h')
                    exact (by decide : (7 : Fin 10) ≠ 9) hidx
                  obtain ⟨y, hiy, hyh, hyj⟩ :=
                    D₁.exists_third_neighbor (degreeD₁ (Or.inl hi₁)) hhj_vertices
                  have hyside :=
                    D₁.other_neighbor_of_red_is_blueSide hi₁ hj₁ hij hiy hyj
                  have hig_path : ¬ G.Adj i g := by
                    simpa using path_nonedge 8 6 (by native_decide)
                  have hyg : y ≠ g := by
                    intro h'; subst y; exact hig_path hiy
                  rcases lemma3_3 D₁ hi₁ hh₁ hg₁ hyside hhi.symm hiy
                      hgh.symm hyh.symm hyg.symm with hy | hce₁
                  · have hig_vertices : i ≠ g := by
                      intro h'
                      have hidx : (8 : Fin 10) = 6 := hinj (by simpa using h')
                      exact (by decide : (8 : Fin 10) ≠ 6) hidx
                    obtain ⟨v, hhv, hvi, hvg⟩ :=
                      D₁.exists_third_neighbor (degreeD₁ (Or.inr hh₁)) hig_vertices
                    have hvside :=
                      D₁.other_neighbor_of_blue_is_redSide hh₁ hg₁
                        hgh.symm hhv hvg
                    have hhj_path : ¬ G.Adj h j := by
                      simpa using path_nonedge 7 9 (by native_decide)
                    have hvj : v ≠ j := by
                      intro h'; subst v; exact hhj_path hhv
                    rcases lemma3_3_reversed D₁ hh₁ hi₁ hj₁ hvside hhi hhv
                        hij hvi.symm hvj.symm with hv | hce₁
                    · obtain ⟨M₂, hflip₂⟩ := exists_flipAt_of_local D₁
                        hi₁ hh₁ hj₁ hg₁ (Or.inl hy) (Or.inl hv)
                        hij hhi.symm hiy hgh.symm hhv
                      let D₂ := M₂.toColoring
                      have hflip₂' : M₁.IsFlipAt M₂ i h := by
                        constructor
                        · exact ⟨hhi.symm, by simpa [D₁] using hi₁,
                            by simpa [D₁] using hh₁⟩
                        · simpa [D₁, MatchingCutColoring.redSide,
                            MatchingCut.redSideOf_color] using hflip₂.2
                      have hside₂ : M₂.side = M₁.side ∆ ({i, h} : Set V) :=
                        hflip₂'.2
                      have heb : e ≠ b := by
                        simpa using path_vertices_ne (x := (4 : Fin 10)) (y := 1)
                          (by decide)
                      have hecV : e ≠ c := by
                        simpa using path_vertices_ne (x := (4 : Fin 10)) (y := 2)
                          (by decide)
                      have hei : e ≠ i := by
                        simpa using path_vertices_ne (x := (4 : Fin 10)) (y := 8)
                          (by decide)
                      have heh : e ≠ h := by
                        simpa using path_vertices_ne (x := (4 : Fin 10)) (y := 7)
                          (by decide)
                      have hfbV : f ≠ b := by
                        simpa using path_vertices_ne (x := (5 : Fin 10)) (y := 1)
                          (by decide)
                      have hfcV : f ≠ c := by
                        simpa using path_vertices_ne (x := (5 : Fin 10)) (y := 2)
                          (by decide)
                      have hfi : f ≠ i := by
                        simpa using path_vertices_ne (x := (5 : Fin 10)) (y := 8)
                          (by decide)
                      have hfhV : f ≠ h := by
                        simpa using path_vertices_ne (x := (5 : Fin 10)) (y := 7)
                          (by decide)
                      have heM₂ : e ∈ M₂.side := by
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, C.mem_redSide_iff, he,
                          heb, hecV, hei, heh]
                      have hfM₂ : f ∈ M₂.side := by
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, C.mem_redSide_iff, hf,
                          hfbV, hfcV, hfi, hfhV]
                      have he₂ : D₂.color e = .red := by
                        change colorOfCut G M₂.side e = .red
                        exact (colorOfCut_eq_red_iff G M₂.side e).2
                          ⟨heM₂, f, hfM₂, hef⟩
                      have hf₂ : D₂.color f = .red := by
                        change colorOfCut G M₂.side f = .red
                        exact (colorOfCut_eq_red_iff G M₂.side f).2
                          ⟨hfM₂, e, heM₂, hef.symm⟩
                      have final_mem_of_old {z : V} (hz : z ∈ C.redSide)
                          (hzb : z ≠ b) (hzi : z ≠ i) : z ∈ M₂.side := by
                        have hzc : z ≠ c := by
                          intro h'; subst z; simp [hc] at hz
                        have hzh : z ≠ h := by
                          intro h'; subst z; simp [hh] at hz
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hz, hzb, hzi, hzc, hzh]
                      have not_final_implies_old_blue {z : V} (hz : z ∉ M₂.side)
                          (hzb : z ≠ b) (hzi : z ≠ i) : z ∉ C.redSide := by
                        intro hzold
                        exact hz (final_mem_of_old hzold hzb hzi)
                      have hdM₂ : d ∉ M₂.side := by
                        have hdb : d ≠ b := by
                          simpa using path_vertices_ne (x := (3 : Fin 10)) (y := 1)
                            (by decide)
                        have hdc : d ≠ c := hcd.ne.symm
                        have hdi : d ≠ i := by
                          simpa using path_vertices_ne (x := (3 : Fin 10)) (y := 8)
                            (by decide)
                        have hdh : d ≠ h := by
                          simpa using path_vertices_ne (x := (3 : Fin 10)) (y := 7)
                            (by decide)
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hd, hdb, hdc, hdi, hdh]
                      have hgM₂ : g ∉ M₂.side := by
                        have hgi : g ≠ i := by
                          simpa using path_vertices_ne (x := (6 : Fin 10)) (y := 8)
                            (by decide)
                        have hghV : g ≠ h := hgh.ne
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hg, hgb, hgc, hgi, hghV]
                      have hkM₂ : k ∉ M₂.side := by
                        have hkbV : k ≠ b := by intro h'; subst k; simp_all
                        have hkiV : k ≠ i := by intro h'; subst k; simp_all
                        have hkhV : k ≠ h := by intro h'; subst k; simp_all
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hk, hkbV, hkc, hkiV, hkhV]
                      have hlM₂ : l ∉ M₂.side := by
                        have hlbV : l ≠ b := by intro h'; subst l; simp_all
                        have hlcV : l ≠ c := by intro h'; subst l; simp_all
                        have hliV : l ≠ i := by intro h'; subst l; simp_all
                        have hlhV : l ≠ h := by intro h'; subst l; simp_all
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hl, hlbV, hlcV, hliV, hlhV]
                      have hcM₂ : c ∈ M₂.side := by
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hc, hbc.ne.symm, hic.symm, hhc.symm]
                      have hhM₂ : h ∈ M₂.side := by
                        rw [hside₂, hside₁]
                        simp [Set.mem_symmDiff, hh, hhb, hhc, hhi.ne]
                      have hd₂ : D₂.color d = .bluish := by
                        change colorOfCut G M₂.side d = .bluish
                        apply (colorOfCut_eq_bluish_iff G M₂.side d).2
                        refine ⟨hdM₂, ?_⟩
                        rintro ⟨z, hz, hdz⟩
                        by_cases hzb : z = b
                        · subst z; exact hbd_path hdz.symm
                        by_cases hzi : z = i
                        · subst z
                          exact (path_nonedge 3 8 (by native_decide)) hdz
                        have hzside := C.other_neighbor_of_blue_is_redSide
                          hd hc hcd.symm hdz (by
                            intro h'; subst z; exact hz hcM₂ |> False.elim)
                        exact hz (final_mem_of_old
                          ((C.mem_redSide_iff z).2 hzside) hzb hzi)
                      have hg₂ : D₂.color g = .bluish := by
                        change colorOfCut G M₂.side g = .bluish
                        apply (colorOfCut_eq_bluish_iff G M₂.side g).2
                        refine ⟨hgM₂, ?_⟩
                        rintro ⟨z, hz, hgz⟩
                        by_cases hzb : z = b
                        · subst z
                          exact (path_nonedge 6 1 (by native_decide)) hgz
                        by_cases hzi : z = i
                        · subst z
                          exact (path_nonedge 6 8 (by native_decide)) hgz
                        have hzside := C.other_neighbor_of_blue_is_redSide
                          hg hh hgh hgz (by
                            intro h'; subst z; exact hz hhM₂ |> False.elim)
                        exact hz (final_mem_of_old
                          ((C.mem_redSide_iff z).2 hzside) hzb hzi)
                      have hk₂ : D₂.color k = .bluish := by
                        change colorOfCut G M₂.side k = .bluish
                        apply (colorOfCut_eq_bluish_iff G M₂.side k).2
                        refine ⟨hkM₂, ?_⟩
                        rintro ⟨z, hz, hkz⟩
                        by_cases hzb : z = b
                        · subst z; exact hkb hkz
                        by_cases hzi : z = i
                        · subst z; exact hki hkz
                        have hcorrect := C.color_correct k
                        rw [hk] at hcorrect
                        exact hcorrect.2
                          ⟨z, not_final_implies_old_blue hz hzb hzi, hkz⟩
                      have hl₂ : D₂.color l = .bluish := by
                        change colorOfCut G M₂.side l = .bluish
                        apply (colorOfCut_eq_bluish_iff G M₂.side l).2
                        refine ⟨hlM₂, ?_⟩
                        rintro ⟨z, hz, hlz⟩
                        by_cases hzb : z = b
                        · subst z; exact hlb hlz
                        by_cases hzi : z = i
                        · subst z; exact hli hlz
                        have hcorrect := C.color_correct l
                        rw [hl] at hcorrect
                        exact hcorrect.2
                          ⟨z, not_final_implies_old_blue hz hzb hzi, hlz⟩
                      have degreeD₂ {z : V}
                          (hz : D₂.color z = .red ∨ D₂.color z = .blue) :
                          vertexDegree G z = 3 := by
                        rcases lemma3_6_positive D₂ hz with hdegree | hptr | hce
                        · exact hdegree
                        · exact (hdone ⟨M₂, .step (.step .refl hflip₁) hflip₂',
                              Or.inl hptr⟩).elim
                        · exact (hdone ⟨M₂, .step (.step .refl hflip₁) hflip₂',
                              Or.inr hce⟩).elim
                      have hptr₂ : ContainsPositiveTailReducer D₂ :=
                        lemma4_4 D₂ he₂ hf₂ hef
                          (degreeD₂ (Or.inl he₂)) (degreeD₂ (Or.inl hf₂))
                          (by
                            intro z hez hzf
                            rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
                                hef hde.symm hek hdf.symm hkf.symm hkd.symm hez with
                              rfl | rfl | rfl
                            · exact (hzf rfl).elim
                            · exact hd₂
                            · exact hk₂)
                          (by
                            intro z hfz hze
                            rcases C.neighbor_eq_of_three_neighbors (Or.inl hf)
                                hef.symm hfg hfl heg hle.symm hlg.symm hfz with
                              rfl | rfl | rfl
                            · exact (hze rfl).elim
                            · exact hg₂
                            · exact hl₂)
                      exact ⟨M₂, .step (.step .refl hflip₁) hflip₂', Or.inl hptr₂⟩
                    · exact finish₁_ce hce₁
                  · exact finish₁_ce hce₁
                · exact finish_ce hce
              · exact finish_ce hce
        · exact finish_ce hce
  · exact finish_ce hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_6.lean <==
import Subcubic.Lemma4_5

/-!
# Lemma 4.6

This lemma handles an alternating sequence of five monochromatic edges that
occurs merely as a subgraph.  If an extra crossing edge is present, Lemma
4.2 or 4.3 applies; otherwise the ten vertices induce the path required by
Lemma 4.5.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Ten distinct vertices containing the displayed path; extra edges are
allowed. -/
def FormsPath10Subgraph (G : SimpleGraph V)
    (a b c d e f g h i j : V) : Prop :=
  let p : Fin 10 → V := ![a, b, c, d, e, f, g, h, i, j]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
       (5, 6), (6, 7), (7, 8), (8, 9)]).Adj x y → G.Adj (p x) (p y)

/-- **Lemma 4.6.** An alternating five-edge path occurring as a subgraph
already has the same reduction conclusion as the induced configuration of
Lemma 4.5. -/
theorem lemma4_6
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsPath10Subgraph G a b c d e f g h i j)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .red) (hj : C.color j = .red) :
    ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
      (ContainsPositiveTailReducer M.toColoring ∨
       ContainsCutEnhancer M.toColoring) := by
  classical
  dsimp [FormsPath10Subgraph] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 10} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h, i, j] x) ≠
        (![a, b, c, d, e, f, g, h, i, j] y) := hinj.ne hxy
  have hab : G.Adj a b := hedge 0 1 (by native_decide)
  have hbc : G.Adj b c := hedge 1 2 (by native_decide)
  have hcd : G.Adj c d := hedge 2 3 (by native_decide)
  have hde : G.Adj d e := hedge 3 4 (by native_decide)
  have hef : G.Adj e f := hedge 4 5 (by native_decide)
  have hfg : G.Adj f g := hedge 5 6 (by native_decide)
  have hgh : G.Adj g h := hedge 6 7 (by native_decide)
  have hhi : G.Adj h i := hedge 7 8 (by native_decide)
  have hij : G.Adj i j := hedge 8 9 (by native_decide)
  have current (hout : ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C) :
      ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
        (ContainsPositiveTailReducer M.toColoring ∨
         ContainsCutEnhancer M.toColoring) := by
    refine ⟨C.toMatchingCut, .refl, ?_⟩
    rcases hout with hptr | hce
    · exact Or.inl ((containsInducedUpToSwap_congr_color
        IsPositiveTailReducer (by simp)).1 hptr)
    · exact Or.inr ((containsInducedUpToSwap_congr_color
        IsCutEnhancer (by simp)).1 hce)
  by_contra hresult
  have noCurrent (hout : ContainsPositiveTailReducer C ∨
      ContainsCutEnhancer C) : False := hresult (current hout)
  have noSwapped (hout : ContainsPositiveTailReducer C.swapSides ∨
      ContainsCutEnhancer C.swapSides) : False := by
    apply noCurrent
    rcases hout with hptr | hce
    · exact Or.inl
        ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptr)
    · exact Or.inr
        ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hce)
  have noSecondCrossing {r₀ r₁ s₀ s₁ x y : V}
      (hr₀ : C.color r₀ = .red) (hr₁ : C.color r₁ = .red)
      (hs₀ : C.color s₀ = .blue) (hs₁ : C.color s₁ = .blue)
      (hrr : G.Adj r₀ r₁) (hss : G.Adj s₀ s₁)
      (hone : G.Adj x y)
      (hxyOne : (x = r₀ ∨ x = r₁) ∧ (y = s₀ ∨ y = s₁))
      {u v : V} (htwo : G.Adj u v)
      (huvTwo : (u = r₀ ∨ u = r₁) ∧ (v = s₀ ∨ v = s₁))
      (hdifferent : (x, y) ≠ (u, v)) : False := by
    apply noCurrent
    apply lemma4_2 C r₀ r₁ s₀ s₁
      hrr hr₀ hr₁ hss hs₀ hs₁
    rcases hxyOne with ⟨rfl | rfl, rfl | rfl⟩ <;>
      rcases huvTwo with ⟨rfl | rfl, rfl | rfl⟩ <;>
      simp_all [fourVertexCrossEdgeCount] <;> omega
  have pair_ne_left {x y u v : V} (hxu : x ≠ u) : (x, y) ≠ (u, v) :=
    fun hpair => hxu (congrArg Prod.fst hpair)
  have pair_ne_right {x y u v : V} (hyv : y ≠ v) : (x, y) ≠ (u, v) :=
    fun hpair => hyv (congrArg Prod.snd hpair)
  -- Extra crossings between consecutive monochromatic edges invoke Lemma 4.2.
  have hac : ¬ G.Adj a c := fun h => noSecondCrossing ha hb hc hd hab hcd
    h ⟨Or.inl rfl, Or.inl rfl⟩ hbc ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (0 : Fin 10)) (y := 1) (by decide)))
  have had : ¬ G.Adj a d := fun h => noSecondCrossing ha hb hc hd hab hcd
    h ⟨Or.inl rfl, Or.inr rfl⟩ hbc ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (0 : Fin 10)) (y := 1) (by decide)))
  have hbd : ¬ G.Adj b d := fun h => noSecondCrossing ha hb hc hd hab hcd
    hbc ⟨Or.inr rfl, Or.inl rfl⟩ h ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_right (hv (x := (2 : Fin 10)) (y := 3) (by decide)))
  have hce : ¬ G.Adj c e := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inl rfl, Or.inl rfl⟩
      (pair_ne_right (hv (x := (3 : Fin 10)) (y := 2) (by decide)))
  have hcf : ¬ G.Adj c f := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have hdf : ¬ G.Adj d f := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have heg : ¬ G.Adj e g := fun h => noSecondCrossing he hf hg hh hef hgh
    h ⟨Or.inl rfl, Or.inl rfl⟩ hfg ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have heh : ¬ G.Adj e h := fun h => noSecondCrossing he hf hg hh hef hgh
    h ⟨Or.inl rfl, Or.inr rfl⟩ hfg ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have hfh : ¬ G.Adj f h := fun h => noSecondCrossing he hf hg hh hef hgh
    hfg ⟨Or.inr rfl, Or.inl rfl⟩ h ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_right (hv (x := (6 : Fin 10)) (y := 7) (by decide)))
  have hgi : ¬ G.Adj g i := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inl rfl, Or.inl rfl⟩
      (pair_ne_right (hv (x := (7 : Fin 10)) (y := 6) (by decide)))
  have hgj : ¬ G.Adj g j := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (8 : Fin 10)) (y := 9) (by decide)))
  have hhj : ¬ G.Adj h j := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_left (hv (x := (8 : Fin 10)) (y := 9) (by decide)))
  -- A crossing that skips a monochromatic block gives three neighbors of
  -- one blue edge, so the color-reversed Lemma 4.3 applies.
  have noFarLeft {x : V} (hx : C.color x = .red)
      (hxf : x ≠ f) (hxi : x ≠ i)
      (hcross : G.Adj g x ∨ G.Adj h x) : False := by
    apply noSwapped
    apply lemma4_3_of_three_neighbors C.swapSides
      (by simp [hg]) (by simp [hh]) hgh
      (by simp [hf]) (by simp [hi]) (by simp [hx])
      (hv (x := (5 : Fin 10)) (y := 8) (by decide)) hxf.symm hxi.symm
      (Or.inl hfg.symm) (Or.inr hhi) hcross
  have noFarRight {x : V} (hx : C.color x = .red)
      (hxb : x ≠ b) (hxe : x ≠ e)
      (hcross : G.Adj c x ∨ G.Adj d x) : False := by
    apply noSwapped
    apply lemma4_3_of_three_neighbors C.swapSides
      (by simp [hc]) (by simp [hd]) hcd
      (by simp [hb]) (by simp [he]) (by simp [hx])
      (hv (x := (1 : Fin 10)) (y := 4) (by decide)) hxb.symm hxe.symm
      (Or.inl hbc.symm) (Or.inr hde) hcross
  have hag : ¬ G.Adj a g := fun h => noFarLeft ha
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
    (hv (x := (0 : Fin 10)) (y := 8) (by decide)) (Or.inl h.symm)
  have hah : ¬ G.Adj a h := fun h => noFarLeft ha
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
    (hv (x := (0 : Fin 10)) (y := 8) (by decide)) (Or.inr h.symm)
  have hbg : ¬ G.Adj b g := fun h => noFarLeft hb
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
    (hv (x := (1 : Fin 10)) (y := 8) (by decide)) (Or.inl h.symm)
  have hbh : ¬ G.Adj b h := fun h => noFarLeft hb
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
    (hv (x := (1 : Fin 10)) (y := 8) (by decide)) (Or.inr h.symm)
  have hci : ¬ G.Adj c i := fun h => noFarRight hi
    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
    (hv (x := (8 : Fin 10)) (y := 4) (by decide)) (Or.inl h)
  have hcj : ¬ G.Adj c j := fun h => noFarRight hj
    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
    (hv (x := (9 : Fin 10)) (y := 4) (by decide)) (Or.inl h)
  have hdi : ¬ G.Adj d i := fun h => noFarRight hi
    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
    (hv (x := (8 : Fin 10)) (y := 4) (by decide)) (Or.inr h)
  have hdj : ¬ G.Adj d j := fun h => noFarRight hj
    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
    (hv (x := (9 : Fin 10)) (y := 4) (by decide)) (Or.inr h)
  -- Matching on each side supplies all remaining nonedges.
  have redNonedge {x mate y : V}
      (hx : C.color x = .red) (hm : C.color mate = .red)
      (hy : C.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.redSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have blueNonedge {x mate y : V}
      (hx : C.color x = .blue) (hm : C.color mate = .blue)
      (hy : C.color y = .blue) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.blueSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have hae := redNonedge ha hb he hab
    (hv (x := (1 : Fin 10)) (y := 4) (by decide))
  have haf := redNonedge ha hb hf hab
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
  have hai := redNonedge ha hb hi hab
    (hv (x := (1 : Fin 10)) (y := 8) (by decide))
  have haj := redNonedge ha hb hj hab
    (hv (x := (1 : Fin 10)) (y := 9) (by decide))
  have hbe := redNonedge hb ha he hab.symm
    (hv (x := (0 : Fin 10)) (y := 4) (by decide))
  have hbf := redNonedge hb ha hf hab.symm
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
  have hbi := redNonedge hb ha hi hab.symm
    (hv (x := (0 : Fin 10)) (y := 8) (by decide))
  have hbj := redNonedge hb ha hj hab.symm
    (hv (x := (0 : Fin 10)) (y := 9) (by decide))
  have hei := redNonedge he hf hi hef
    (hv (x := (5 : Fin 10)) (y := 8) (by decide))
  have hej := redNonedge he hf hj hef
    (hv (x := (5 : Fin 10)) (y := 9) (by decide))
  have hfi := redNonedge hf he hi hef.symm
    (hv (x := (4 : Fin 10)) (y := 8) (by decide))
  have hfj := redNonedge hf he hj hef.symm
    (hv (x := (4 : Fin 10)) (y := 9) (by decide))
  have hcg := blueNonedge hc hd hg hcd
    (hv (x := (3 : Fin 10)) (y := 6) (by decide))
  have hch := blueNonedge hc hd hh hcd
    (hv (x := (3 : Fin 10)) (y := 7) (by decide))
  have hdg := blueNonedge hd hc hg hcd.symm
    (hv (x := (2 : Fin 10)) (y := 6) (by decide))
  have hdh := blueNonedge hd hc hh hcd.symm
    (hv (x := (2 : Fin 10)) (y := 7) (by decide))
  have hinduced : FormsInducedPath10 G a b c d e f g h i j := by
    refine ⟨hinj, ?_⟩
    intro x y
    fin_cases x <;> fin_cases y <;>
      simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hde, hef, hfg, hgh,
        hhi, hij, hac, had, hbd, hce, hcf, hdf, heg, heh, hfh, hgi,
        hgj, hhj, hag, hah, hbg, hbh, hci, hcj, hdi, hdj,
        hae, haf, hai, haj, hbe, hbf, hbi, hbj, hei, hej, hfi, hfj,
        hcg, hch, hdg, hdh]
  exact hresult (lemma4_5 C hinduced ha hb hc hd he hf hg hh hi hj)

end Subcubic


==> anc/lean/Subcubic/Lemma4_7.lean <==
import Subcubic.Lemma4_5
import Mathlib.Tactic.FinCases

/-!
# Lemma 4.7

The displayed configuration is the induced cycle
`a-b-c-d-e-f-g-h-a`.  Its red edges are `ab`, `ef`, and its blue edges are
`cd`, `gh`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The eight displayed vertices, in order, induce exactly a cycle. -/
def FormsInducedCycle8 (G : SimpleGraph V)
    (a b c d e f g h : V) : Prop :=
  let p : Fin 8 → V := ![a, b, c, d, e, f, g, h]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y ↔ G.Adj (p x) (p y)

private theorem contains_cutEnhancerB_swapped
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .bluish) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .red)
    (he : C.color e = .blue)
    (hab : G.Adj a b) (had : G.Adj a d)
    (hbc : G.Adj b c) (hde : G.Adj d e)
    (hac : ¬ G.Adj a c) (hae : ¬ G.Adj a e)
    (hbd : ¬ G.Adj b d) (hbe : ¬ G.Adj b e)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e) :
    ContainsCutEnhancer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hab_ne := hab.ne
    have had_ne := had.ne
    have hbc_ne := hbc.ne
    have hde_ne := hde.ne
    have hac_ne : a ≠ c := by intro h; subst c; simp_all
    have hae_ne : a ≠ e := by intro h; subst e; simp_all
    have hbd_ne : b ≠ d := by intro h; subst d; simp_all
    have hbe_ne : b ≠ e := by intro h; subst e; simp_all
    have hcd_ne : c ≠ d := by intro h; subst d; simp_all
    have hce_ne : c ≠ e := by intro h; subst e; simp_all
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd_ne, hce_ne, hde_ne]
  refine ⟨cutEnhancer .b, ⟨.b, rfl⟩, Or.inr ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [ColoredPattern.swapSides, cutEnhancer, graphOfEdges, G.adj_comm,
        hab, had, hbc, hde, hac, hae, hbd, hbe, hcd, hce]
  · intro x
    fin_cases x <;>
      simp [ColoredPattern.swapSides, cutEnhancer, Color.swap,
        ha, hb, hc, hd, he]

private theorem contains_positiveC
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hcd : G.Adj c d)
    (hab : ¬ G.Adj a b) (had : ¬ G.Adj a d)
    (hbc : ¬ G.Adj b c) :
    ContainsPositiveTailReducer C := by
  have hce : ¬ G.Adj c e := fun h =>
    C.bluish_not_adj_blueSide he (Or.inl hc) h.symm
  have hde : ¬ G.Adj d e := fun h =>
    C.bluish_not_adj_blueSide he (Or.inl hd) h.symm
  have hn : [a, b, c, d, e].Nodup := by
    have hae_ne := hae.ne
    have hbe_ne := hbe.ne
    have hac_ne := hac.ne
    have hbd_ne := hbd.ne
    have hcd_ne := hcd.ne
    have hab_ne : a ≠ b := by intro h; subst b; simp_all
    have had_ne : a ≠ d := by intro h; subst d; simp_all
    have hbc_ne : b ≠ c := by intro h; subst c; simp_all
    have hce_ne : c ≠ e := by intro h; subst e; simp_all
    have hde_ne : d ≠ e := by intro h; subst e; simp_all
    simp [hab_ne, hac_ne, had_ne, hae_ne, hbc_ne, hbd_ne, hbe_ne,
      hcd_ne, hce_ne, hde_ne]
  refine ⟨positiveTailReducer .c, ⟨.c, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, by
    intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hac, hae, hbd, hbe, hcd,
        hab, had, hbc, hce, hde]
  · intro x
    have hcolors : (positiveTailReducer .c).color =
        ![.red, .red, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide

private theorem contains_positiveV
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .bluish)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hh : C.color h = .blue) (hi : C.color i = .blue)
    (hj : C.color j = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (hai : G.Adj a i)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d) (hcg : G.Adj c g) (hcj : G.Adj c j)
    (hdh : G.Adj d h) (hdj : G.Adj d j)
    (hfg : G.Adj f g) (hhi : G.Adj h i)
    (hn : [a, b, c, d, e, f, g, h, i, j].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .v, ⟨.v, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .v).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .v).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    change ∀ edge : Fin 10 × Fin 10, edge ∈
      [(0, 1), (0, 4), (0, 8), (1, 4), (1, 5), (2, 3),
       (2, 6), (2, 9), (3, 7), (3, 9), (5, 6), (7, 8)] →
      G.Adj ([a, b, c, d, e, f, g, h, i, j].get edge.1)
        ([a, b, c, d, e, f, g, h, i, j].get edge.2)
    intro edge hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .v).color =
        ![.red, .red, .red, .red, .bluish, .blue,
          .blue, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj] <;>
      native_decide
  · intro x y hne hnon hnot
    exact (hnot (positiveV_automaticNonedges x y hne hnon)).elim

private theorem contains_positiveW
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .blue)
    (hk : C.color k = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (haj : G.Adj a j)
    (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcd : G.Adj c d) (hch : G.Adj c h) (hck : G.Adj c k)
    (hdi : G.Adj d i) (hdk : G.Adj d k)
    (hgh : G.Adj g h) (hij : G.Adj i j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .w, ⟨.w, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .w).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .w).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    change ∀ edge : Fin 11 × Fin 11, edge ∈
      [(0, 1), (0, 4), (0, 9), (1, 5), (1, 6), (2, 3),
       (2, 7), (2, 10), (3, 8), (3, 10), (6, 7), (8, 9)] →
      G.Adj ([a, b, c, d, e, f, g, h, i, j, k].get edge.1)
        ([a, b, c, d, e, f, g, h, i, j, k].get edge.2)
    intro edge hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .w).color =
        ![.red, .red, .red, .red, .bluish, .bluish,
          .blue, .blue, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk] <;>
      native_decide
  · intro x y hne hnon hnot
    exact (hnot (positiveW_automaticNonedges x y hne hnon)).elim

private theorem contains_positiveY
    (C : MatchingCutColoring G) {a b c d e f g h i j k l : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .blue)
    (hk : C.color k = .bluish) (hl : C.color l = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (haj : G.Adj a j)
    (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcd : G.Adj c d) (hch : G.Adj c h) (hcl : G.Adj c l)
    (hdi : G.Adj d i) (hdk : G.Adj d k)
    (hgh : G.Adj g h) (hij : G.Adj i j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k, l].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .y, ⟨.y, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .y).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k, l].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .y).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    change ∀ edge : Fin 12 × Fin 12, edge ∈
      [(0, 1), (0, 4), (0, 9), (1, 5), (1, 6), (2, 3),
       (2, 7), (2, 11), (3, 8), (3, 10), (6, 7), (8, 9)] →
      G.Adj ([a, b, c, d, e, f, g, h, i, j, k, l].get edge.1)
        ([a, b, c, d, e, f, g, h, i, j, k, l].get edge.2)
    intro edge hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .y).color =
        ![.red, .red, .red, .red, .bluish, .bluish,
          .blue, .blue, .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk, hl] <;>
      native_decide
  · intro x y hne hnon hnot
    exact (hnot (positiveY_automaticNonedges x y hne hnon)).elim

/-- **Lemma 4.7.** An induced eight-cycle whose colors occur in two red
edges and two blue edges contains a positive tail reducer or a cut enhancer. -/
theorem lemma4_7
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue) :
    ContainsPositiveTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  by_contra hno
  apply hno
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hfound
    · exact hdegree
    · exact (hno hfound).elim
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hcycleNodup : [a, b, c, d, e, f, g, h].Nodup := by
    simpa using List.nodup_ofFn_ofInjective hinj
  have hcycleDistinct := hcycleNodup
  simp only [List.nodup_cons, List.mem_cons, not_or, List.nodup_nil]
    at hcycleDistinct
  have cycle_vertices_ne {x y : Fin 8} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h] x) ≠
        (![a, b, c, d, e, f, g, h] y) := hinj.ne hxy
  have cycle_nonedge (x y : Fin 8)
      (hxy : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) :=
    fun hxyG => hxy ((hedge x y).mpr hxyG)
  have hab : G.Adj a b := (hedge 0 1).mp (by native_decide)
  have hbc : G.Adj b c := (hedge 1 2).mp (by native_decide)
  have hcd : G.Adj c d := (hedge 2 3).mp (by native_decide)
  have hde : G.Adj d e := (hedge 3 4).mp (by native_decide)
  have hef : G.Adj e f := (hedge 4 5).mp (by native_decide)
  have hfg : G.Adj f g := (hedge 5 6).mp (by native_decide)
  have hgh : G.Adj g h := (hedge 6 7).mp (by native_decide)
  have hha : G.Adj h a := (hedge 7 0).mp (by native_decide)
  obtain ⟨p, hap, hpb, hph⟩ :=
    C.exists_third_neighbor (degreeC (Or.inl ha))
      (cycle_vertices_ne (x := (1 : Fin 8)) (y := 7) (by decide))
  have hpside := C.other_neighbor_of_red_is_blueSide ha hb hab hap hpb
  have hag : ¬ G.Adj a g := by
    simpa using cycle_nonedge 0 6 (by native_decide)
  have hpg : p ≠ g := by intro hp; subst p; exact hag hap
  rcases lemma3_3 C ha hh hg hpside hha.symm hap hgh.symm
      hph.symm hpg.symm with hp | hce
  · obtain ⟨q, hbq, hqa, hqc⟩ :=
      C.exists_third_neighbor (degreeC (Or.inl hb))
        (cycle_vertices_ne (x := (0 : Fin 8)) (y := 2) (by decide))
    have hqside := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbq hqa
    have hbd : ¬ G.Adj b d := by
      simpa using cycle_nonedge 1 3 (by native_decide)
    have hqd : q ≠ d := by intro hq; subst q; exact hbd hbq
    rcases lemma3_3 C hb hc hd hqside hbc hbq hcd
        hqc.symm hqd.symm with hq | hce
    · obtain ⟨r, her, hrf, hrd⟩ :=
        C.exists_third_neighbor (degreeC (Or.inl he))
          (cycle_vertices_ne (x := (5 : Fin 8)) (y := 3) (by decide))
      have hrside := C.other_neighbor_of_red_is_blueSide he hf hef her hrf
      have hec : ¬ G.Adj e c := by
        simpa using cycle_nonedge 4 2 (by native_decide)
      have hrc : r ≠ c := by intro hr; subst r; exact hec her
      rcases lemma3_3 C he hd hc hrside hde.symm her hcd.symm
          hrd.symm hrc.symm with hr | hce
      · obtain ⟨s, hfs, hse, hsg⟩ :=
          C.exists_third_neighbor (degreeC (Or.inl hf))
            (cycle_vertices_ne (x := (4 : Fin 8)) (y := 6) (by decide))
        have hsside := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfs hse
        have hfh : ¬ G.Adj f h := by
          simpa using cycle_nonedge 5 7 (by native_decide)
        have hsh : s ≠ h := by intro hs; subst s; exact hfh hfs
        rcases lemma3_3 C hf hg hh hsside hfg hfs hgh
            hsg.symm hsh.symm with hs | hce
        · have bluish_not_mem_cycle {z : V} (hz : C.color z = .bluish) :
              z ∉ [a, b, c, d, e, f, g, h] := by
            simp only [List.mem_cons, List.not_mem_nil, or_false, not_or]
            exact ⟨
              fun hza => Color.noConfusion (ha.symm.trans (hza ▸ hz)),
              fun hzb => Color.noConfusion (hb.symm.trans (hzb ▸ hz)),
              fun hzc => Color.noConfusion (hc.symm.trans (hzc ▸ hz)),
              fun hzd => Color.noConfusion (hd.symm.trans (hzd ▸ hz)),
              fun hze => Color.noConfusion (he.symm.trans (hze ▸ hz)),
              fun hzf => Color.noConfusion (hf.symm.trans (hzf ▸ hz)),
              fun hzg => Color.noConfusion (hg.symm.trans (hzg ▸ hz)),
              fun hzh => Color.noConfusion (hh.symm.trans (hzh ▸ hz))⟩
          have hpout := bluish_not_mem_cycle hp
          have hqout := bluish_not_mem_cycle hq
          have hrout := bluish_not_mem_cycle hr
          have hsout := bluish_not_mem_cycle hs
          by_cases hpr : p = r
          · subst r
            have hae : ¬ G.Adj a e := by
              simpa using cycle_nonedge 0 4 (by native_decide)
            have had : ¬ G.Adj a d := by
              simpa using cycle_nonedge 0 3 (by native_decide)
            have hhe : ¬ G.Adj h e := by
              simpa using cycle_nonedge 7 4 (by native_decide)
            have hhd : ¬ G.Adj h d := by
              simpa using cycle_nonedge 7 3 (by native_decide)
            exact Or.inr (contains_cutEnhancerB_swapped C hp ha hh he hd
              hap.symm her.symm hha.symm hde.symm
              (C.bluish_not_adj_blueSide hp (Or.inl hh))
              (C.bluish_not_adj_blueSide hp (Or.inl hd))
              hae had hhe hhd)
          · by_cases hqs : q = s
            · subst s
              have hbf : ¬ G.Adj b f := by
                simpa using cycle_nonedge 1 5 (by native_decide)
              have hbg : ¬ G.Adj b g := by
                simpa using cycle_nonedge 1 6 (by native_decide)
              have hcf : ¬ G.Adj c f := by
                simpa using cycle_nonedge 2 5 (by native_decide)
              have hcg : ¬ G.Adj c g := by
                simpa using cycle_nonedge 2 6 (by native_decide)
              exact Or.inr (contains_cutEnhancerB_swapped C hq hb hc hf hg
                hbq.symm hfs.symm hbc hfg
                (C.bluish_not_adj_blueSide hq (Or.inl hc))
                (C.bluish_not_adj_blueSide hq (Or.inl hg))
                hbf hbg hcf hcg)
            · by_cases hqr : q = r
              · subst r
                have hbe : ¬ G.Adj b e := by
                  simpa using cycle_nonedge 1 4 (by native_decide)
                exact Or.inl (contains_positiveC C hb he hc hd hq
                  hbc hbq hde.symm her hcd hbe hbd hec)
              · by_cases hps : p = s
                · subst s
                  have haf : ¬ G.Adj a f := by
                    simpa using cycle_nonedge 0 5 (by native_decide)
                  exact Or.inl (contains_positiveC C ha hf hh hg hp
                    hha.symm hap hfg hfs hgh.symm haf hag hfh)
                · by_cases hpq : p = q
                  · subst q
                    by_cases hrs : r = s
                    · subst s
                      apply Or.inl
                      apply contains_positiveV C ha hb he hf hp hc hd hg hh hr
                        hab hap hha.symm hbq hbc hef hde.symm her hfg hfs hcd hgh
                      simp only [List.nodup_cons, List.mem_cons,
                        not_or, List.nodup_nil] at hcycleDistinct hpout hrout ⊢
                      grind
                    · apply Or.inl
                      apply contains_positiveW C he hf ha hb hr hs hg hh hc hd hp
                        hef her hde.symm hfs hfg hab hha.symm hap hbc hbq hgh hcd
                      simp only [List.nodup_cons, List.mem_cons,
                        not_or, List.nodup_nil] at hcycleDistinct hpout hrout hsout ⊢
                      grind
                  · by_cases hrs : r = s
                    · subst s
                      apply Or.inl
                      apply contains_positiveW C ha hb he hf hp hq hc hd hg hh hr
                        hab hap hha.symm hbq hbc hef hde.symm her hfg hfs hcd hgh
                      simp only [List.nodup_cons, List.mem_cons,
                        not_or, List.nodup_nil] at hcycleDistinct hpout hqout hrout ⊢
                      grind
                    · apply Or.inl
                      apply contains_positiveY C ha hb he hf hp hq hc hd hg hh hs hr
                        hab hap hha.symm hbq hbc hef hde.symm her hfg hfs hcd hgh
                      simp only [List.nodup_cons, List.mem_cons,
                        not_or, List.nodup_nil] at hcycleDistinct hpout hqout hrout hsout ⊢
                      grind
        · exact Or.inr hce
      · exact Or.inr hce
    · exact Or.inr hce
  · exact Or.inr hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8.lean <==
import Subcubic.Lemma4_8.Main

/-!
# Lemma 4.8

Public entry point for Lemma 4.8 and its auxiliary proof modules.
-/


==> anc/lean/Subcubic/Lemma4_8/Basic.lean <==
import Subcubic.Lemma4_5
import Subcubic.PositiveReduction
import Mathlib.Data.Fin.VecNotation
import Mathlib.Tactic.FinCases

/-!
# Induced-path infrastructure for Lemma 4.8

The displayed configuration is the induced path
`a-b-c-d-e-f-g-h`, with red edges `ab`, `ef` and blue edges `cd`, `gh`.
This file first isolates the routine third-neighbor setup used throughout the
case analysis.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The eight displayed vertices, in order, induce exactly a path. -/
def FormsInducedPath8 (G : SimpleGraph V)
    (a b c d e f g h : V) : Prop :=
  let p : Fin 8 → V := ![a, b, c, d, e, f, g, h]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj x y ↔ G.Adj (p x) (p y)

-- Reversing the displayed order gives the same induced path.
omit [Fintype V] in theorem FormsInducedPath8.reverse {a b c d e f g h : V}
    (hp : FormsInducedPath8 G a b c d e f g h) :
    FormsInducedPath8 G h g f e d c b a := by
  classical
  dsimp [FormsInducedPath8] at hp ⊢
  rcases hp with ⟨hinj, hedge⟩
  let p : Fin 8 → V := ![a, b, c, d, e, f, g, h]
  let q : Fin 8 → V := ![h, g, f, e, d, c, b, a]
  have hq (x : Fin 8) : q x = p x.rev := by
    fin_cases x <;> rfl
  have hrev : ∀ x y : Fin 8, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj x y ↔
      (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj x.rev y.rev := by
    native_decide
  constructor
  · intro x y hxy
    apply Fin.rev_injective
    apply hinj
    change p x.rev = p y.rev
    rw [← hq x, ← hq y]
    exact hxy
  · intro x y
    rw [hrev x y, hedge (x.rev) (y.rev)]
    change G.Adj (p x.rev) (p y.rev) ↔ G.Adj (q x) (q y)
    rw [hq x, hq y]

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Case2.lean <==
import Subcubic.Lemma4_8.CaseIAdjG

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The second top-level case.  The endpoint hypothesis at `h` is what makes
the blue edge `gh` isolated after flipping `de`. -/
theorem lemma4_8_case_i_not_adj_g_h
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .reddish) (hj : C.color j = .bluish)
    (hdi : G.Adj d i) (hej : G.Adj e j)
    (hig : ¬ G.Adj i g) (hih : ¬ G.Adj i h)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableReduction C := by
  classical
  by_contra hresult
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableReduction.of_current_ce C hce)
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 8} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h] x) ≠
        (![a, b, c, d, e, f, g, h] y) := hinj.ne hxy
  have hcd : G.Adj c d := (hedge 2 3).mp (by native_decide)
  have hde : G.Adj d e := (hedge 3 4).mp (by native_decide)
  have hef : G.Adj e f := (hedge 4 5).mp (by native_decide)
  have hfg : G.Adj f g := (hedge 5 6).mp (by native_decide)
  have hgh : G.Adj g h := (hedge 6 7).mp (by native_decide)
  have path_nonedge (x y : Fin 8)
      (hxy : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) :=
    fun hxyG => hxy ((hedge x y).mpr hxyG)
  obtain ⟨M, hflip⟩ := exists_flipAt_of_local C
    he hd hf hc (Or.inl hj) (Or.inl hi) hef hde.symm hej hcd.symm hdi
  let D := M.toColoring
  have hgD : D.color g = .blue := by
    apply blue_of_untouched_blue_edge C hflip
      (by simp [hg]) (by simp [hh]) hgh
    · exact hv (x := (6 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 3) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 3) (by decide)
  have hhD : D.color h = .blue := by
    apply blue_of_untouched_blue_edge C hflip
      (by simp [hh]) (by simp [hg]) hgh.symm
    · exact hv (x := (7 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 3) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 3) (by decide)
  have hfD : D.color f = .reddish := by
    apply reddish_of_red_loses_flipped_mate C hflip hf hef.symm
    · simpa using path_nonedge 5 3 (by native_decide)
    · exact (hv (x := (5 : Fin 8)) (y := 4) (by decide))
    · exact (hv (x := (5 : Fin 8)) (y := 3) (by decide))
  have d_has_no_fourth {z : V}
      (hzc : z ≠ c) (hze : z ≠ e) (hzi : z ≠ i) :
      ¬ G.Adj d z :=
    C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
      (hv (x := (2 : Fin 8)) (y := 4) (by decide))
      (by intro h; subst i; simp_all)
      (by intro h; subst i; simp_all) hzc hze hzi
  have g_other : ∀ z, G.Adj g z → z ≠ h → D.color z = .reddish := by
    intro z hgz hzh
    by_cases hzf : z = f
    · simpa [hzf] using hfD
    have hzSide := C.other_neighbor_of_blue_is_redSide
      hg hh hgh hgz hzh
    have hze : z ≠ e := by
      intro h; subst z
      exact (path_nonedge 6 4 (by native_decide)) hgz
    rcases lemma3_3_reversed C hg hf he hzSide hfg.symm hgz
        hef.symm (Ne.symm hzf) hze.symm with hz | hce
    · apply reddish_of_untouched_reddish C hflip hz
      · intro hzd
        apply d_has_no_fourth _ hze _ hzd.symm
        · intro h; subst z; simp_all
        · intro h; subst z; exact hig hgz.symm
      · exact hze
      · intro h; subst z; simp_all
    · exact (noCurrentCE hce).elim
  have h_other : ∀ z, G.Adj h z → z ≠ g → D.color z = .reddish := by
    intro z hhz hzg
    have hzSide := C.other_neighbor_of_blue_is_redSide
      hh hg hgh.symm hhz hzg
    have hz : C.color z = .reddish := by
      rcases hzSide with hz | hz
      · exact (hNoRedAtH z hhz hz).elim
      · exact hz
    have hze : z ≠ e := by intro h; subst z; simp_all
    apply reddish_of_untouched_reddish C hflip hz
    · intro hzd
      apply d_has_no_fourth _ hze _ hzd.symm
      · intro h; subst z; simp_all
      · intro h; subst z; exact hih hhz.symm
    · exact hze
    · intro h; subst z; simp_all
  have degreeD {z : V}
      (hz : D.color z = .red ∨ D.color z = .blue) :
      vertexDegree G z = 3 := by
    rcases lemma3_6_positive D hz with hdegree | hptr | hce
    · exact hdegree
    · exact (hresult (HasReachableReduction.after_flip C hflip
        (HasReachableReduction.of_current_ptr D hptr))).elim
    · exact (hresult (HasReachableReduction.after_flip C hflip
        (HasReachableReduction.of_current_ce D hce))).elim
  have hptrSwap : ContainsPositiveTailReducer D.swapSides :=
    lemma4_4 D.swapSides
      (by simp [hgD]) (by simp [hhD]) hgh
      (degreeD (Or.inr hgD)) (degreeD (Or.inr hhD))
      (by
        intro z hgz hzh
        have := g_other z hgz hzh
        simp [this])
      (by
        intro z hhz hzg
        have := h_other z hhz hzg
        simp [this])
  have hptr : ContainsPositiveTailReducer D :=
    (containsInducedUpToSwap_swapSides IsPositiveTailReducer D).1 hptrSwap
  exact hresult (HasReachableReduction.after_flip C hflip
    (HasReachableReduction.of_current_ptr D hptr))

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Case3_1.lean <==
import Subcubic.Lemma4_8.Case3_2
import Subcubic.Lemma4_2

/-! The `i-j` case (3.1) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_i_adj_j
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_8Case3Configuration C a b c d e f g h)
    (hij : G.Adj Q.i Q.j) : HasReachableReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change G.Adj i j at hij
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  obtain ⟨M, hflip⟩ := exists_flipAt_of_local C
    he hd hf hc (Or.inl hj) (Or.inl hi) hef hde.symm hej hcd.symm hdi
  let D := M.toColoring
  have hie : i ≠ e := by
    intro hie
    rw [hie] at hi
    simp [he] at hi
  have hid : i ≠ d := by
    intro hid
    rw [hid] at hi
    simp [hd] at hi
  have hje : j ≠ e := by
    intro hje
    rw [hje] at hj
    simp [he] at hj
  have hjd : j ≠ d := by
    intro hjd
    rw [hjd] at hj
    simp [hd] at hj
  have hdD : D.color d = .red :=
    red_of_flipped_blue_with_reddish_neighbor C hflip hi hdi hie hid
  have hiD : D.color i = .red :=
    red_of_reddish_gains_flipped_blue C hflip hi hdi.symm hie hid
  have heD : D.color e = .blue :=
    blue_of_flipped_red_with_bluish_neighbor C hflip hj hej hje hjd
  have hjD : D.color j = .blue :=
    blue_of_bluish_gains_flipped_red C hflip hj hej.symm hje hjd
  have hmulti : 2 ≤ fourVertexCrossEdgeCount G d i e j := by
    unfold fourVertexCrossEdgeCount
    rw [if_pos hde, if_pos hij]
    omega
  have hout := lemma4_2 D d i e j hdi hdD hiD
    hej heD hjD hmulti
  exact HasReachableReduction.after_flip C hflip
    (hout.elim (HasReachableReduction.of_current_ptr D)
      (HasReachableReduction.of_current_ce D))

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Case3_2.lean <==
import Subcubic.Lemma4_8.Case3_4Configuration
import Subcubic.PositiveTailReducerWitnesses

/-! The shared-neighbor case (3.2) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_shared_ab_neighbor
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma4_8Case3Configuration C a b c d e f g h)
    (hxy : Q.x = Q.y) : HasReachableReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change x = y at hxy
  subst y
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hex : ¬ G.Adj e x := by
    apply C.not_adj_fourth_neighbor (Or.inl he) hde.symm hef hej
    · exact hv (u := (3 : Fin 8)) (v := 5) (by decide)
    · intro hdj
      rw [← hdj] at hj
      simp [hd] at hj
    · intro hfj
      rw [← hfj] at hj
      simp [hf] at hj
    · intro hxe
      rw [hxe] at hx
      simp [hd] at hx
    · intro hxf
      rw [hxf] at hx
      simp [hf] at hx
    · exact hxj
  have hec : ¬ G.Adj e c := by
    simpa using nonedge 4 2 (by native_decide)
  have hn : [a, b, e, x, j, c, d].Nodup := by
    simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
      List.nodup_nil, not_or, not_false_eq_true, and_true]
    have hbjV : b ≠ j := by
      intro hbjV
      rw [← hbjV] at hj
      simp [hb] at hj
    have hexV : e ≠ x := by
      intro hexV
      rw [← hexV] at hx
      simp [he] at hx
    have hjcV : j ≠ c := by
      intro hjcV
      rw [hjcV] at hj
      simp [hc] at hj
    have hjdV : j ≠ d := by
      intro hjdV
      rw [hjdV] at hj
      simp [hd] at hj
    have hxdV : x ≠ d := by
      intro hxdV
      rw [hxdV] at hx
      simp [hd] at hx
    exact ⟨⟨hab.ne, hv (u := (0 : Fin 8)) (v := 4) (by decide),
        hya.symm, hja.ne.symm,
        hv (u := (0 : Fin 8)) (v := 2) (by decide),
        hv (u := (0 : Fin 8)) (v := 3) (by decide)⟩,
      ⟨hv (u := (1 : Fin 8)) (v := 4) (by decide), hby.ne, hbjV,
        hbc.ne, hv (u := (1 : Fin 8)) (v := 3) (by decide)⟩,
      ⟨hexV, hej.ne, hv (u := (4 : Fin 8)) (v := 2) (by decide),
        hde.ne.symm⟩,
      ⟨hxj, hyc, hxdV⟩, ⟨hjcV, hjdV⟩, hcd.ne⟩
  exact HasReachableReduction.of_current_ptr C
    (containsPositiveN C ha hb he hx hj hc hd hab hax hja.symm hby
      hbc hej hde.symm hcd hex hec hn)

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Case3_3.lean <==
import Subcubic.Lemma4_8.Case3_1

/-! The `ptr-w` case (3.3) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_w
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) (hg : C.color g = .blue)
    (hh : C.color h = .blue)
    (Q : Lemma4_8Case3Configuration C a b c d e f g h)
    (hxy : Q.x ≠ Q.y) (hij : ¬ G.Adj Q.i Q.j)
    (hic : G.Adj Q.i c) (hjf : G.Adj Q.j f) :
    HasReachableReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change x ≠ y at hxy
  change ¬ G.Adj i j at hij
  change G.Adj i c at hic
  change G.Adj j f at hjf
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hfg : G.Adj f g := by simpa using edge 5 6 (by native_decide)
  have hgh : G.Adj g h := by simpa using edge 6 7 (by native_decide)
  have hfi : ¬ G.Adj f i :=
    C.reddish_not_adj_redSide hi (Or.inl hf) ∘ SimpleGraph.Adj.symm
  have hfx : ¬ G.Adj f x := by
    apply C.not_adj_fourth_neighbor (v := f) (x := e) (y := g)
      (z := j) (w := x) (Or.inl hf)
      (by simpa using (edge 4 5 (by native_decide)).symm) hfg hjf.symm
    · exact hv (u := (4 : Fin 8)) (v := 6) (by decide)
    · intro hejV
      rw [← hejV] at hj
      simp [he] at hj
    · intro hgj
      rw [← hgj] at hj
      simp [hg] at hj
    · intro hxe
      rw [hxe] at hx
      simp [he] at hx
    · intro hxg
      rw [hxg] at hx
      simp [hg] at hx
    · exact hxj
  have hyj : y ≠ j := by
    intro hyj
    rw [hyj] at hby
    exact hjb hby.symm
  have hfy : ¬ G.Adj f y := by
    apply C.not_adj_fourth_neighbor (v := f) (x := e) (y := g)
      (z := j) (w := y) (Or.inl hf)
      (by simpa using (edge 4 5 (by native_decide)).symm) hfg hjf.symm
    · exact hv (u := (4 : Fin 8)) (v := 6) (by decide)
    · intro hejV
      rw [← hejV] at hj
      simp [he] at hj
    · intro hgj
      rw [← hgj] at hj
      simp [hg] at hj
    · intro hye
      rw [hye] at hy
      simp [he] at hy
    · intro hyg
      rw [hyg] at hy
      simp [hg] at hy
    · exact hyj
  have hfd : ¬ G.Adj f d := by
    simpa using nonedge 5 3 (by native_decide)
  have hfh : ¬ G.Adj f h := by
    simpa using nonedge 5 7 (by native_decide)
  have hix : ¬ G.Adj i x := by
    apply not_adj_fourth_neighbor_of_subcubic C.subcubic hdi.symm hic hih
    · exact hv (u := (3 : Fin 8)) (v := 2) (by decide)
    · exact hv (u := (3 : Fin 8)) (v := 7) (by decide)
    · exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
    · intro hxd; rw [hxd] at hx; simp [hd] at hx
    · intro hxc; rw [hxc] at hx; simp [hc] at hx
    · intro hxh; rw [hxh] at hx; simp [hh] at hx
  have hiy : ¬ G.Adj i y := by
    apply not_adj_fourth_neighbor_of_subcubic C.subcubic hdi.symm hic hih
    · exact hv (u := (3 : Fin 8)) (v := 2) (by decide)
    · exact hv (u := (3 : Fin 8)) (v := 7) (by decide)
    · exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
    · intro hyd; rw [hyd] at hy; simp [hd] at hy
    · exact hyc
    · intro hyh; rw [hyh] at hy; simp [hh] at hy
  have hn : [a, b, f, i, x, y, j, c, d, g, h].Nodup := by
    have hbase : [a, b, c, d, e, f, g, h].Nodup := by
      simpa using List.nodup_ofFn_ofInjective hinj
    simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
      List.nodup_nil, not_or, not_false_eq_true, and_true] at hbase
    rcases hbase with ⟨⟨habV, hacV, hadV, haeV, hafV, hagV, hahV⟩,
      ⟨hbcV, hbdV, hbeV, hbfV, hbgV, hbhV⟩,
      ⟨hcdV, hceV, hcfV, hcgV, hchV⟩,
      ⟨hdeV, hdfV, hdgV, hdhV⟩,
      ⟨hefV, hegV, hehV⟩, ⟨hfgV, hfhV⟩, hghV⟩
    have color_ne {u v : V} {cu cv : Color}
        (hu : C.color u = cu) (hv' : C.color v = cv)
        (hne : cu ≠ cv) : u ≠ v := by
      intro huv
      subst v
      exact hne (hu.symm.trans hv')
    have hai := color_ne ha hi (by decide)
    have haxV := color_ne ha hx (by decide)
    have hay := color_ne ha hy (by decide)
    have haj := color_ne ha hj (by decide)
    have hbi := color_ne hb hi (by decide)
    have hbx := color_ne hb hx (by decide)
    have hbyV := color_ne hb hy (by decide)
    have hbj := color_ne hb hj (by decide)
    have hfiV := color_ne hf hi (by decide)
    have hfxV := color_ne hf hx (by decide)
    have hfyV := color_ne hf hy (by decide)
    have hfj := color_ne hf hj (by decide)
    have hfc := color_ne hf hc (by decide)
    have hfdV := color_ne hf hd (by decide)
    have hixV := color_ne hi hx (by decide)
    have hiyV := color_ne hi hy (by decide)
    have hijV := color_ne hi hj (by decide)
    have hicV := color_ne hi hc (by decide)
    have hidV := color_ne hi hd (by decide)
    have higV := color_ne hi hg (by decide)
    have hihV := color_ne hi hh (by decide)
    have hxc := color_ne hx hc (by decide)
    have hxd := color_ne hx hd (by decide)
    have hxg := color_ne hx hg (by decide)
    have hxh := color_ne hx hh (by decide)
    have hyd := color_ne hy hd (by decide)
    have hyg := color_ne hy hg (by decide)
    have hyh := color_ne hy hh (by decide)
    have hjc := color_ne hj hc (by decide)
    have hjd := color_ne hj hd (by decide)
    have hjg := color_ne hj hg (by decide)
    have hjh := color_ne hj hh (by decide)
    simp [habV, hacV, hadV, hafV, hagV, hahV,
      hbcV, hbdV, hbfV, hbgV, hbhV,
      hcdV, hcgV, hchV, hdgV, hdhV,
      hfgV, hfhV, hghV,
      hai, haxV, hay, haj, hbi, hbx, hbyV, hbj,
      hfiV, hfxV, hfyV, hfj, hfc, hfdV,
      hixV, hiyV, hijV, hicV, hidV, higV, hihV,
      hxc, hxd, hxg, hxh, hyd, hyg, hyh, hjc, hjd, hjg, hjh,
      hxy, hxj, hyj, hyc]
  exact HasReachableReduction.of_current_ptr C
    (containsPositiveX C ha hb hf hi hx hy hj hc hd hg hh
      hab hax hja.symm hby hbc hjf.symm hfg hic hdi.symm hih hcd hgh
      hfi hfx hfy hfd hfh hix hiy hij hig hn)

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Case3_4Configuration.lean <==
import Subcubic.Lemma4_8.Cases1And2Setup3
import Subcubic.PositiveTailReducerWitnesses

/-!
# Lemma 4.8: configuration entering Case (3.4)

The additional fields record the failure of Cases (3.1)--(3.3), leaving
exactly the configuration considered in the long Case (3.4).
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The configuration entering Case (3.4), after Cases (3.1)--(3.3) fail. -/
structure Lemma4_8Case3_4Configuration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8Case3Configuration C a b c d e f g h where
  hxy : x ≠ y
  hij : ¬ G.Adj i j
  hnotBoth : ¬ (G.Adj i c ∧ G.Adj j f)


end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseBlueBlue.lean <==
import Subcubic.Lemma4_8.SetupLM
import Subcubic.Lemma4_2

/-! Case (3.4.3.2): both exposed neighbors of `k` are blue. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_lm_blue
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (Q : Lemma4_8LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .blue) (hm : C.color Q.m = .blue) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, k, hk, hck, hkb, hkd, hkg, hkdeg⟩,
    hkj, hkh, l, m, hkl, hkm, hlc, hmc, hlmV, hlSide, hmSide⟩
  change C.color l = .blue at hl
  change C.color m = .blue at hm
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hca : ¬ G.Adj c a := by
    intro hca
    exact (by native_decide : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj (2 : Fin 8) 0) ((hedge 2 0).mpr hca)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degree_of_color (Or.inl hb)) (degree_of_color (Or.inr hc))
      hab.symm hbc hcd
      with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hkc : k ≠ c := hck.ne.symm
    have hcD : D.color c = .red :=
      red_of_flipped_blue_with_reddish_neighbor C hflip hk hck hkb hkc
    have hkD : D.color k = .red :=
      red_of_reddish_gains_flipped_blue C hflip hk hck.symm hkb hkc
    have hdk : ¬ G.Adj d k := by
      apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
      · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
      · intro hci
        rw [← hci] at hi
        simp [hc] at hi
      · intro hei
        rw [← hei] at hi
        simp [he] at hi
      · exact hck.ne.symm
      · intro hke
        rw [hke] at hk
        simp [he] at hk
      · intro hki
        rw [hki] at hck
        exact hic hck.symm
    have blue_stays {z : V} (hz : C.color z = .blue)
        (hzc : ¬ G.Adj z c) (hzb : z ≠ b) (hzcV : z ≠ c) :
        D.color z = .blue := by
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨q, hqBlue, hzq⟩ := hzCorrect.2
      have hqb : q ≠ b := by
        intro hqb
        subst q
        exact hqBlue ((C.mem_redSide_iff b).2 (Or.inl hb))
      have hqc : q ≠ c := by
        intro hqc
        subst q
        exact hzc hzq
      exact blue_of_untouched_blue_edge C hflip (by simp [hz]) hqBlue hzq
        hzb hzcV hqb hqc
    have hlb : l ≠ b := by
      intro hlb
      rw [hlb] at hl
      simp [hb] at hl
    have hmb : m ≠ b := by
      intro hmb
      rw [hmb] at hm
      simp [hb] at hm
    have hld : l ≠ d := by
      intro hld
      rw [hld] at hkl
      exact hdk hkl.symm
    have hmd : m ≠ d := by
      intro hmd
      rw [hmd] at hkm
      exact hdk hkm.symm
    have hcl : ¬ G.Adj l c := by
      simpa [SimpleGraph.adj_comm] using C.not_adj_fourth_neighbor
        (v := c) (w := l) (Or.inr hc) hcd hck hbc.symm
        hkd.symm
        (hv (u := (3 : Fin 8)) (v := 1) (by decide)) hkb
        hld hkl.ne.symm hlb
    have hcm : ¬ G.Adj m c := by
      simpa [SimpleGraph.adj_comm] using C.not_adj_fourth_neighbor
        (v := c) (w := m) (Or.inr hc) hcd hck hbc.symm
        hkd.symm
        (hv (u := (3 : Fin 8)) (v := 1) (by decide)) hkb
        hmd hkm.ne.symm hmb
    have hlD := blue_stays hl hcl hlb hlc
    have hmD := blue_stays hm hcm hmb hmc
    by_cases hlm : G.Adj l m
    · have hmulti : 2 ≤ fourVertexCrossEdgeCount G c k l m := by
        unfold fourVertexCrossEdgeCount
        rw [if_pos hkl, if_pos hkm]
        omega
      have hout := lemma4_2 D c k l m
        hck hcD hkD hlm hlD hmD hmulti
      exact HasReachableReduction.after_flip C hflip
        (hout.elim (HasReachableReduction.of_current_ptr D)
          (HasReachableReduction.of_current_ce D))
    · exact HasReachableReduction.after_flip C hflip
        (HasReachableReduction.of_current_ce D
          (containsCutEnhancerA_of D hkD hlD hmD hkl hkm hlmV hlm))
  · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseBluish.lean <==
import Subcubic.Lemma4_8.CaseBlueBlue

/-! The immediate subcases when both exposed neighbors of `k` are bluish. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8BluishHardConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8LMConfiguration C a b c d e f g h where
  hl : C.color l = .bluish
  hm : C.color m = .bluish
  hbl : ¬ G.Adj b l
  hbm : ¬ G.Adj b m
  hal : G.Adj a l

theorem lemma4_8_case_lm_bluish
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (Q : Lemma4_8LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .bluish) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8BluishHardConfiguration C a b c d e f g h) := by
  classical
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv' : C.color v = cv)
      (hne : cu ≠ cv) : u ≠ v := by
    intro huv
    subst v
    exact hne (hu.symm.trans hv')
  have hdk : ¬ G.Adj d Q.k := by
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc Q.hi (by decide)
    · exact color_ne he Q.hi (by decide)
    · exact Q.hck.ne.symm
    · exact color_ne Q.hk he (by decide)
    · intro hki
      have : G.Adj c Q.i := by simpa [hki] using Q.hck
      exact Q.hic this.symm
  have hkbAdj : ¬ G.Adj Q.k b :=
    C.reddish_not_adj_redSide Q.hk (Or.inl hb)
  have hbd : ¬ G.Adj b d := by
    intro hbd
    exact (by native_decide : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj (1 : Fin 8) 3) ((hedge 1 3).mpr hbd)
  have hbdV : b ≠ d := by
    simpa using hv (u := (1 : Fin 8)) (v := 3) (by decide)
  have hacV : a ≠ c := by
    simpa using hv (u := (0 : Fin 8)) (v := 2) (by decide)
  have hadV : a ≠ d := by
    simpa using hv (u := (0 : Fin 8)) (v := 3) (by decide)
  have ptrL_of_left (hbl : G.Adj b Q.l) : ContainsPositiveTailReducer C := by
    have hbm : ¬ G.Adj b Q.m := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hbl
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
      · exact color_ne ha hl (by decide)
      · exact color_ne hc hl (by decide)
      · exact color_ne hm ha (by decide)
      · exact Q.hmc
      · exact Q.hlm.symm
    have hn : [Q.k, b, Q.m, Q.l, c, d].Nodup := by
      simp [color_ne Q.hk hb (by decide), color_ne Q.hk hm (by decide),
        color_ne Q.hk hl (by decide), color_ne Q.hk hc (by decide),
        color_ne Q.hk hd (by decide), color_ne hb hm (by decide),
        color_ne hb hl (by decide), hbc.ne,
        hbdV, Q.hlm.symm,
        Q.hmc, color_ne hm hd (by decide), Q.hlc,
        color_ne hl hd (by decide), hcd.ne]
    exact containsPositiveL C Q.hk hb hm hl hc hd Q.hkm Q.hkl Q.hck.symm
      hbl hbc hcd hkbAdj (by simpa [SimpleGraph.adj_comm] using hdk) hbm hbd hn
  have ptrL_of_right (hbm : G.Adj b Q.m) : ContainsPositiveTailReducer C := by
    have hbl : ¬ G.Adj b Q.l := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hbm
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
      · exact color_ne ha hm (by decide)
      · exact color_ne hc hm (by decide)
      · exact color_ne hl ha (by decide)
      · exact Q.hlc
      · exact Q.hlm
    have hn : [Q.k, b, Q.l, Q.m, c, d].Nodup := by
      simp [color_ne Q.hk hb (by decide), color_ne Q.hk hl (by decide),
        color_ne Q.hk hm (by decide), color_ne Q.hk hc (by decide),
        color_ne Q.hk hd (by decide), color_ne hb hl (by decide),
        color_ne hb hm (by decide), hbc.ne,
        hbdV, Q.hlm,
        Q.hlc, color_ne hl hd (by decide), Q.hmc,
        color_ne hm hd (by decide), hcd.ne]
    exact containsPositiveL C Q.hk hb hl hm hc hd Q.hkl Q.hkm Q.hck.symm
      hbm hbc hcd hkbAdj (by simpa [SimpleGraph.adj_comm] using hdk) hbl hbd hn
  by_cases hbl : G.Adj b Q.l
  · exact Or.inl (HasReachableReduction.of_current_ptr C (ptrL_of_left hbl))
  by_cases hbm : G.Adj b Q.m
  · exact Or.inl (HasReachableReduction.of_current_ptr C (ptrL_of_right hbm))
  by_cases hal : G.Adj a Q.l
  · exact Or.inr ⟨{ Q with hl := hl, hm := hm, hbl := hbl, hbm := hbm, hal := hal }⟩
  by_cases ham : G.Adj a Q.m
  · let Qswap : Lemma4_8LMConfiguration C a b c d e f g h := { Q with
      l := Q.m
      m := Q.l
      hkl := Q.hkm
      hkm := Q.hkl
      hlc := Q.hmc
      hmc := Q.hlc
      hlm := Q.hlm.symm
      hlSide := Or.inr hm
      hmSide := Or.inr hl }
    exact Or.inr ⟨{ Qswap with
      hl := hm
      hm := hl
      hbl := hbm
      hbm := hbl
      hal := ham }⟩
  · have hkx : ¬ G.Adj Q.k Q.x := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm
      · exact Q.hlc.symm
      · exact Q.hmc.symm
      · exact Q.hlm
      · exact color_ne Q.hx hc (by decide)
      · intro hxl
        have : G.Adj a Q.l := by simpa [hxl] using Q.hax
        exact hal this
      · intro hxm
        have : G.Adj a Q.m := by simpa [hxm] using Q.hax
        exact ham this
    have hky : ¬ G.Adj Q.k Q.y := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm
      · exact Q.hlc.symm
      · exact Q.hmc.symm
      · exact Q.hlm
      · exact Q.hyc
      · intro hyl
        have : G.Adj b Q.l := by simpa [hyl] using Q.hby
        exact hbl this
      · intro hym
        have : G.Adj b Q.m := by simpa [hym] using Q.hby
        exact hbm this
    have hlj : Q.l ≠ Q.j := by
      intro hlj
      have : G.Adj Q.k Q.j := by simpa [hlj] using Q.hkl
      exact Q.hkj this
    have hmj : Q.m ≠ Q.j := by
      intro hmj
      have : G.Adj Q.k Q.j := by simpa [hmj] using Q.hkm
      exact Q.hkj this
    have hly : Q.l ≠ Q.y := by
      intro hly
      have : G.Adj b Q.l := by simpa [← hly] using Q.hby
      exact hbl this
    have hmy : Q.m ≠ Q.y := by
      intro hmy
      have : G.Adj b Q.m := by simpa [← hmy] using Q.hby
      exact hbm this
    have hyj : Q.y ≠ Q.j := by
      intro hyj
      have : G.Adj Q.j b := by simpa [hyj] using Q.hby.symm
      exact Q.hjb this
    have hlx : Q.l ≠ Q.x := by
      intro hlx
      have : G.Adj a Q.l := by simpa [← hlx] using Q.hax
      exact hal this
    have hmx : Q.m ≠ Q.x := by
      intro hmx
      have : G.Adj a Q.m := by simpa [← hmx] using Q.hax
      exact ham this
    have hn : [Q.k, a, b, Q.l, Q.m, Q.x, Q.j, c, d, Q.y].Nodup := by
      simp [color_ne Q.hk ha (by decide), color_ne Q.hk hb (by decide),
        color_ne Q.hk hl (by decide), color_ne Q.hk hm (by decide),
        color_ne Q.hk Q.hx (by decide), color_ne Q.hk Q.hj (by decide),
        color_ne Q.hk hc (by decide), color_ne Q.hk hd (by decide),
        color_ne Q.hk Q.hy (by decide), hab.ne,
        color_ne ha hl (by decide), color_ne ha hm (by decide),
        color_ne ha Q.hx (by decide), color_ne ha Q.hj (by decide),
        hacV, hadV,
        color_ne ha Q.hy (by decide), color_ne hb hl (by decide),
        color_ne hb hm (by decide), color_ne hb Q.hx (by decide),
        color_ne hb Q.hj (by decide), hbc.ne,
        hbdV,
        color_ne hb Q.hy (by decide), Q.hlm,
        hlj, Q.hlc, color_ne hl hd (by decide), hly,
        hmj, Q.hmc, color_ne hm hd (by decide), hmy,
        hlx, hmx, Q.hxj, color_ne Q.hx hc (by decide), color_ne Q.hx hd (by decide),
        Q.hxy, color_ne Q.hj hc (by decide), color_ne Q.hj hd (by decide),
        hyj.symm, hcd.ne, Q.hyc.symm, (color_ne Q.hy hd (by decide)).symm]
    exact Or.inl (HasReachableReduction.of_current_ptr C
      (containsPositiveU C Q.hk ha hb hl hm Q.hx Q.hj hc hd Q.hy
        Q.hkl Q.hkm Q.hck.symm hab Q.hax Q.hja.symm hbc Q.hby hcd
        hkx Q.hkj (by simpa [SimpleGraph.adj_comm] using hdk) hky hn))

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseBluishHard.lean <==
import Subcubic.Lemma4_8.CaseBluish
import Subcubic.Lemma4_6

/-! # Final all-bluish branch of Lemma 4.8 -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8NConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8BluishHardConfiguration C a b c d e f g h where
  n : V
  hn : C.color n = .red
  hln : G.Adj l n
  hna : n ≠ a
  hlf : ¬ G.Adj l f

/-- Case (3.4.3.1.3.2), using the corresponding corrected configuration. -/
theorem lemma4_8_case_l_adj_f
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8BluishHardConfiguration C a b c d e f g h)
    (hlf : G.Adj Q.l f) : HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  obtain ⟨n, hgn, hnf, hnh⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hg))
      (hv (u := (5 : Fin 8)) (v := 7) (by decide))
  have hnSide := C.other_neighbor_of_blue_is_redSide hg hh hgh hgn hnh
  have hen : e ≠ n := by
    intro hen
    subst n
    exact (nonedge 6 4 (by native_decide)) hgn
  rcases lemma3_3_reversed C hg hf he hnSide hfg.symm hgn hef.symm
      hnf.symm hen with hn | hce
  · have hlc : ¬ G.Adj Q.l c :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hc)
    have hlg : ¬ G.Adj Q.l g :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hg)
    have hlb : ¬ G.Adj Q.l b := by
      simpa [SimpleGraph.adj_comm] using Q.hbl
    have hle : ¬ G.Adj Q.l e := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hkl.symm Q.hal.symm hlf
      · exact color_ne Q.hk ha (by decide)
      · exact color_ne Q.hk hf (by decide)
      · exact hv (u := (0 : Fin 8)) (v := 5) (by decide)
      · exact color_ne he Q.hk (by decide)
      · exact hv (u := (4 : Fin 8)) (v := 0) (by decide)
      · exact hv (u := (4 : Fin 8)) (v := 5) (by decide)
    have hnk : n ≠ Q.k := by
      intro h
      subst n
      exact Q.hkg hgn.symm
    have hln : ¬ G.Adj Q.l n := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hkl.symm Q.hal.symm hlf
      · exact color_ne Q.hk ha (by decide)
      · exact color_ne Q.hk hf (by decide)
      · exact hv (u := (0 : Fin 8)) (v := 5) (by decide)
      · exact hnk
      · exact color_ne hn ha (by decide)
      · exact color_ne hn hf (by decide)
    have hcg : ¬ G.Adj c g :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hg]) hcd
        (hv (u := (3 : Fin 8)) (v := 6) (by decide))
    have hcn : ¬ G.Adj c n := by
      apply C.not_adj_fourth_neighbor (Or.inr hc) hcd Q.hck hbc.symm
      · exact Q.hkd.symm
      · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
      · exact Q.hkb
      · exact color_ne hn hd (by decide)
      · exact hnk
      · exact color_ne hn hb (by decide)
    have hptrSwap := containsPositiveR C.swapSides
      (a := Q.l) (b := c) (c := g) (d := Q.k)
      (e := a) (f := b) (g := f) (h := e) (i := n)
      (by simp [Q.hl]) (by simp [hc]) (by simp [hg]) (by simp [Q.hk])
      (by simp [ha]) (by simp [hb]) (by simp [hf]) (by simp [he])
      (by simp [hn]) Q.hkl.symm Q.hal.symm hlf Q.hck hbc.symm
      hfg.symm hgn hab hef.symm hlc hlg hlb hle hln hcg
      (by simpa using nonedge 2 0 (by native_decide))
      (by simpa using nonedge 2 4 (by native_decide)) hcn
      (by simpa [SimpleGraph.adj_comm] using Q.hkg)
      (by simpa using nonedge 6 0 (by native_decide))
      (by simpa using nonedge 6 1 (by native_decide))
      (by simpa using nonedge 6 4 (by native_decide))
      (by
        simp [color_ne Q.hl hc (by decide), color_ne Q.hl hg (by decide),
          color_ne Q.hl Q.hk (by decide), color_ne Q.hl ha (by decide),
          color_ne Q.hl hb (by decide), color_ne Q.hl hf (by decide),
          color_ne Q.hl he (by decide), color_ne Q.hl hn (by decide),
          color_ne hc Q.hk (by decide), color_ne hc ha (by decide),
          color_ne hc hb (by decide), color_ne hc hf (by decide),
          color_ne hc he (by decide), color_ne hc hn (by decide),
          color_ne hg Q.hk (by decide), color_ne hg ha (by decide),
          color_ne hg hb (by decide), color_ne hg hf (by decide),
          color_ne hg he (by decide), color_ne hg hn (by decide),
          color_ne Q.hk ha (by decide), color_ne Q.hk hb (by decide),
          color_ne Q.hk hf (by decide), color_ne Q.hk he (by decide),
          color_ne ha hn (by decide), color_ne hb hn (by decide),
          color_ne hf hn (by decide), color_ne he hn (by decide)]
        exact ⟨hv (u := (2 : Fin 8)) (v := 6) (by decide), hnk.symm,
          ⟨hv (u := (0 : Fin 8)) (v := 1) (by decide),
            hv (u := (0 : Fin 8)) (v := 5) (by decide),
            hv (u := (0 : Fin 8)) (v := 4) (by decide)⟩,
          ⟨hv (u := (1 : Fin 8)) (v := 5) (by decide),
            hv (u := (1 : Fin 8)) (v := 4) (by decide)⟩,
          hv (u := (5 : Fin 8)) (v := 4) (by decide)⟩)
    exact HasReachableReduction.of_current_ptr C
      ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptrSwap)
  · exact HasReachableReduction.of_current_ce C hce

theorem lemma4_8_bluish_hard_setup
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8BluishHardConfiguration C a b c d e f g h) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8NConfiguration C a b c d e f g h) := by
  classical
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hca : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  by_cases hother : ∃ n, G.Adj Q.l n ∧ C.color n = .red ∧ n ≠ a
  · obtain ⟨n, hln, hn, hna⟩ := hother
    by_cases hlf : G.Adj Q.l f
    · exact Or.inl (lemma4_8_case_l_adj_f C hp ha hb hc hd he hf hg hh Q hlf)
    · exact Or.inr ⟨⟨Q, n, hn, hln, hna, hlf⟩⟩
  · have hother' : ∀ n, G.Adj Q.l n → C.color n = .red → n = a := by
      intro n hln hn
      by_contra hna
      exact hother ⟨n, hln, hn, hna⟩
    have hlaV : Q.l ≠ a := Q.hal.ne.symm
    have hlkV : Q.l ≠ Q.k := Q.hkl.ne.symm
    have hkaV : Q.k ≠ a := color_ne Q.hk ha (by decide)
    have hlc : ¬ G.Adj Q.l c :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hc)
    have hlb : ¬ G.Adj Q.l b := by simpa [SimpleGraph.adj_comm] using Q.hbl
    by_cases hldeg2 : vertexDegree G Q.l = 2
    · have hptrSwap := containsPositiveDcA C.swapSides
        (a := Q.l) (b := c) (c := Q.k) (d := a) (e := b)
        (by simp [Q.hl]) (by simp [hc]) (by simp [Q.hk])
        (by simp [ha]) (by simp [hb]) hldeg2 Q.hkl.symm Q.hal.symm
        Q.hck hbc.symm hab hlc hlb hca
        (by
          simp [color_ne Q.hl hc (by decide), color_ne Q.hl Q.hk (by decide),
            color_ne Q.hl ha (by decide), color_ne Q.hl hb (by decide),
            color_ne hc Q.hk (by decide), color_ne hc ha (by decide),
            color_ne hc hb (by decide), color_ne Q.hk ha (by decide),
            color_ne Q.hk hb (by decide)]
          exact hv (u := (0 : Fin 8)) (v := 1) (by decide))
      exact Or.inl (HasReachableReduction.of_current_ptr C
        ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptrSwap))
    · have lower : 2 ≤ vertexDegree G Q.l := by
        have hsubset : ({Q.k, a} : Set V) ⊆ G.neighborSet Q.l := by
          intro z hz
          simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
          rcases hz with rfl | rfl
          · simpa using Q.hkl.symm
          · simpa using Q.hal.symm
        unfold vertexDegree
        simpa [hkaV] using Set.ncard_le_ncard hsubset
      have hldeg3 : vertexDegree G Q.l = 3 := by
        have upper := C.subcubic Q.l
        omega
      obtain ⟨x, y, hlx, hly, hxk, hyk, hxy⟩ :=
        exists_two_other_neighbors_of_degree_three hldeg3 Q.hkl.symm
      have choose : ∃ n, G.Adj Q.l n ∧ n ≠ Q.k ∧ n ≠ a := by
        by_cases hxa : x = a
        · exact ⟨y, hly, hyk, fun h => hxy (hxa.trans h.symm)⟩
        · exact ⟨x, hlx, hxk, hxa⟩
      obtain ⟨n, hln, hnk, hna⟩ := choose
      have hn : C.color n = .reddish := by
        cases hnc : C.color n with
        | red => exact (hna (hother' n hln hnc)).elim
        | reddish => exact rfl
        | blue => exact (C.bluish_not_adj_blueSide Q.hl (Or.inl hnc) hln).elim
        | bluish => exact (C.bluish_not_adj_blueSide Q.hl (Or.inr hnc) hln).elim
      have hcn : ¬ G.Adj c n := by
        apply C.not_adj_fourth_neighbor (Or.inr hc) hcd Q.hck hbc.symm
        · exact Q.hkd.symm
        · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
        · exact Q.hkb
        · exact color_ne hn hd (by decide)
        · exact hnk
        · exact color_ne hn hb (by decide)
      have hptrSwap := containsPositiveM C.swapSides
        (a := Q.l) (b := c) (c := n) (d := Q.k) (e := a) (f := b)
        (by simp [Q.hl]) (by simp [hc]) (by simp [hn]) (by simp [Q.hk])
        (by simp [ha]) (by simp [hb]) hln Q.hkl.symm Q.hal.symm Q.hck hbc.symm hab
        hlc hlb hcn hca
        (by
          simp [color_ne Q.hl hc (by decide), color_ne Q.hl hn (by decide),
            color_ne Q.hl Q.hk (by decide), color_ne Q.hl ha (by decide),
            color_ne Q.hl hb (by decide), color_ne hc hn (by decide),
            color_ne hc Q.hk (by decide), color_ne hc ha (by decide),
            color_ne hc hb (by decide), hnk,
            color_ne hn ha (by decide), color_ne hn hb (by decide),
            color_ne Q.hk ha (by decide), color_ne Q.hk hb (by decide)]
          exact hv (u := (0 : Fin 8)) (v := 1) (by decide))
      exact Or.inl (HasReachableReduction.of_current_ptr C
        ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1 hptrSwap))

/-- Case (3.4.3.1.3.3.2): the additional red neighbor of `l` has no blue
neighbor. -/
theorem lemma4_8_n_no_blue
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (_hf : C.color f = .red)
    (Q : Lemma4_8NConfiguration C a b c d e f g h)
    (hNoBlue : ∀ z, G.Adj Q.n z → C.color z ≠ .blue) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hnCorrect := C.color_correct Q.n
  rw [Q.hn] at hnCorrect
  obtain ⟨_, q, hqSide, hnq⟩ := hnCorrect
  have hqSide' := (C.mem_redSide_iff q).1 hqSide
  have hq : C.color q = .red := by
    rcases hqSide' with hq | hq
    · exact hq
    · exact (C.reddish_not_adj_redSide hq (Or.inl Q.hn) hnq.symm).elim
  have hql : q ≠ Q.l := color_ne hq Q.hl (by decide)
  obtain ⟨o, hno, hoq, hol⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl Q.hn)) hql
  have hoSide := C.other_neighbor_of_red_is_blueSide
    Q.hn hq hnq hno hoq
  have ho : C.color o = .bluish := by
    rcases hoSide with ho | ho
    · exact (hNoBlue o hno ho).elim
    · exact ho
  have hnb : Q.n ≠ b := by
    intro hnb
    apply Q.hbl
    simpa [hnb] using Q.hln.symm
  have hnf : Q.n ≠ f := by
    intro hnf
    apply Q.hlf
    simpa [hnf] using Q.hln
  have hne : Q.n ≠ e := by
    intro hne
    have hle : G.Adj Q.l e := by simpa [hne] using Q.hln
    have hlj : Q.l ≠ Q.j := by
      intro hlj
      exact Q.hkj (by simpa [hlj] using Q.hkl)
    have hld : Q.l ≠ d := color_ne Q.hl hd (by decide)
    have hlf : Q.l ≠ f := color_ne Q.hl _hf (by decide)
    exact (C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      (hv (u := (5 : Fin 8)) (v := 3) (by decide))
      (color_ne _hf Q.hj (by decide)) (color_ne hd Q.hj (by decide))
      hlf hld hlj) hle.symm
  have hnd : ¬ G.Adj Q.n d := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc Q.hi (by decide)
    · exact color_ne he Q.hi (by decide)
    · exact color_ne Q.hn hc (by decide)
    · exact hne
    · exact color_ne Q.hn Q.hi (by decide)
  have hnaAdj : ¬ G.Adj Q.n a := by
    simpa [SimpleGraph.adj_comm] using C.redSide_not_adj_second_neighbor
      (by simp [ha]) (by simp [hb]) (by simp [Q.hn]) hab hnb.symm
  by_cases hnj : G.Adj Q.n Q.j
  · have hen : ¬ G.Adj e Q.n :=
      C.redSide_not_adj_second_neighbor
        (by simp [he]) (by simp [_hf]) (by simp [Q.hn]) hef hnf.symm
    have hea : ¬ G.Adj e a := by simpa using nonedge 4 0 (by native_decide)
    have hdj : ¬ G.Adj d Q.j :=
      C.bluish_not_adj_blueSide Q.hj (Or.inl hd) ∘ SimpleGraph.Adj.symm
    have hda : ¬ G.Adj d a := by simpa using nonedge 3 0 (by native_decide)
    exact HasReachableReduction.of_current_ce C
      (containsCutEnhancerC_of C he Q.hn hd Q.hj ha hde.symm Q.hej
        hnj Q.hja hen hea hnd hnaAdj hdj hda hne.symm
        (hv (u := (4 : Fin 8)) (v := 0) (by decide)) Q.hna)
  · have hao : ¬ G.Adj a o := by
      have hjl : Q.j ≠ Q.l := by
        intro hjl
        exact Q.hkj (by simpa [hjl] using Q.hkl)
      apply C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hja.symm Q.hal
      · exact color_ne hb Q.hj (by decide)
      · exact color_ne hb Q.hl (by decide)
      · exact hjl
      · exact color_ne ho hb (by decide)
      · intro hoj
        subst o
        exact hnj hno
      · exact hol
    have han : ¬ G.Adj a Q.n := by simpa [SimpleGraph.adj_comm] using hnaAdj
    have hlj : Q.l ≠ Q.j := by
      intro hlj
      exact Q.hkj (by simpa [hlj] using Q.hkl)
    have hoj : o ≠ Q.j := by intro hoj; subst o; exact hnj hno
    have hnptr := containsPositiveG C ha Q.hn Q.hj Q.hl ho
      Q.hja.symm Q.hal Q.hln.symm hno han hao hnj
      (by
        simp [color_ne ha Q.hj (by decide),
          color_ne ha Q.hl (by decide), color_ne ha ho (by decide),
          color_ne Q.hn Q.hj (by decide), color_ne Q.hn Q.hl (by decide),
          color_ne Q.hn ho (by decide)]
        exact ⟨Q.hna.symm, ⟨hlj.symm, hoj.symm⟩, hol.symm⟩)
    exact HasReachableReduction.of_current_ptr C hnptr

/-- Case (3.4.3.1.3.3.1): flip a blue neighbor of `n` and invoke the
five-edge subgraph lemma. -/
theorem lemma4_8_n_has_blue
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8NConfiguration C a b c d e f g h)
    {o : V} (hno : G.Adj Q.n o) (ho : C.color o = .blue) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hnb : Q.n ≠ b := by
    intro hn
    apply Q.hbl
    simpa [hn] using Q.hln.symm
  have hnf : Q.n ≠ f := by
    intro hn
    apply Q.hlf
    simpa [hn] using Q.hln
  have hne : Q.n ≠ e := by
    intro hne
    have hlj : Q.l ≠ Q.j := by
      intro hlj
      exact Q.hkj (by simpa [hlj] using Q.hkl)
    have hle : G.Adj Q.l e := by simpa [hne] using Q.hln
    exact (C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      (hv (u := (5 : Fin 8)) (v := 3) (by decide))
      (color_ne hf Q.hj (by decide)) (color_ne hd Q.hj (by decide))
      (color_ne Q.hl hf (by decide)) (color_ne Q.hl hd (by decide)) hlj) hle.symm
  have hnd : ¬ G.Adj Q.n d := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc Q.hi (by decide)
    · exact color_ne he Q.hi (by decide)
    · exact color_ne Q.hn hc (by decide)
    · exact hne
    · exact color_ne Q.hn Q.hi (by decide)
  have hen : ¬ G.Adj e Q.n :=
    C.redSide_not_adj_second_neighbor
      (by simp [he]) (by simp [hf]) (by simp [Q.hn]) hef hnf.symm
  by_cases hng : G.Adj Q.n g
  · have hfn : ¬ G.Adj f Q.n :=
      C.redSide_not_adj_second_neighbor
        (by simp [hf]) (by simp [he]) (by simp [Q.hn]) hef.symm hne.symm
    have hceSwap := containsCutEnhancerA_of C.swapSides
      (by simp [hg]) (by simp [hf]) (by simp [Q.hn]) hfg.symm hng.symm
      hnf.symm hfn
    exact HasReachableReduction.of_current_ce C
      ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  · by_cases hnh : G.Adj Q.n h
    · have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hin : ¬ G.Adj Q.i Q.n :=
        C.reddish_not_adj_redSide Q.hi (Or.inl Q.hn)
      have hdh : ¬ G.Adj d h :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hh]) hcd.symm
          (hv (u := (2 : Fin 8)) (v := 7) (by decide))
      have heh : ¬ G.Adj e h := by simpa using nonedge 4 7 (by native_decide)
      exact HasReachableReduction.of_current_ce C
        (containsCutEnhancerB_of C Q.hi hd he hh Q.hn Q.hdi.symm Q.hih
          hde hnh.symm hie hin hdh
          (by simpa [SimpleGraph.adj_comm] using hnd) heh hen)
    · have hnCorrect := C.color_correct Q.n
      rw [Q.hn] at hnCorrect
      obtain ⟨_, q, hqSide, hnq⟩ := hnCorrect
      have hqSide' := (C.mem_redSide_iff q).1 hqSide
      have hq : C.color q = .red := by
        rcases hqSide' with hq | hq
        · exact hq
        · exact (C.reddish_not_adj_redSide hq (Or.inl Q.hn) hnq.symm).elim
      have hoCorrect := C.color_correct o
      rw [ho] at hoCorrect
      obtain ⟨_, p, hpSide, hop⟩ := hoCorrect
      have hpSide' := (C.not_mem_redSide_iff p).1 hpSide
      have hpColor : C.color p = .blue := by
        rcases hpSide' with hpColor | hpColor
        · exact hpColor
        · exact (C.bluish_not_adj_blueSide hpColor (Or.inl ho) hop.symm).elim
      by_cases hoqAdj : G.Adj o q
      · have hmulti : 2 ≤ fourVertexCrossEdgeCount G Q.n q o p := by
          unfold fourVertexCrossEdgeCount
          rw [if_pos hno, if_pos hoqAdj.symm]
          omega
        have hout := lemma4_2 C Q.n q o p
          hnq Q.hn hq hop ho hpColor hmulti
        exact hout.elim (HasReachableReduction.of_current_ptr C)
          (HasReachableReduction.of_current_ce C)
      · rcases exists_flipAt_or_cutEnhancer C Q.hn ho hq hpColor
          (degree_of_color (Or.inl Q.hn)) (degree_of_color (Or.inr ho))
          hnq hno hop with hflip | hce
        · obtain ⟨M, hflip⟩ := hflip
          let D := M.toColoring
          have hnD : D.color Q.n = .blue :=
            blue_of_flipped_red_endpoint C hflip hq hnq
              (degree_of_color (Or.inl Q.hn))
              (color_ne hq ho (by decide))
          have hlD : D.color Q.l = .blue :=
            blue_of_bluish_gains_flipped_red C hflip Q.hl Q.hln
              Q.hln.ne (color_ne Q.hl ho (by decide))
          have haD : D.color a = .red := by
            apply red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
            · exact Q.hna.symm
            · exact color_ne ha ho (by decide)
            · exact hnb.symm
            · exact color_ne hb ho (by decide)
          have hbD : D.color b = .red := by
            apply red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
            · exact hnb.symm
            · exact color_ne hb ho (by decide)
            · exact Q.hna.symm
            · exact color_ne ha ho (by decide)
          have hncAdj : ¬ G.Adj Q.n c := by
            rw [SimpleGraph.adj_comm]
            apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hck
            · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
            · exact Q.hkd.symm
            · exact Q.hkb.symm
            · exact color_ne Q.hn hd (by decide)
            · exact hnb
            · exact color_ne Q.hn Q.hk (by decide)
          have hnoC : o ≠ c := by intro hoc; subst o; exact hncAdj hno
          have hnoD : o ≠ d := by intro hod; subst o; exact hnd hno
          have hnoG : o ≠ g := by intro hog; subst o; exact hng hno
          have hnoH : o ≠ h := by intro hoh; subst o; exact hnh hno
          have hcD : D.color c = .blue := by
            apply blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
            · exact color_ne hc Q.hn (by decide)
            · exact hnoC.symm
            · exact color_ne hd Q.hn (by decide)
            · exact hnoD.symm
          have hdD : D.color d = .blue := by
            apply blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
            · exact color_ne hd Q.hn (by decide)
            · exact hnoD.symm
            · exact color_ne hc Q.hn (by decide)
            · exact hnoC.symm
          have heD : D.color e = .red := by
            apply red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
            · exact hne.symm
            · exact color_ne he ho (by decide)
            · exact hnf.symm
            · exact color_ne hf ho (by decide)
          have hfD : D.color f = .red := by
            apply red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
            · exact hnf.symm
            · exact color_ne hf ho (by decide)
            · exact hne.symm
            · exact color_ne he ho (by decide)
          have hgD : D.color g = .blue := by
            apply blue_of_untouched_blue_edge C hflip (by simp [hg]) (by simp [hh]) hgh
            · exact color_ne hg Q.hn (by decide)
            · exact hnoG.symm
            · exact color_ne hh Q.hn (by decide)
            · exact hnoH.symm
          have hhD : D.color h = .blue := by
            apply blue_of_untouched_blue_edge C hflip (by simp [hh]) (by simp [hg]) hgh.symm
            · exact color_ne hh Q.hn (by decide)
            · exact hnoH.symm
            · exact color_ne hg Q.hn (by decide)
            · exact hnoG.symm
          have pathNodup : [a, b, c, d, e, f, g, h].Nodup := by
            simpa using List.nodup_ofFn_ofInjective hinj
          have hlNotPath : Q.l ∉ [a, b, c, d, e, f, g, h] := by
            simp [color_ne Q.hl ha (by decide), color_ne Q.hl hb (by decide),
              color_ne Q.hl hc (by decide), color_ne Q.hl hd (by decide),
              color_ne Q.hl he (by decide), color_ne Q.hl hf (by decide),
              color_ne Q.hl hg (by decide), color_ne Q.hl hh (by decide)]
          have hnNotPath : Q.n ∉ [a, b, c, d, e, f, g, h] := by
            simp [Q.hna, hnb, color_ne Q.hn hc (by decide),
              color_ne Q.hn hd (by decide), hne, hnf,
              color_ne Q.hn hg (by decide), color_ne Q.hn hh (by decide)]
          have hnNodup : [Q.n, Q.l, a, b, c, d, e, f, g, h].Nodup := by
            apply List.nodup_cons.mpr
            constructor
            · intro hmem
              rcases List.mem_cons.mp hmem with hnl | hmem
              · exact Q.hln.ne hnl.symm
              · exact hnNotPath hmem
            · exact List.nodup_cons.mpr ⟨hlNotPath, pathNodup⟩
          have hsub : FormsPath10Subgraph G Q.n Q.l a b c d e f g h := by
            refine ⟨?_, ?_⟩
            · have hvec : (![Q.n, Q.l, a, b, c, d, e, f, g, h] : Fin 10 → V) =
                  [Q.n, Q.l, a, b, c, d, e, f, g, h].get := by
                funext x
                fin_cases x <;> rfl
              rw [hvec]
              exact hnNodup.injective_get
            · intro x y hxy
              fin_cases x <;> fin_cases y <;>
                simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
              all_goals first
                | exact Q.hln.symm
                | exact Q.hal
                | assumption
          have hout := lemma4_6 D.swapSides hsub
            (by simp [hnD]) (by simp [hlD])
            (by simp [haD]) (by simp [hbD])
            (by simp [hcD]) (by simp [hdD])
            (by simp [heD]) (by simp [hfD])
            (by simp [hgD]) (by simp [hhD])
          exact HasReachableReduction.after_flip C hflip
            (HasReachableReduction.of_swapSides D hout)
        · exact HasReachableReduction.of_current_ce C hce

theorem lemma4_8_n_cases
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8NConfiguration C a b c d e f g h) :
    HasReachableReduction C := by
  by_cases hblue : ∃ o, G.Adj Q.n o ∧ C.color o = .blue
  · obtain ⟨o, hno, ho⟩ := hblue
    exact lemma4_8_n_has_blue C hpath ha hb hc hd he hf hg hh Q hno ho
  · apply lemma4_8_n_no_blue C hpath ha hb hc hd he hf Q
    intro z hnz hz
    exact hblue ⟨z, hnz, hz⟩

theorem lemma4_8_case_lm_bluish_complete
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .bluish) :
    HasReachableReduction C := by
  rcases lemma4_8_case_lm_bluish C hpath ha hb hc hd he Q hl hm with
    hresult | hR
  · exact hresult
  · obtain ⟨R⟩ := hR
    rcases lemma4_8_bluish_hard_setup C hpath ha hb hc hd he hf hg hh R with
      hresult | hS
    · exact hresult
    · obtain ⟨S⟩ := hS
      exact lemma4_8_n_cases C hpath ha hb hc hd he hf hg hh S

/-- Restart Case (3.4.3.1) in a recomputed coloring.

`Q` is used only as a carrier for the graph-theoretic configuration obtained
before a flip.  The color hypotheses needed in the current coloring `C` are
listed explicitly.  In particular, the colors of the auxiliary third
neighbors `x` and `y` are reconstructed here rather than transported across
the flip. -/
theorem lemma4_8_case_lm_bluish_restart
    (C₀ C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8LMConfiguration C₀ a b c d e f g h)
    (hi : C.color Q.i = .reddish) (hj : C.color Q.j = .bluish)
    (hk : C.color Q.k = .reddish)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .bluish) :
    HasReachableReduction C := by
  classical
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hxSide := C.other_neighbor_of_red_is_blueSide ha hb hab Q.hax Q.hxb
  rcases hxSide with hx | hx
  · have hjx : ¬ G.Adj Q.j Q.x :=
      C.bluish_not_adj_blueSide hj (Or.inl hx)
    have hjd : ¬ G.Adj Q.j d :=
      C.bluish_not_adj_blueSide hj (Or.inl hd)
    have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
    have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
    have hxe : ¬ G.Adj Q.x e := by
      intro hxe
      have : G.Adj e Q.x := hxe.symm
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
        (hv (u := (5 : Fin 8)) (v := 3) (by decide))
        (color_ne hf hj (by decide)) (color_ne hd hj (by decide))
        (by intro h; exact (nonedge 0 5 (by native_decide)) (by simpa [h] using Q.hax))
        (by intro h; exact (nonedge 0 3 (by native_decide)) (by simpa [h] using Q.hax))
        Q.hxj
      exact this
    have hxc : Q.x ≠ c := by
      intro h
      exact (nonedge 0 2 (by native_decide)) (by simpa [h] using Q.hax)
    have hxd : ¬ G.Adj Q.x d := by
      have hdxc := C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hx]) hcd.symm hxc.symm
      simpa [SimpleGraph.adj_comm] using hdxc
    have hceSwap := containsCutEnhancerB_of C.swapSides
      (by simp [hj]) (by simp [ha]) (by simp [hx])
      (by simp [he]) (by simp [hd])
      Q.hja Q.hej.symm Q.hax hde.symm hjx hjd hae had hxe hxd
    exact HasReachableReduction.of_current_ce C
      ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  · have hySide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm Q.hby Q.hya
    have hyd : Q.y ≠ d := by
      intro h
      exact (nonedge 1 3 (by native_decide)) (by simpa [h] using Q.hby)
    rcases lemma3_3 C hb hc hd hySide hbc Q.hby hcd Q.hyc.symm hyd.symm with
      hy | hce
    · let deep : Lemma4_8Case3Configuration C a b c d e f g h := {
        i := Q.i
        j := Q.j
        x := Q.x
        y := Q.y
        hi := hi
        hj := hj
        hx := hx
        hy := hy
        hdi := Q.hdi
        hih := Q.hih
        hej := Q.hej
        hja := Q.hja
        hax := Q.hax
        hxb := Q.hxb
        hxj := Q.hxj
        hby := Q.hby
        hya := Q.hya
        hyc := Q.hyc
        hig := Q.hig
        hjb := Q.hjb }
      let late : Lemma4_8Case3_4Configuration C a b c d e f g h := {
        toLemma4_8Case3Configuration := deep
        hxy := Q.hxy
        hij := Q.hij
        hnotBoth := Q.hnotBoth }
      let kconfig : Lemma4_8KConfiguration C a b c d e f g h := {
        toLemma4_8Case3_4Configuration := late
        hic := Q.hic
        k := Q.k
        hk := hk
        hck := Q.hck
        hkb := Q.hkb
        hkd := Q.hkd
        hkg := Q.hkg
        hkdeg := Q.hkdeg }
      let current : Lemma4_8LMConfiguration C a b c d e f g h := {
        toLemma4_8KConfiguration := kconfig
        hkj := Q.hkj
        hkh := Q.hkh
        l := Q.l
        m := Q.m
        hkl := Q.hkl
        hkm := Q.hkm
        hlc := Q.hlc
        hmc := Q.hmc
        hlm := Q.hlm
        hlSide := Or.inr hl
        hmSide := Or.inr hm }
      exact lemma4_8_case_lm_bluish_complete C hp ha hb hc hd he hf hg hh
        current hl hm
    · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseIAdjG.lean <==
import Subcubic.Lemma4_8.ThirdNeighbors

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The first case in the proof: the reddish third neighbor of `d` is also
adjacent to `g`, giving the color-reversed copy of positive reducer `c+`. -/
theorem lemma4_8_case_i_adj_g
    (C : MatchingCutColoring G) {d e f g i : V}
    (hd : C.color d = .blue) (he : C.color e = .red)
    (hf : C.color f = .red) (hg : C.color g = .blue)
    (hi : C.color i = .reddish)
    (hde : G.Adj d e) (hdi : G.Adj d i)
    (hfg : G.Adj f g) (hgi : G.Adj g i) (hef : G.Adj e f)
    (hdg : ¬ G.Adj d g) (hdf : ¬ G.Adj d f)
    (hge : ¬ G.Adj g e) (hn : [d, g, e, f, i].Nodup) :
    HasReachableReduction C := by
  have hei : ¬ G.Adj e i := fun hei =>
    C.reddish_not_adj_redSide hi (Or.inl he) hei.symm
  have hfi : ¬ G.Adj f i := fun hfi =>
    C.reddish_not_adj_redSide hi (Or.inl hf) hfi.symm
  have heg : ¬ G.Adj e g := fun heg => hge heg.symm
  have hptr : ContainsPositiveTailReducer C := by
    refine ⟨positiveTailReducer .c, ⟨.c, rfl⟩, Or.inr ?_⟩
    refine ⟨[d, g, e, f, i].get, hn.injective_get, ?_, ?_, by
      intro x d hdegree; exfalso; revert hdegree; native_decide +revert⟩
    · intro x y
      fin_cases x <;> fin_cases y <;>
        simp [ColoredPattern.swapSides, positiveTailReducer,
          positiveTailReducerData, PatternData.toPattern, graphOfEdges,
          G.adj_comm, hde, hdi, hfg, hgi, hef,
          hdg, hdf, heg, hei, hfi]
    · intro x
      have hcolors : (positiveTailReducer .c).swapSides.color =
          ![.blue, .blue, .red, .red, .reddish] := by native_decide
      rw [hcolors]
      fin_cases x <;> simp [hd, he, hf, hg, hi] <;> native_decide
  exact HasReachableReduction.of_current_ptr C hptr

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseKH.lean <==
import Subcubic.Lemma4_8.CaseKJ

/-! Case (3.4.2) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_k_not_adj_j_adj_h
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8KConfiguration C a b c d e f g h)
    (hkj : ¬ G.Adj Q.k Q.j) (hkh : G.Adj Q.k h) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, k, hk, hck, hkb, hkd, hkg, hkdeg⟩
  change ¬ G.Adj k j at hkj
  change G.Adj k h at hkh
  change ¬ G.Adj i c at hic
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have hca : ¬ G.Adj c a := by
    simpa using nonedge 2 0 (by native_decide)
  have hkc : k ≠ c := hck.ne.symm
  have hib : i ≠ b := by
    intro hib
    rw [hib] at hi
    simp [hb] at hi
  have hicV : i ≠ c := by
    intro hicV
    rw [hicV] at hi
    simp [hc] at hi
  have hjbV : j ≠ b := by
    intro hjbV
    rw [hjbV] at hj
    simp [hb] at hj
  have hjcV : j ≠ c := by
    intro hjcV
    rw [hjcV] at hj
    simp [hc] at hj
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd
      with hflip1 | hce
  · obtain ⟨M₁, hflip1⟩ := hflip1
    let D := M₁.toColoring
    have hcD : D.color c = .red := by
      apply red_of_flipped_blue_with_reddish_neighbor C hflip1 hk hck
      · exact hkb
      · exact hkc
    have hkD : D.color k = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip1 hk hck.symm
      · exact hkb
      · exact hkc
    have hgD : D.color g = .blue := by
      apply blue_of_untouched_blue_edge C hflip1 (by simp [hg]) (by simp [hh]) hgh
      · exact hv (u := (6 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 2) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 2) (by decide)
    have hhD : D.color h = .blue := by
      apply blue_of_untouched_blue_edge C hflip1 (by simp [hh]) (by simp [hg]) hgh.symm
      · exact hv (u := (7 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 2) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 2) (by decide)
    have hiD : D.color i = .reddish := by
      apply reddish_of_untouched_reddish C hflip1 hi hic
      · exact hib
      · exact hicV
    have hjD : D.color j = .bluish := by
      apply bluish_of_untouched_bluish C hflip1 hj
        (by simpa [SimpleGraph.adj_comm] using hjb)
      · exact hjbV
      · exact hjcV
    have haD : D.color a = .reddish := by
      apply reddish_of_red_loses_flipped_mate C hflip1 ha hab
      · simpa [SimpleGraph.adj_comm] using hca
      · exact hab.ne
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip1 hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
      · exact hcd.ne.symm
    have hhc : ¬ G.Adj h c := by
      simpa using nonedge 7 2 (by native_decide)
    have degreeD {v : V}
        (hv : D.color v = .red ∨ D.color v = .blue) :
        vertexDegree G v = 3 := by
      rcases lemma3_6_positive D hv with hdegree | hptr | hceD
      · exact hdegree
      · exact (hdone (HasReachableReduction.after_flip C hflip1
          (.of_current_ptr D hptr))).elim
      · exact (hdone (HasReachableReduction.after_flip C hflip1
          (.of_current_ce D hceD))).elim
    rcases exists_flipAt_or_cutEnhancer D hkD hhD hcD hgD
        (degreeD (Or.inl hkD)) (degreeD (Or.inr hhD))
        hck.symm hkh hgh.symm
        with hflip2 | hceD
    · obtain ⟨M₂, hflip2⟩ := hflip2
      let E := M₂.toColoring
      have heD : D.color e = .red := by
        apply red_of_untouched_red_edge C hflip1 (by simp [he]) (by simp [hf]) hef
        · exact hv (u := (4 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 2) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 2) (by decide)
      have hfD : D.color f = .red := by
        apply red_of_untouched_red_edge C hflip1 (by simp [hf]) (by simp [he]) hef.symm
        · exact hv (u := (5 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 2) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 2) (by decide)
      have hek : e ≠ k := by
        intro hek
        rw [← hek] at hk
        simp [he] at hk
      have hfkV : f ≠ k := by
        intro hfkV
        rw [← hfkV] at hk
        simp [hf] at hk
      have hik : i ≠ k := by
        intro hik
        rw [hik] at hiD
        simp [hkD] at hiD
      have hgkV : g ≠ k := by
        intro hgkV
        rw [← hgkV] at hk
        simp [hg] at hk
      have hjkV : j ≠ k := by
        intro hjkV
        rw [hjkV] at hjD
        simp [hkD] at hjD
      have heE : E.color e = .red := by
        apply red_of_untouched_red_edge D hflip2 (by simp [heD]) (by simp [hfD]) hef
        · exact hek
        · exact hv (u := (4 : Fin 8)) (v := 7) (by decide)
        · exact hfkV
        · exact hv (u := (5 : Fin 8)) (v := 7) (by decide)
      have hfE : E.color f = .red := by
        apply red_of_untouched_red_edge D hflip2 (by simp [hfD]) (by simp [heD]) hef.symm
        · exact hfkV
        · exact hv (u := (5 : Fin 8)) (v := 7) (by decide)
        · exact hek
        · exact hv (u := (4 : Fin 8)) (v := 7) (by decide)
      have hiE : E.color i = .red := by
        apply red_of_reddish_gains_flipped_blue D hflip2 hiD hih
        · exact hik
        · exact hih.ne
      have hhE : E.color h = .red := by
        apply red_of_flipped_blue_endpoint D hflip2 hgD hgh.symm
        · exact degreeD (Or.inr hhD)
        exact hgkV
      have hkE : E.color k = .blue := by
        apply blue_of_flipped_red_endpoint D hflip2 hcD hck.symm
        · exact degreeD (Or.inl hkD)
        exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
      have hcE : E.color c = .reddish := by
        apply reddish_of_red_loses_flipped_mate D hflip2 hcD hck
        · simpa [SimpleGraph.adj_comm] using hhc
        · exact hck.ne
        · exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
      have hgE : E.color g = .bluish := by
        apply bluish_of_blue_loses_flipped_mate D hflip2 hgD hgh
        · simpa [SimpleGraph.adj_comm] using hkg
        · exact hgkV
        · exact hgh.ne
      have hjE : E.color j = .bluish := by
        apply bluish_of_untouched_bluish D hflip2 hjD
          (by simpa [SimpleGraph.adj_comm] using hkj)
        · exact hjkV
        · intro hjh
          rw [hjh] at hjD
          simp [hhD] at hjD
      have hdE : E.color d = .bluish := by
        have hdk : ¬ G.Adj d k := by
          apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
          · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
          · intro hci
            rw [← hci] at hi
            simp [hc] at hi
          · intro hei
            rw [← hei] at hi
            simp [he] at hi
          · exact hkc
          · exact hek.symm
          · intro hki
            rw [hki] at hck
            exact hic hck.symm
        apply bluish_of_untouched_bluish D hflip2 hdD hdk
        · exact hkd.symm
        · exact hv (u := (3 : Fin 8)) (v := 7) (by decide)
      have haE : E.color a = .reddish := by
        have hah : ¬ G.Adj a h := by
          simpa using nonedge 0 7 (by native_decide)
        apply reddish_of_untouched_reddish D hflip2 haD hah
        · intro hak
          rw [hak] at haD
          simp [hkD] at haD
        · exact hv (u := (0 : Fin 8)) (v := 7) (by decide)
      by_cases hblue : ∃ l, G.Adj f l ∧ E.color l = .blue
      · obtain ⟨l, hfl, hlE⟩ := hblue
        have hgf : G.Adj g f := hfg.symm
        have hgh' : G.Adj g h := hgh
        have hgl : ¬ G.Adj g l :=
          E.bluish_not_adj_blueSide hgE (Or.inl hlE)
        have hgk : ¬ G.Adj g k :=
          E.bluish_not_adj_blueSide hgE (Or.inl hkE)
        have hfh : ¬ G.Adj f h := by
          simpa using nonedge 5 7 (by native_decide)
        have hfk : ¬ G.Adj f k := by
          simpa [SimpleGraph.adj_comm] using
            C.reddish_not_adj_redSide hk (Or.inl hf)
        have hhl : ¬ G.Adj h l := by
          apply not_adj_fourth_neighbor_of_subcubic E.subcubic hih.symm hgh.symm hkh.symm
          · intro higV
            rw [higV] at hi
            simp [hg] at hi
          · exact hik
          · exact hgkV
          · intro hli
            rw [hli] at hlE
            simp [hiE] at hlE
          · intro hlg
            rw [hlg] at hlE
            simp [hgE] at hlE
          · intro hlk
            rw [hlk] at hfl
            exact hfk hfl
        by_cases hlk : G.Adj l k
        · have hptr := containsPositiveC E hfE hhE hlE hkE hgE
              hfl hfg hkh.symm hgh.symm hlk hfh hfk hhl
          exact HasReachableReduction.after_flip C hflip1
            (HasReachableReduction.after_flip D hflip2
              (HasReachableReduction.of_current_ptr E hptr))
        · have hceSwap := containsCutEnhancerB_of E.swapSides
              (by simp [hgE]) (by simp [hfE]) (by simp [hlE])
              (by simp [hhE]) (by simp [hkE]) hgf hgh' hfl hkh.symm
              hgl hgk hfh hfk (by simpa [SimpleGraph.adj_comm] using hhl) hlk
          have hceE : ContainsCutEnhancer E :=
            (containsInducedUpToSwap_swapSides IsCutEnhancer E).1 hceSwap
          exact HasReachableReduction.after_flip C hflip1
            (HasReachableReduction.after_flip D hflip2
              (HasReachableReduction.of_current_ce E hceE))
      · have heOther : ∀ z, G.Adj e z → z ≠ f →
            E.color z = .bluish := by
          intro z hez hzf
          have hz := C.neighbor_eq_of_three_neighbors (Or.inl he)
            hef hde.symm hej
            (hv (u := (5 : Fin 8)) (v := 3) (by decide))
            (by
              intro hfj
              rw [← hfj] at hj
              simp [hf] at hj)
            (by
              intro hdj
              rw [← hdj] at hj
              simp [hd] at hj) hez
          rcases hz with rfl | rfl | rfl
          · exact (hzf rfl).elim
          · exact hdE
          · exact hjE
        have hfOther : ∀ z, G.Adj f z → z ≠ e →
            E.color z = .bluish := by
          intro z hfz hze
          have hzSide := E.other_neighbor_of_red_is_blueSide
            hfE heE hef.symm hfz hze
          rcases hzSide with hz | hz
          · exact (hblue ⟨z, hfz, hz⟩).elim
          · exact hz
        have degreeE {v : V}
            (hv : E.color v = .red ∨ E.color v = .blue) :
            vertexDegree G v = 3 := by
          rcases lemma3_6_positive E hv with hdegree | hptr | hceE
          · exact hdegree
          · exact (hdone (HasReachableReduction.after_flip C hflip1
              (HasReachableReduction.after_flip D hflip2
                (.of_current_ptr E hptr)))).elim
          · exact (hdone (HasReachableReduction.after_flip C hflip1
              (HasReachableReduction.after_flip D hflip2
                (.of_current_ce E hceE)))).elim
        have hptr := lemma4_4 E heE hfE hef
          (degreeE (Or.inl heE)) (degreeE (Or.inl hfE)) heOther hfOther
        exact HasReachableReduction.after_flip C hflip1
          (HasReachableReduction.after_flip D hflip2
            (HasReachableReduction.of_current_ptr E hptr))
    · exact HasReachableReduction.after_flip C hflip1
        (HasReachableReduction.of_current_ce D hceD)
  · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseKJ.lean <==
import Subcubic.Lemma4_8.SetupK

/-! Case (3.4.1) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_case_k_adj_j
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8KConfiguration C a b c d e f g h)
    (hkj : G.Adj Q.k Q.j) : HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, k, hk, hck, hkb, hkd, hkg, hkdeg⟩
  change G.Adj k j at hkj
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have heg : ¬ G.Adj g e := by
    simpa using nonedge 6 4 (by native_decide)
  have hek : e ≠ k := by
    intro hek
    rw [← hek] at hk
    simp [he] at hk
  have hak : a ≠ k := by
    intro hak
    rw [← hak] at hk
    simp [ha] at hk
  have hfk : f ≠ k := by
    intro hfk
    rw [← hfk] at hk
    simp [hf] at hk
  have hkgV : k ≠ g := by
    intro hkgV
    rw [hkgV] at hk
    simp [hg] at hk
  have hjfV : j ≠ f := by
    intro hjfV
    rw [hjfV] at hj
    simp [hf] at hj
  have hjgV : j ≠ g := by
    intro hjgV
    rw [hjgV] at hj
    simp [hg] at hj
  rcases exists_flipAt_or_cutEnhancer C hf hg he hh
      (degree_of_color (Or.inl hf)) (degree_of_color (Or.inr hg))
      hef.symm hfg hgh
      with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hjf : ¬ G.Adj j f := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        hej.symm hja hkj.symm
      · exact hv (u := (4 : Fin 8)) (v := 0) (by decide)
      · exact hek
      · exact hak
      · exact hef.ne.symm
      · exact hv (u := (5 : Fin 8)) (v := 0) (by decide)
      · exact hfk
    have haD : D.color a = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
      · exact hv (u := (0 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (0 : Fin 8)) (v := 6) (by decide)
      · exact hv (u := (1 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (1 : Fin 8)) (v := 6) (by decide)
    have hbD : D.color b = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
      · exact hv (u := (1 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (1 : Fin 8)) (v := 6) (by decide)
      · exact hv (u := (0 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (0 : Fin 8)) (v := 6) (by decide)
    have hcD : D.color c = .blue := by
      apply blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
      · exact hv (u := (2 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (2 : Fin 8)) (v := 6) (by decide)
      · exact hv (u := (3 : Fin 8)) (v := 5) (by decide)
      · exact hv (u := (3 : Fin 8)) (v := 6) (by decide)
    have heD : D.color e = .reddish := by
      apply reddish_of_red_loses_flipped_mate C hflip he hef
      · exact fun h => heg h.symm
      · exact hef.ne
      · exact hv (u := (4 : Fin 8)) (v := 6) (by decide)
    have hkD : D.color k = .reddish := by
      apply reddish_of_untouched_reddish C hflip hk
      · exact hkg
      · exact hfk.symm
      · exact hkgV
    have hjD : D.color j = .bluish := by
      apply bluish_of_untouched_bluish C hflip hj hjf
      · exact hjfV
      · exact hjgV
    have hjc : ¬ G.Adj j c :=
      C.bluish_not_adj_blueSide hj (Or.inl hc)
    have hce : ¬ G.Adj c e := by
      simpa using nonedge 2 4 (by native_decide)
    have hca : ¬ G.Adj c a := by
      simpa using nonedge 2 0 (by native_decide)
    have hjcV : j ≠ c := by
      intro hjcV
      rw [hjcV] at hj
      simp [hc] at hj
    have hjeV : j ≠ e := hej.ne.symm
    have hjkV : j ≠ k := hkj.ne.symm
    have hjaV : j ≠ a := hja.ne
    have hjbV : j ≠ b := by
      intro hjbV
      rw [hjbV] at hj
      simp [hb] at hj
    have hckV : c ≠ k := by
      intro hckV
      rw [← hckV] at hk
      simp [hc] at hk
    have hcaV : c ≠ a := hv (u := (2 : Fin 8)) (v := 0) (by decide)
    have hcbV : c ≠ b := hbc.ne.symm
    have hceV : c ≠ e := hv (u := (2 : Fin 8)) (v := 4) (by decide)
    have heaV : e ≠ a := hv (u := (4 : Fin 8)) (v := 0) (by decide)
    have hebV : e ≠ b := hv (u := (4 : Fin 8)) (v := 1) (by decide)
    have hn : [j, c, e, k, a, b].Nodup := by
      simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
        List.nodup_nil, not_or, not_false_eq_true, and_true]
      exact ⟨⟨hjcV, hjeV, hjkV, hjaV, hjbV⟩,
        ⟨hceV, hckV, hcaV, hcbV⟩,
        ⟨hek, heaV, hebV⟩, ⟨hak.symm, hkb⟩, hab.ne⟩
    have hptrSwap : ContainsPositiveTailReducer D.swapSides :=
      containsPositiveM D.swapSides (a := j) (b := c) (c := e)
        (d := k) (e := a) (f := b)
        (by simp [hjD]) (by simp [hcD]) (by simp [heD]) (by simp [hkD])
        (by simp [haD]) (by simp [hbD])
        hej.symm hkj.symm hja hck hbc.symm hab hjc hjb hce hca hn
    have hptr : ContainsPositiveTailReducer D :=
      (containsInducedUpToSwap_swapSides IsPositiveTailReducer D).1 hptrSwap
    exact HasReachableReduction.after_flip C hflip
      (HasReachableReduction.of_current_ptr D hptr)
  · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/CaseMixed.lean <==
import Subcubic.Lemma4_8.CaseBluishHard

/-! Case (3.4.3.3): one exposed neighbor of `k` is bluish and one is blue. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8MixedPConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8LMConfiguration C a b c d e f g h where
  hl : C.color l = .bluish
  hm : C.color m = .blue
  n : V
  hn : C.color n = .blue
  hmn : G.Adj m n
  o : V
  ho : C.color o = .reddish
  hmo : G.Adj m o
  hok : o ≠ n
  hon : o ≠ k
  p : V
  hp : C.color p = .red
  hnp : G.Adj n p
  hma : ¬ G.Adj m a
  hna : ¬ G.Adj n a
  hmb : ¬ G.Adj m b
  hnb : ¬ G.Adj n b
  hmf : ¬ G.Adj m f
  hnf : ¬ G.Adj n f
  hmi : ¬ G.Adj m i
  hni : ¬ G.Adj n i
  hnc : n ≠ c
  hnd : n ≠ d
  hng : n ≠ g
  hnh : n ≠ h
  hpl : ¬ G.Adj p l
  hpg : ¬ G.Adj p g
  hph : ¬ G.Adj p h
  hpj : ¬ G.Adj p j

theorem lemma4_8_case_lm_mixed_setup
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .blue) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8MixedPConfiguration C a b c d e f g h) := by
  classical
  by_contra hgoal
  push Not at hgoal
  have noResult (h : HasReachableReduction C) : False := hgoal.1 h
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noResult (HasReachableReduction.of_current_ce C hce)
  have noPTR (hptr : ContainsPositiveTailReducer C) : False :=
    noResult (HasReachableReduction.of_current_ptr C hptr)
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (noPTR hptr).elim
    · exact (noCE hce).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hmCorrect := C.color_correct Q.m
  rw [hm] at hmCorrect
  obtain ⟨_, n, hnSide, hmn⟩ := hmCorrect
  have hnSide' := (C.not_mem_redSide_iff n).1 hnSide
  have hn : C.color n = .blue := by
    rcases hnSide' with hn | hn
    · exact hn
    · exact (C.bluish_not_adj_blueSide hn (Or.inl hm) hmn.symm).elim
  have hnk : n ≠ Q.k := color_ne hn Q.hk (by decide)
  obtain ⟨o, hmo, hok, hon⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hm)) hnk
  have hoSide := C.other_neighbor_of_blue_is_redSide hm hn hmn hmo hok
  have hdk : ¬ G.Adj d Q.k := by
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc Q.hi (by decide)
    · exact color_ne he Q.hi (by decide)
    · exact Q.hck.ne.symm
    · exact color_ne Q.hk he (by decide)
    · intro hki
      have : G.Adj c Q.i := by simpa [hki] using Q.hck
      exact Q.hic this.symm
  have hmd : Q.m ≠ d := by
    intro h
    apply hdk
    simpa [h] using Q.hkm.symm
  have hnc : n ≠ c := by
    intro h
    have hcm : G.Adj c Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hc]) (by simp [hd]) (by simp [hm]) hcd hmd.symm) hcm
  have hmc : ¬ G.Adj Q.m c := by
    have := C.blueSide_not_adj_second_neighbor
      (by simp [hm]) (by simp [hn]) (by simp [hc]) hmn hnc
    exact this
  have hmg : Q.m ≠ g := by
    intro h
    apply Q.hkg
    simpa [h] using Q.hkm
  have hmh : Q.m ≠ h := by
    intro h
    apply Q.hkh
    simpa [h] using Q.hkm
  have hmb : ¬ G.Adj Q.m b := by
    intro hmb
    have hbd : d ≠ Q.m := by
      intro h
      exact (nonedge 1 3 (by native_decide)) (by simpa [h] using hmb.symm)
    rcases lemma3_3 C hb hc hd (Or.inl hm) hbc hmb.symm hcd Q.hmc.symm
        hbd with hbad | hce
    · simp [hm] at hbad
    · exact noCE hce
  have hmf : ¬ G.Adj Q.m f := by
    intro hmf
    rcases lemma3_3 C hf hg hh (Or.inl hm) hfg hmf.symm hgh
        hmg.symm hmh.symm with hbad | hce
    · simp [hm] at hbad
    · exact noCE hce
  have hnd : n ≠ d := by
    intro h
    have hdm : G.Adj d Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hd]) (by simp [hc]) (by simp [hm]) hcd.symm Q.hmc.symm) hdm
  have hng : n ≠ g := by
    intro h
    have hgm : G.Adj g Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hg]) (by simp [hh]) (by simp [hm]) hgh hmh.symm) hgm
  have hnh : n ≠ h := by
    intro hEq
    have hhm : G.Adj h Q.m := by simpa [hEq] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hh]) (by simp [hg]) (by simp [hm]) hgh.symm hmg.symm) hhm
  have hnb : ¬ G.Adj n b := by
    intro hnb
    rcases lemma3_3 C hb hc hd (Or.inl hn) hbc hnb.symm hcd hnc.symm
        hnd.symm with hbad | hce
    · simp [hn] at hbad
    · exact noCE hce
  have hnf : ¬ G.Adj n f := by
    intro hnf
    rcases lemma3_3 C hf hg hh (Or.inl hn) hfg hnf.symm hgh
        hng.symm hnh.symm with hbad | hce
    · simp [hn] at hbad
    · exact noCE hce
  have hma : ¬ G.Adj Q.m a := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hja.symm Q.hax
    · exact color_ne hb Q.hj (by decide)
    · exact color_ne hb Q.hx (by decide)
    · exact Q.hxj.symm
    · exact color_ne hm hb (by decide)
    · exact color_ne hm Q.hj (by decide)
    · exact color_ne hm Q.hx (by decide)
  have hna : ¬ G.Adj n a := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hja.symm Q.hax
    · exact color_ne hb Q.hj (by decide)
    · exact color_ne hb Q.hx (by decide)
    · exact Q.hxj.symm
    · exact color_ne hn hb (by decide)
    · exact color_ne hn Q.hj (by decide)
    · exact color_ne hn Q.hx (by decide)
  have not_adj_i_of_blue {z : V} (hz : C.color z = .blue)
      (hzc : z ≠ c) (hzd : z ≠ d) (hzg : z ≠ g) (hzh : z ≠ h) :
      ¬ G.Adj Q.i z := by
    intro hiz
    have hdh : ¬ G.Adj d h :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hh]) hcd.symm
        (hv (u := (2 : Fin 8)) (v := 7) (by decide))
    have hdz : ¬ G.Adj d z :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm hzc.symm
    have hhe : ¬ G.Adj h e := by
      simpa using nonedge 7 4 (by native_decide)
    have hhz : ¬ G.Adj h z :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hh]) (by simp [hg]) (by simp [hz]) hgh.symm hzg.symm
    have hei : ¬ G.Adj e Q.i := by
      simpa [SimpleGraph.adj_comm] using
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
    have hez : ¬ G.Adj e z := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne hz hf (by decide)
      · exact hzd
      · exact color_ne hz Q.hj (by decide)
    have hceSwap := containsCutEnhancerC_of C.swapSides
      (by simp [hd]) (by simp [hh]) (by simp [he])
      (by simp [Q.hi]) (by simp [hz])
      hde Q.hdi Q.hih.symm hiz hdh hdz hhe hhz hei hez
      (hv (u := (3 : Fin 8)) (v := 7) (by decide))
      hzd.symm hzh.symm
    exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  have hmi : ¬ G.Adj Q.m Q.i := by
    simpa [SimpleGraph.adj_comm] using
      not_adj_i_of_blue hm Q.hmc hmd hmg hmh
  have hni : ¬ G.Adj n Q.i := by
    simpa [SimpleGraph.adj_comm] using
      not_adj_i_of_blue hn hnc hnd hng hnh
  have ho : C.color o = .reddish := by
    rcases hoSide with ho | ho
    · have hkb : ¬ G.Adj Q.k b :=
        C.reddish_not_adj_redSide Q.hk (Or.inl hb)
      have hko : ¬ G.Adj Q.k o :=
        C.reddish_not_adj_redSide Q.hk (Or.inl ho)
      have hcm : ¬ G.Adj c Q.m := by simpa [SimpleGraph.adj_comm] using hmc
      have hco : ¬ G.Adj c o := by
        apply C.not_adj_fourth_neighbor (Or.inr hc) hcd Q.hck hbc.symm
        · exact Q.hkd.symm
        · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
        · exact Q.hkb
        · exact color_ne ho hd (by decide)
        · exact color_ne ho Q.hk (by decide)
        · intro h
          apply hmb
          simpa [h] using hmo
      have hoa : o ≠ a := by
        intro h
        apply hma
        simpa [h] using hmo
      have hbo : ¬ G.Adj b o :=
        C.redSide_not_adj_second_neighbor
          (by simp [hb]) (by simp [ha]) (by simp [ho]) hab.symm hoa.symm
      exact (noCE (containsCutEnhancerB_of C Q.hk hc hb hm ho
        Q.hck.symm Q.hkm hbc.symm hmo hkb hko hcm hco
        (by simpa [SimpleGraph.adj_comm] using hmb) hbo)).elim
    · exact ho
  by_cases hpred : ∃ p, G.Adj n p ∧ C.color p = .red
  · obtain ⟨p, hnp, hp⟩ := hpred
    have hpg : ¬ G.Adj p g := by
      intro hpg
      have hpe : p ≠ e := by
        intro h
        exact (nonedge 4 6 (by native_decide)) (by simpa [h] using hpg)
      have hpf : p ≠ f := by
        intro h
        apply hnf
        simpa [h] using hnp
      have hfp : ¬ G.Adj f p :=
        C.redSide_not_adj_second_neighbor
          (by simp [hf]) (by simp [he]) (by simp [hp]) hef.symm
          hpe.symm
      have hceSwap := containsCutEnhancerA_of C.swapSides
        (by simp [hg]) (by simp [hf]) (by simp [hp]) hfg.symm hpg.symm
        hpf.symm hfp
      exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    have hph : ¬ G.Adj p h := by
      intro hph
      have hpeV : p ≠ e := by
        intro h
        exact (nonedge 4 7 (by native_decide)) (by simpa [h] using hph)
      have hpfV : p ≠ f := by
        intro h
        exact (nonedge 5 7 (by native_decide)) (by simpa [h] using hph)
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hip : ¬ G.Adj Q.i p :=
        C.reddish_not_adj_redSide Q.hi (Or.inl hp)
      have hdh : ¬ G.Adj d h :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hh]) hcd.symm
          (hv (u := (2 : Fin 8)) (v := 7) (by decide))
      have hdp : ¬ G.Adj d p := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact color_ne hp hc (by decide)
        · exact hpeV
        · exact color_ne hp Q.hi (by decide)
      have heh : ¬ G.Adj e h := by simpa using nonedge 4 7 (by native_decide)
      exact noCE (containsCutEnhancerB_of C Q.hi hd he hh hp
        Q.hdi.symm Q.hih hde hph.symm hie hip hdh hdp
        (by simpa [SimpleGraph.adj_comm] using heh)
        (C.redSide_not_adj_second_neighbor
          (by simp [he]) (by simp [hf]) (by simp [hp]) hef
          hpfV.symm))
    have hpj : ¬ G.Adj p Q.j := by
      intro hpj
      have hdn : ¬ G.Adj d n := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact hnc
        · exact color_ne hn he (by decide)
        · exact color_ne hn Q.hi (by decide)
      have hdj : ¬ G.Adj d Q.j :=
        C.bluish_not_adj_blueSide Q.hj (Or.inl hd) ∘ SimpleGraph.Adj.symm
      have hen : ¬ G.Adj e n := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
        · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
        · exact color_ne hf Q.hj (by decide)
        · exact color_ne hd Q.hj (by decide)
        · exact color_ne hn hf (by decide)
        · exact hnd
        · exact color_ne hn Q.hj (by decide)
      have hep : ¬ G.Adj e p :=
        C.redSide_not_adj_second_neighbor
          (by simp [he]) (by simp [hf]) (by simp [hp]) hef
          (by
            intro h
            change f = p at h
            exact hnf (by simpa [h] using hnp))
      have hpeV : p ≠ e := by
        intro h
        apply hen
        simpa [h] using hnp.symm
      have hdp : ¬ G.Adj d p := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact color_ne hp hc (by decide)
        · exact hpeV
        · exact color_ne hp Q.hi (by decide)
      have hjn : ¬ G.Adj Q.j n :=
        C.bluish_not_adj_blueSide Q.hj (Or.inl hn)
      have hceSwap := containsCutEnhancerB_of C.swapSides
        (by simp [Q.hj]) (by simp [he]) (by simp [hd])
        (by simp [hp]) (by simp [hn])
        Q.hej.symm hpj.symm hde.symm hnp.symm
        (by simpa [SimpleGraph.adj_comm] using hdj) hjn hep hen
        (by simpa [SimpleGraph.adj_comm] using hdp)
        (by simpa [SimpleGraph.adj_comm] using hdn)
      exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    by_cases hpl : G.Adj p Q.l
    · have hpf : p ≠ f := by
        intro hpf
        subst p
        exact hpg hfg
      have hpe : ¬ G.Adj p e := by
        simpa [SimpleGraph.adj_comm] using
          C.redSide_not_adj_second_neighbor
            (by simp [he]) (by simp [hf]) (by simp [hp]) hef hpf.symm
      have hpCorrect := C.color_correct p
      rw [hp] at hpCorrect
      obtain ⟨_, q, hqSide, hpq⟩ := hpCorrect
      have hqSide' := (C.mem_redSide_iff q).1 hqSide
      have hq : C.color q = .red := by
        rcases hqSide' with hq | hq
        · exact hq
        · exact (C.reddish_not_adj_redSide hq (Or.inl hp) hpq.symm).elim
      have pnq : n ≠ q := color_ne hn hq (by decide)
      have plq : Q.l ≠ q := color_ne hl hq (by decide)
      have pnl : n ≠ Q.l := color_ne hn hl (by decide)
      have p_not_fourth {z : V} (hzn : z ≠ n) (hzl : z ≠ Q.l)
          (hzq : z ≠ q) : ¬ G.Adj p z :=
        C.not_adj_fourth_neighbor (Or.inl hp) hnp.symm hpl hpq
          pnl pnq plq hzn hzl hzq
      have hpm : ¬ G.Adj p Q.m := p_not_fourth
        hmn.ne
        Q.hlm.symm (color_ne hm hq (by decide))
      have hpc : ¬ G.Adj p c := p_not_fourth
        hnc.symm (color_ne hc hl (by decide))
        (color_ne hc hq (by decide))
      have hpd : ¬ G.Adj p d := p_not_fourth
        hnd.symm (color_ne hd hl (by decide))
        (color_ne hd hq (by decide))
      have hk_not {z : V} (hzc : z ≠ c) (hzl : z ≠ Q.l)
          (hzm : z ≠ Q.m) : ¬ G.Adj Q.k z :=
        not_adj_fourth_neighbor_of_subcubic C.subcubic Q.hck.symm Q.hkl Q.hkm
          Q.hlc.symm Q.hmc.symm Q.hlm hzc hzl hzm
      have he_not {z : V} (hzf : z ≠ f) (hzd : z ≠ d)
          (hzj : z ≠ Q.j) : ¬ G.Adj e z :=
        C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
          (hv (u := (5 : Fin 8)) (v := 3) (by decide))
          (color_ne hf Q.hj (by decide)) (color_ne hd Q.hj (by decide))
          hzf hzd hzj
      have hlj : Q.l ≠ Q.j := by
        intro h
        apply hpj
        simpa [h] using hpl
      have hpeV : p ≠ e := by
        intro h
        have hel : G.Adj e Q.l := by simpa [h] using hpl
        exact (he_not (color_ne hl hf (by decide))
          (color_ne hl hd (by decide)) hlj) hel
      have hptr := containsPositiveS C Q.hk hp he hl hm hn hc hd Q.hj
        Q.hkl Q.hkm Q.hck.symm hpl hnp.symm hde.symm Q.hej hmn hcd
        (C.reddish_not_adj_redSide Q.hk (Or.inl hp))
        (C.reddish_not_adj_redSide Q.hk (Or.inl he))
        (hk_not hnc (color_ne hn hl (by decide)) hmn.ne.symm)
        (by simpa [SimpleGraph.adj_comm] using hdk)
        (by simpa [SimpleGraph.adj_comm] using Q.hkj)
        hpe hpm hpc hpd hpj
        (he_not (color_ne hl hf (by decide)) (color_ne hl hd (by decide)) hlj)
        (he_not (color_ne hm hf (by decide)) hmd
          (color_ne hm Q.hj (by decide)))
        (he_not (color_ne hn hf (by decide)) hnd
          (color_ne hn Q.hj (by decide)))
        (he_not (color_ne hc hf (by decide)) hcd.ne
          (color_ne hc Q.hj (by decide)))
        (by
          simp [color_ne Q.hk hp (by decide), color_ne Q.hk he (by decide),
            color_ne Q.hk hl (by decide), color_ne Q.hk hm (by decide),
            color_ne Q.hk hn (by decide), color_ne Q.hk hc (by decide),
            color_ne Q.hk hd (by decide), color_ne Q.hk Q.hj (by decide),
            color_ne hp hl (by decide),
            color_ne hp hm (by decide), color_ne hp hn (by decide),
            color_ne hp hc (by decide), color_ne hp hd (by decide),
            color_ne hp Q.hj (by decide), color_ne he hl (by decide),
            color_ne he hm (by decide), color_ne he hn (by decide),
            color_ne he hc (by decide), color_ne he hd (by decide),
            color_ne he Q.hj (by decide), color_ne hl hm (by decide),
            color_ne hl hn (by decide), color_ne hl hc (by decide),
            color_ne hl hd (by decide), color_ne hm Q.hj (by decide),
            hmn.ne, color_ne hn Q.hj (by decide), color_ne hc Q.hj (by decide),
            color_ne hd Q.hj (by decide)]
          exact ⟨hpeV, hlj, ⟨Q.hmc, hmd⟩, ⟨hnc, hnd⟩, hcd.ne⟩)
      exact (noPTR hptr).elim
    · exact hgoal.2.false ⟨Q, hl, hm, n, hn, hmn, o, ho, hmo, hok, hon,
        p, hp, hnp, hma, hna, hmb, hnb, hmf, hnf, hmi, hni,
        hnc, hnd, hng, hnh, hpl, hpg, hph, hpj⟩
  · have m_other : ∀ z, G.Adj Q.m z → z ≠ n → C.swapSides.color z = .bluish := by
      intro z hmz hzn
      have hz := C.neighbor_eq_of_three_neighbors (Or.inr hm)
        hmn Q.hkm.symm hmo (color_ne hn Q.hk (by decide))
        (color_ne hn ho (by decide)) hon.symm hmz
      rcases hz with rfl | rfl | rfl
      · exact (hzn rfl).elim
      · simp [Q.hk]
      · simp [ho]
    have n_other : ∀ z, G.Adj n z → z ≠ Q.m → C.swapSides.color z = .bluish := by
      intro z hnz hzm
      have hzSide := C.other_neighbor_of_blue_is_redSide hn hm hmn.symm hnz hzm
      rcases hzSide with hz | hz
      · exact (hpred ⟨z, hnz, hz⟩).elim
      · simp [hz]
    have hptrSwap := lemma4_4 C.swapSides (by simp [hm]) (by simp [hn]) hmn
      (degree_of_color (Or.inr hm)) (degree_of_color (Or.inr hn))
      m_other n_other
    exact (noPTR ((containsInducedUpToSwap_swapSides IsPositiveTailReducer C).1
      hptrSwap)).elim

/-- Case (3.4.3.3.2.2).  Flip `np`, recompute only the colors needed by
the local argument, and restart Case (3.4.3.1). -/
theorem lemma4_8_case_lm_mixed_complete
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8MixedPConfiguration C a b c d e f g h) :
    HasReachableReduction C := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hpPath : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hab := edge 0 1 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hpCorrect := C.color_correct Q.p
  rw [Q.hp] at hpCorrect
  obtain ⟨_, q, hqSide, hpq⟩ := hpCorrect
  have hqSide' := (C.mem_redSide_iff q).1 hqSide
  have hq : C.color q = .red := by
    rcases hqSide' with hq | hq
    · exact hq
    · exact (C.reddish_not_adj_redSide hq (Or.inl Q.hp) hpq.symm).elim
  rcases exists_flipAt_or_cutEnhancer C Q.hp Q.hn hq Q.hm
      (degree_of_color (Or.inl Q.hp)) (degree_of_color (Or.inr Q.hn))
      hpq Q.hnp.symm Q.hmn.symm with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hen : ¬ G.Adj e Q.n := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne Q.hn hf (by decide)
      · exact Q.hnd
      · exact color_ne Q.hn Q.hj (by decide)
    have hap : a ≠ Q.p := by
      intro h
      apply Q.hna
      simpa [h] using Q.hnp
    have hbp : b ≠ Q.p := by
      intro h
      apply Q.hnb
      simpa [h] using Q.hnp
    have hepV : e ≠ Q.p := by
      intro h
      apply hen
      simpa [h] using Q.hnp.symm
    have hfp : f ≠ Q.p := by
      intro h
      apply Q.hnf
      simpa [h] using Q.hnp
    have haD : D.color a = .red := by
      exact red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hap (color_ne ha Q.hn (by decide)) hbp (color_ne hb Q.hn (by decide))
    have hbD : D.color b = .red := by
      exact red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hbp (color_ne hb Q.hn (by decide)) hap (color_ne ha Q.hn (by decide))
    have hcD : D.color c = .blue := by
      exact blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (color_ne hc Q.hp (by decide)) Q.hnc.symm
        (color_ne hd Q.hp (by decide)) Q.hnd.symm
    have hdD : D.color d = .blue := by
      exact blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (color_ne hd Q.hp (by decide)) Q.hnd.symm
        (color_ne hc Q.hp (by decide)) Q.hnc.symm
    have heD : D.color e = .red := by
      exact red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
        hepV (color_ne he Q.hn (by decide)) hfp (color_ne hf Q.hn (by decide))
    have hfD : D.color f = .red := by
      exact red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
        hfp (color_ne hf Q.hn (by decide)) hepV (color_ne he Q.hn (by decide))
    have hgD : D.color g = .blue := by
      exact blue_of_untouched_blue_edge C hflip (by simp [hg]) (by simp [hh]) hgh
        (color_ne hg Q.hp (by decide)) Q.hng.symm
        (color_ne hh Q.hp (by decide)) Q.hnh.symm
    have hhD : D.color h = .blue := by
      exact blue_of_untouched_blue_edge C hflip (by simp [hh]) (by simp [hg]) hgh.symm
        (color_ne hh Q.hp (by decide)) Q.hnh.symm
        (color_ne hg Q.hp (by decide)) Q.hng.symm
    have hiD : D.color Q.i = .reddish := by
      apply reddish_of_untouched_reddish C hflip Q.hi
        (by simpa [SimpleGraph.adj_comm] using Q.hni)
      · exact color_ne Q.hi Q.hp (by decide)
      · exact color_ne Q.hi Q.hn (by decide)
    have hjD : D.color Q.j = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hj
        (by simpa [SimpleGraph.adj_comm] using Q.hpj)
      · exact color_ne Q.hj Q.hp (by decide)
      · exact color_ne Q.hj Q.hn (by decide)
    have hkn : ¬ G.Adj Q.k Q.n := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm Q.hlc.symm Q.hmc.symm Q.hlm
      · exact Q.hnc
      · exact color_ne Q.hn Q.hl (by decide)
      · exact Q.hmn.ne.symm
    have hkD : D.color Q.k = .reddish := by
      apply reddish_of_untouched_reddish C hflip Q.hk hkn
      · exact color_ne Q.hk Q.hp (by decide)
      · exact color_ne Q.hk Q.hn (by decide)
    have hlD : D.color Q.l = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hl
        (by simpa [SimpleGraph.adj_comm] using Q.hpl)
      · exact color_ne Q.hl Q.hp (by decide)
      · exact color_ne Q.hl Q.hn (by decide)
    have hmp : ¬ G.Adj Q.m Q.p := by
      apply C.not_adj_fourth_neighbor (Or.inr Q.hm) Q.hmn Q.hkm.symm Q.hmo
      · exact color_ne Q.hn Q.hk (by decide)
      · exact Q.hok.symm
      · exact Q.hon.symm
      · exact Q.hnp.ne.symm
      · exact color_ne Q.hp Q.hk (by decide)
      · exact color_ne Q.hp Q.ho (by decide)
    have hmD : D.color Q.m = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip Q.hm Q.hmn
        (by simpa [SimpleGraph.adj_comm] using hmp)
      · exact color_ne Q.hm Q.hp (by decide)
      · exact Q.hmn.ne
    have hresult := lemma4_8_case_lm_bluish_restart C D hpPath
      haD hbD hcD hdD heD hfD hgD hhD Q.toLemma4_8LMConfiguration
      hiD hjD hkD hlD hmD
    exact HasReachableReduction.after_flip C hflip hresult
  · exact HasReachableReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Cases1And2Setup3.lean <==
import Subcubic.Lemma4_8.Case2

/-!
# Lemma 4.8: Cases (1), (2), and setup for Case (3)

Cases (1) and (2) are discharged here.  In Case (3), the proof is oriented
as in the prose and the third neighbors needed by Cases (3.1)--(3.4) are
recorded in `Lemma4_8Case3Configuration`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8Case3Configuration (C : MatchingCutColoring G)
    (a b c d e f g h : V) where
  i : V
  j : V
  x : V
  y : V
  hi : C.color i = .reddish
  hj : C.color j = .bluish
  hx : C.color x = .bluish
  hy : C.color y = .bluish
  hdi : G.Adj d i
  hih : G.Adj i h
  hej : G.Adj e j
  hja : G.Adj j a
  hax : G.Adj a x
  hxb : x ≠ b
  hxj : x ≠ j
  hby : G.Adj b y
  hya : y ≠ a
  hyc : y ≠ c
  hig : ¬ G.Adj i g
  hjb : ¬ G.Adj j b

theorem lemma4_8_case3_setup
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (_hf : C.color f = .red)
    (_hg : C.color g = .blue) (_hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hi : C.color i = .reddish) (hj : C.color j = .bluish)
    (hdi : G.Adj d i) (hih : G.Adj i h)
    (hej : G.Adj e j) (hja : G.Adj j a)
    (hig : ¬ G.Adj i g) (hjb : ¬ G.Adj j b) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8Case3Configuration C a b c d e f g h) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have hbj : b ≠ j := by intro h; subst j; simp_all
  obtain ⟨x, hax, hxb, hxj⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl ha)) hbj
  have hxSide := C.other_neighbor_of_red_is_blueSide ha hb hab hax hxb
  have hx : C.color x = .bluish := by
    rcases hxSide with hx | hx
    · exact (hNoBlueAtA x hax hx).elim
    · exact hx
  obtain ⟨y, hby, hya, hyc⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl hb))
      (hv (u := (0 : Fin 8)) (v := 2) (by decide))
  have hySide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hby hya
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have hyd : y ≠ d := by intro h; subst y; exact hbd hby
  rcases lemma3_3 C hb hc hd hySide hbc hby hcd hyc.symm hyd.symm with hy | hce
  · exact Or.inr ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
      hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩⟩
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

/-- Formalization of Cases (1) and (2), followed by the orientation and
third-neighbor setup at the start of Case (3). -/
theorem lemma4_8_cases1_and_2_setup3
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8Case3Configuration C a b c d e f g h) := by
  classical
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  rcases lemma4_8_third_neighbors C hp hc hd he hf with hthird | hce
  · rcases hthird with ⟨i, j, hdi, hi, hej, hj⟩
    by_cases hig : G.Adj i g
    · left
      apply lemma4_8_case_i_adj_g C hd he hf hg hi hde hdi hfg hig.symm hef
      · simpa using nonedge 3 6 (by native_decide)
      · simpa using nonedge 3 5 (by native_decide)
      · simpa using nonedge 6 4 (by native_decide)
      · have hid : i ≠ d := hdi.ne.symm
        have higV : i ≠ g := hig.ne
        have hie : i ≠ e := by intro h; subst i; simp_all
        have hif : i ≠ f := by intro h; subst i; simp_all
        have hdg : d ≠ g := hv (u := (3 : Fin 8)) (v := 6) (by decide)
        have hdeV : d ≠ e := hv (u := (3 : Fin 8)) (v := 4) (by decide)
        have hdfV : d ≠ f := hv (u := (3 : Fin 8)) (v := 5) (by decide)
        have hgeV : g ≠ e := hv (u := (6 : Fin 8)) (v := 4) (by decide)
        have hgfV : g ≠ f := hv (u := (6 : Fin 8)) (v := 5) (by decide)
        have hefV : e ≠ f := hv (u := (4 : Fin 8)) (v := 5) (by decide)
        simp [hdg, hdeV, hdfV, Ne.symm hid, hgeV, hgfV,
          Ne.symm higV, hefV, Ne.symm hie, Ne.symm hif]
    · by_cases hih : G.Adj i h
      · by_cases hja : G.Adj j a
        · by_cases hjb : G.Adj j b
          · left
            have hpRev := hp.reverse
            have hptrRev := lemma4_8_case_i_adj_g C.swapSides
              (d := e) (e := d) (f := c) (g := b) (i := j)
              (by simp [he]) (by simp [hd]) (by simp [hc]) (by simp [hb])
              (by simp [hj]) hde.symm hej hbc.symm hjb.symm hcd.symm
              (by simpa using nonedge 4 1 (by native_decide))
              (by simpa using nonedge 4 2 (by native_decide))
              (by simpa using nonedge 1 3 (by native_decide))
              (by
                have hje : j ≠ e := hej.ne.symm
                have hjbV : j ≠ b := hjb.ne
                have hjd : j ≠ d := by intro h; subst j; simp_all
                have hjc : j ≠ c := by intro h; subst j; simp_all
                have hebV : e ≠ b := hv (u := (4 : Fin 8)) (v := 1) (by decide)
                have hedV : e ≠ d := hv (u := (4 : Fin 8)) (v := 3) (by decide)
                have hecV : e ≠ c := hv (u := (4 : Fin 8)) (v := 2) (by decide)
                have hbdV : b ≠ d := hv (u := (1 : Fin 8)) (v := 3) (by decide)
                have hbcV : b ≠ c := hv (u := (1 : Fin 8)) (v := 2) (by decide)
                have hdcV : d ≠ c := hv (u := (3 : Fin 8)) (v := 2) (by decide)
                simp [hebV, hedV, hecV, Ne.symm hje, hbdV, hbcV,
                  Ne.symm hjbV, hdcV, Ne.symm hjd, Ne.symm hjc])
            exact HasReachableReduction.of_swapSides C hptrRev
          · exact lemma4_8_case3_setup C hp ha hb hc hd he hf hg hh
              hNoBlueAtA (i := i) (j := j) hi hj hdi hih hej hja hig hjb
        · by_cases hjb : G.Adj j b
          · left
            have hptrRev := lemma4_8_case_i_adj_g C.swapSides
              (d := e) (e := d) (f := c) (g := b) (i := j)
              (by simp [he]) (by simp [hd]) (by simp [hc]) (by simp [hb])
              (by simp [hj]) hde.symm hej hbc.symm hjb.symm hcd.symm
              (by simpa using nonedge 4 1 (by native_decide))
              (by simpa using nonedge 4 2 (by native_decide))
              (by simpa using nonedge 1 3 (by native_decide))
              (by
                have hje : j ≠ e := hej.ne.symm
                have hjbV : j ≠ b := hjb.ne
                have hjd : j ≠ d := by intro h; subst j; simp_all
                have hjc : j ≠ c := by intro h; subst j; simp_all
                have hebV : e ≠ b := hv (u := (4 : Fin 8)) (v := 1) (by decide)
                have hedV : e ≠ d := hv (u := (4 : Fin 8)) (v := 3) (by decide)
                have hecV : e ≠ c := hv (u := (4 : Fin 8)) (v := 2) (by decide)
                have hbdV : b ≠ d := hv (u := (1 : Fin 8)) (v := 3) (by decide)
                have hbcV : b ≠ c := hv (u := (1 : Fin 8)) (v := 2) (by decide)
                have hdcV : d ≠ c := hv (u := (3 : Fin 8)) (v := 2) (by decide)
                simp [hebV, hedV, hecV, Ne.symm hje, hbdV, hbcV,
                  Ne.symm hjbV, hdcV, Ne.symm hjd, Ne.symm hjc])
            exact HasReachableReduction.of_swapSides C hptrRev
          · left
            have hRev := lemma4_8_case_i_not_adj_g_h C.swapSides
              (a := h) (b := g) (c := f) (d := e)
              (e := d) (f := c) (g := b) (h := a) (i := j) (j := i)
              hp.reverse (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              (by simp [hj]) (by simp [hi]) hej hdi hjb hja
              (by
                intro v hav hvred
                have hvblue : C.color v = .blue := by
                  change (C.color v).swap = .red at hvred
                  exact (Color.swap_eq_red _).1 hvred
                exact hNoBlueAtA v hav hvblue)
            exact HasReachableReduction.of_swapSides C hRev
      · left
        exact lemma4_8_case_i_not_adj_g_h C hp hc hd he hf hg hh hi hj
          hdi hej hig hih hNoRedAtH
  · exact Or.inl (HasReachableReduction.of_lemma3_6 C
      (HasReachableLemma3_6Obstruction.of_current C hce))


end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Cases3_1To3_3.lean <==
import Subcubic.Lemma4_8.Case3_3

/-! Dispatcher for cases (3.1)--(3.3) of Lemma 4.8. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma4_8_cases3_1_to_3_3
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8Case3Configuration C a b c d e f g h) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8Case3_4Configuration C a b c d e f g h) := by
  by_cases hxy : Q.x = Q.y
  · exact Or.inl (lemma4_8_case_shared_ab_neighbor C hpath ha hb hc hd he hf Q hxy)
  by_cases hij : G.Adj Q.i Q.j
  · exact Or.inl (lemma4_8_case_i_adj_j C hpath hc hd he hf Q hij)
  by_cases hic : G.Adj Q.i c
  · by_cases hjf : G.Adj Q.j f
    · exact Or.inl (lemma4_8_case_w C hpath ha hb hc hd he hf hg hh Q
        hxy hij hic hjf)
    · exact Or.inr ⟨{ Q with
        hxy := hxy
        hij := hij
        hnotBoth := fun h => hjf h.2 }⟩
  · exact Or.inr ⟨{ Q with
      hxy := hxy
      hij := hij
      hnotBoth := fun h => hic h.1 }⟩

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/Main.lean <==
import Subcubic.Lemma4_8.CaseMixed

/-!
# Lemma 4.8 proof assembly

This is the final module in the Lemma 4.8 dependency chain.  Additional
case modules should be imported here as the proof is completed.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Split the subcases of Case (3.4) after orienting the proof so that `i` is
not adjacent to `c`. The right disjunct is precisely Case (3.4.3.3.2.2),
where the prose flips `np` and returns to the all-bluish case. -/
theorem lemma4_8_case3_4_split
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8Case3_4Configuration C a b c d e f g h)
    (hic : ¬ G.Adj Q.i c) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8MixedPConfiguration C a b c d e f g h) := by
  rcases lemma4_8_setup_k C hpath ha hb hc hd he hf hg hh Q hic with
    hresult | hK
  · exact Or.inl hresult
  · obtain ⟨K⟩ := hK
    rcases lemma4_8_k_cases C hpath ha hb hc hd he hf hg hh K with
      hresult | hLM
    · exact Or.inl hresult
    · obtain ⟨R⟩ := hLM
      rcases R.hlSide with hl | hl <;> rcases R.hmSide with hm | hm
      · exact Or.inl (lemma4_8_case_lm_blue C hpath ha hb hc hd he R hl hm)
      · let R' : Lemma4_8LMConfiguration C a b c d e f g h := { R with
          l := R.m
          m := R.l
          hkl := R.hkm
          hkm := R.hkl
          hlc := R.hmc
          hmc := R.hlc
          hlm := R.hlm.symm
          hlSide := Or.inr hm
          hmSide := Or.inl hl }
        rcases lemma4_8_case_lm_mixed_setup C hpath ha hb hc hd he hf hg hh
            R' hm hl with hresult | hP
        · exact Or.inl hresult
        · exact Or.inr hP
      · rcases lemma4_8_case_lm_mixed_setup C hpath ha hb hc hd he hf hg hh
            R hl hm with hresult | hP
        · exact Or.inl hresult
        · exact Or.inr hP
      · exact Or.inl
          (lemma4_8_case_lm_bluish_complete C hpath ha hb hc hd he hf hg hh
            R hl hm)

/-- Completion of the proof once Case (3.4) has been oriented so that
`i` is not adjacent to `c`.  In the last mixed case, Case (3.4.3.3.2.2)
flips `np` and restarts the refactored all-bluish argument. -/
theorem lemma4_8_case3_4_complete
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8Case3_4Configuration C a b c d e f g h)
    (hic : ¬ G.Adj Q.i c) :
    HasReachableReduction C := by
  rcases lemma4_8_case3_4_split C hpath ha hb hc hd he hf hg hh Q hic with
    hresult | hP
  · exact hresult
  · obtain ⟨P⟩ := hP
    exact lemma4_8_case_lm_mixed_complete C hpath ha hb hc hd he hf hg hh P

/-- **Lemma 4.8.**  An induced path whose end pairs are red edges and whose
two intervening pairs are blue edges contains a positive tail reducer after
zero or more permitted flips, or contains a cut enhancer.  The endpoint
hypotheses say that `a` has no blue neighbor and `h` has no red neighbor. -/
theorem lemma4_8
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableReduction C := by
  classical
  rcases lemma4_8_cases1_and_2_setup3 C hpath ha hb hc hd he hf hg hh
      hNoBlueAtA hNoRedAtH with hresult | hdeep
  · exact hresult
  · obtain ⟨D⟩ := hdeep
    rcases lemma4_8_cases3_1_to_3_3 C hpath ha hb hc hd he hf hg hh D with
      hresult | hlate
    · exact hresult
    · obtain ⟨Q⟩ := hlate
      by_cases hic : G.Adj Q.i c
      · have hjf : ¬ G.Adj Q.j f := fun h => Q.hnotBoth ⟨hic, h⟩
        have hNoBlueAtHSwap :
            ∀ v, G.Adj h v → C.swapSides.color v ≠ .blue := by
          intro v hhv hvblue
          apply hNoRedAtH v hhv
          change (C.color v).swap = .blue at hvblue
          exact (Color.swap_eq_blue _).1 hvblue
        have hNoRedAtASwap :
            ∀ v, G.Adj a v → C.swapSides.color v ≠ .red := by
          intro v hav hvred
          apply hNoBlueAtA v hav
          change (C.color v).swap = .red at hvred
          exact (Color.swap_eq_red _).1 hvred
        rcases lemma4_8_cases1_and_2_setup3 C.swapSides hpath.reverse
            (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
            (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
            hNoBlueAtHSwap hNoRedAtASwap with hresult | hdeepRev
        · exact HasReachableReduction.of_swapSides C hresult
        · obtain ⟨Drev⟩ := hdeepRev
          rcases lemma4_8_cases3_1_to_3_3 C.swapSides hpath.reverse
              (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              Drev with hresult | hlateRev
          · exact HasReachableReduction.of_swapSides C hresult
          · obtain ⟨R⟩ := hlateRev
            have hRi : C.color R.i = .bluish := by
              have hRiSwap := R.hi
              change (C.color R.i).swap = .reddish at hRiSwap
              exact (Color.swap_eq_reddish _).1 hRiSwap
            have color_ne {x y : V} {cx cy : Color}
                (hx : C.color x = cx) (hy : C.color y = cy)
                (hxy : cx ≠ cy) : x ≠ y := by
              intro h
              subst y
              simp_all
            have hdj : d ≠ Q.j := color_ne hd Q.hj (by decide)
            have hfj : f ≠ Q.j := color_ne hf Q.hj (by decide)
            have hdf : d ≠ f := color_ne hd hf (by decide)
            have hRieq : R.i = Q.j := by
              rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
                  (by
                    dsimp [FormsInducedPath8] at hpath
                    exact ((hpath.2 3 4).mp (by native_decide)).symm)
                  (by
                    dsimp [FormsInducedPath8] at hpath
                    exact (hpath.2 4 5).mp (by native_decide))
                  Q.hej hdf hdj hfj R.hdi with h | h | h
              · rw [h, hd] at hRi
                contradiction
              · rw [h, hf] at hRi
                contradiction
              · exact h
            have hRic : ¬ G.Adj R.i f := by
              intro hrif
              apply hjf
              simpa [hRieq] using hrif
            have hresultRev := lemma4_8_case3_4_complete C.swapSides
              hpath.reverse
              (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              R hRic
            exact HasReachableReduction.of_swapSides C hresultRev
      · exact lemma4_8_case3_4_complete C hpath ha hb hc hd he hf hg hh Q hic

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/SetupK.lean <==
import Subcubic.Lemma4_8.Cases3_1To3_3
import Subcubic.Lemma3_7

/-!
# Lemma 4.8: entering case (3.4)

Here `i` is oriented so that `i` is not adjacent to `c`.  The third neighbor
`k` of `c` is reddish; enhancer `b` excludes `k-g`, and Lemma 3.7 supplies
the degree-three fact needed to expose the other two neighbors of `k`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8KConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8Case3_4Configuration C a b c d e f g h where
  hic : ¬ G.Adj i c
  k : V
  hk : C.color k = .reddish
  hck : G.Adj c k
  hkb : k ≠ b
  hkd : k ≠ d
  hkg : ¬ G.Adj k g
  hkdeg : vertexDegree G k = 3

theorem lemma4_8_setup_k
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (_hh : C.color h = .blue)
    (Q : Lemma4_8Case3_4Configuration C a b c d e f g h)
    (hic : ¬ G.Adj Q.i c) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8KConfiguration C a b c d e f g h) := by
  classical
  by_cases hdone : HasReachableReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_positive C hv with hdegree | hptr | hce
    · exact hdegree
    · exact (hdone (.of_current_ptr C hptr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hbd : b ≠ d := hv (u := (1 : Fin 8)) (v := 3) (by decide)
  obtain ⟨k, hck, hkb, hkd⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hc)) hbd
  have hkSide : C.color k = .red ∨ C.color k = .reddish :=
    C.other_neighbor_of_blue_is_redSide hc hd hcd hck hkd
  have hak : a ≠ k := by
    intro h
    subst k
    exact (nonedge 2 0 (by native_decide)) hck
  rcases lemma3_3_reversed C hc hb ha hkSide hbc.symm hck hab.symm
      hkb.symm hak with hk | hce
  · by_cases hkg : G.Adj k g
    · left
      have hkbAdj : ¬ G.Adj k b :=
        C.reddish_not_adj_redSide hk (Or.inl hb)
      have hkf : ¬ G.Adj k f :=
        C.reddish_not_adj_redSide hk (Or.inl hf)
      have hcg : ¬ G.Adj c g :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hg]) hcd
          (hv (u := (3 : Fin 8)) (v := 6) (by decide))
      have hcf : ¬ G.Adj c f := by
        simpa using nonedge 2 5 (by native_decide)
      have hbg : ¬ G.Adj b g := by
        simpa using nonedge 1 6 (by native_decide)
      have hbf : ¬ G.Adj b f :=
        C.redSide_not_adj_second_neighbor
          (by simp [hb]) (by simp [ha]) (by simp [hf]) hab.symm
          (hv (u := (0 : Fin 8)) (v := 5) (by decide))
      exact HasReachableReduction.of_current_ce C
        (containsCutEnhancerB_of C hk hc hb hg hf hck.symm hkg
          hbc.symm hfg.symm hkbAdj hkf hcg hcf hbg hbf)
    · rcases lemma3_7 C hb hc hk hbc hck with hkdeg | hce
      · right
        exact ⟨Lemma4_8KConfiguration.mk
          ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
            hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩,
            hxy, hij, hnotBoth⟩
          hic k hk hck hkb hkd hkg hkdeg⟩
      · exact Or.inl (HasReachableReduction.of_lemma3_6 C hce)
  · exact Or.inl (HasReachableReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/SetupLM.lean <==
import Subcubic.Lemma4_8.CaseKH

/-! Entering case (3.4.3): expose the other two neighbors of `k`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma4_8LMConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma4_8KConfiguration C a b c d e f g h where
  hkj : ¬ G.Adj k j
  hkh : ¬ G.Adj k h
  l : V
  m : V
  hkl : G.Adj k l
  hkm : G.Adj k m
  hlc : l ≠ c
  hmc : m ≠ c
  hlm : l ≠ m
  hlSide : C.color l = .blue ∨ C.color l = .bluish
  hmSide : C.color m = .blue ∨ C.color m = .bluish

theorem lemma4_8_k_cases
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma4_8KConfiguration C a b c d e f g h) :
    HasReachableReduction C ∨
      Nonempty (Lemma4_8LMConfiguration C a b c d e f g h) := by
  by_cases hkj : G.Adj Q.k Q.j
  · exact Or.inl (lemma4_8_case_k_adj_j C hpath ha hb hc hd he hf hg hh Q hkj)
  by_cases hkh : G.Adj Q.k h
  · exact Or.inl (lemma4_8_case_k_not_adj_j_adj_h C hpath ha hb hc hd he hf hg hh
      Q hkj hkh)
  obtain ⟨l, m, hkl, hkm, hlc, hmc, hlm⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hkdeg Q.hck.symm
  have neighbor_blueSide {z : V} (hkz : G.Adj Q.k z) :
      C.color z = .blue ∨ C.color z = .bluish := by
    rw [← C.not_mem_redSide_iff]
    intro hzRed
    have hcorrect := C.color_correct Q.k
    rw [Q.hk] at hcorrect
    exact hcorrect.2 ⟨z, hzRed, hkz⟩
  exact Or.inr ⟨{ Q with
    hkj := hkj
    hkh := hkh
    l := l
    m := m
    hkl := hkl
    hkm := hkm
    hlc := hlc
    hmc := hmc
    hlm := hlm
    hlSide := neighbor_blueSide hkl
    hmSide := neighbor_blueSide hkm }⟩

end Subcubic


==> anc/lean/Subcubic/Lemma4_8/ThirdNeighbors.lean <==
import Subcubic.Lemma4_8.Basic

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The first sentence of the proof of Lemma 4.8, for both middle vertices:
`d` has a reddish third neighbor `i`, and `e` has a bluish third neighbor
`j`, unless Lemma 3.3 has already produced a cut enhancer. -/
theorem lemma4_8_third_neighbors
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    (∃ i j, G.Adj d i ∧ C.color i = .reddish ∧
      G.Adj e j ∧ C.color j = .bluish) ∨
      ContainsLemma3_6Obstruction C := by
  classical
  by_cases hobs : ContainsLemma3_6Obstruction C
  · exact Or.inr hobs
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6 C hv with hdegree | hfound
    · exact hdegree
    · exact (hobs hfound).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have vertex_ne {x y : Fin 8} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h] x) ≠
        (![a, b, c, d, e, f, g, h] y) := hinj.ne hxy
  have hcd : G.Adj c d := (hedge 2 3).mp (by native_decide)
  have hde : G.Adj d e := (hedge 3 4).mp (by native_decide)
  have hef : G.Adj e f := (hedge 4 5).mp (by native_decide)
  obtain ⟨i, hdi, hic, hie⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hd))
      (vertex_ne (x := (2 : Fin 8)) (y := 4) (by decide))
  have hiSide : C.color i = .red ∨ C.color i = .reddish :=
    C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdi hic
  rcases lemma3_3_reversed C hd he hf hiSide hde hdi hef
      hie.symm (by
        intro hif
        subst i
        have hdf : ¬ G.Adj d f := fun hdf =>
          (by native_decide : ¬ (graphOfEdges
            [(0, 1), (1, 2), (2, 3), (3, 4),
             (4, 5), (5, 6), (6, 7)]).Adj (3 : Fin 8) 5)
            ((hedge 3 5).mpr hdf)
        exact hdf hdi) with hi | hce
  · obtain ⟨j, hej, hjd, hjf⟩ :=
      C.exists_third_neighbor (degree_of_color (Or.inl he))
        (vertex_ne (x := (3 : Fin 8)) (y := 5) (by decide))
    have hjSide : C.color j = .blue ∨ C.color j = .bluish :=
      C.other_neighbor_of_red_is_blueSide he hf hef hej hjf
    rcases lemma3_3 C he hd hc hjSide hde.symm hej hcd.symm
        hjd.symm (by
          intro hjc
          subst j
          have hec : ¬ G.Adj e c := fun hec =>
            (by native_decide : ¬ (graphOfEdges
              [(0, 1), (1, 2), (2, 3), (3, 4),
               (4, 5), (5, 6), (6, 7)]).Adj (4 : Fin 8) 2)
              ((hedge 4 2).mpr hec)
          exact hec hej) with hj | hce
    · exact Or.inl ⟨i, j, hdi, hi, hej, hj⟩
    · exact Or.inr (Or.inr hce)
  · exact Or.inr (Or.inr hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_11.lean <==
import Subcubic.Lemma5_11.Main



==> anc/lean/Subcubic/Lemma5_11/BluishI.lean <==
import Subcubic.Lemma5_11.CaseBlueI
import Subcubic.NegativeTailReducerWitnesses

/-! Cases (3.2.2.1)--(3.2.2.3) of Lemma 5.11. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_11JKConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma5_11IConfiguration C a b c d e f where
  j : V
  k : V
  hj : C.color j = .bluish
  hk : C.color k = .bluish
  hij : G.Adj i j
  hik : G.Adj i k
  hjc : j ≠ c
  hkc : k ≠ c
  hjk : j ≠ k
  hid' : ¬ G.Adj i d
  hih : ¬ G.Adj i h

theorem lemma5_11_bluish_i_cases
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_11IConfiguration C a b c d e f)
    (hOutsideBluish : ∀ z, G.Adj Q.i z → z ≠ c → z ≠ d →
      C.color z = .bluish) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_11JKConfiguration C a b c d e f) := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hbeV : b ≠ e := by simpa using hv (x := (1 : Fin 6)) (y := 4) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  obtain ⟨x, y, hix, hiy, hxc, hyc, hxy⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hideg Q.hci.symm
  by_cases hid : G.Adj Q.i d
  · have choose : ∃ j, G.Adj Q.i j ∧ j ≠ c ∧ j ≠ d := by
      by_cases hxd : x = d
      · exact ⟨y, hiy, hyc, fun h => hxy (hxd.trans h.symm)⟩
      · exact ⟨x, hix, hxc, hxd⟩
    obtain ⟨j, hij, hjc, hjd⟩ := choose
    have hj := hOutsideBluish j hij hjc hjd
    by_cases hih : G.Adj Q.i Q.h
    · left
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hia : ¬ G.Adj Q.i a :=
        C.reddish_not_adj_redSide Q.hi (Or.inl ha)
      have hea : ¬ G.Adj e a := by simpa using nonedge 4 0 (by native_decide)
      have hidBlue : ¬ G.Adj d Q.h :=
        C.bluish_not_adj_blueSide Q.hh (Or.inl hd) ∘ SimpleGraph.Adj.symm
      exact HasReachableNegativeReduction.of_current_ce C
        (containsCutEnhancerD_of C he Q.hi hd Q.hh ha hde.symm Q.heh
          hid hih Q.hha (fun h => hie h.symm) hea hia hidBlue
          (by simpa using nonedge 3 0 (by native_decide))
          (hv (x := (4 : Fin 6)) (y := 0) (by decide)))
    · left
      have hbi : ¬ G.Adj Q.i b :=
        C.reddish_not_adj_redSide Q.hi (Or.inl hb)
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hbj : ¬ G.Adj b j := by
        apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
        · exact hv (x := (0 : Fin 6)) (y := 2) (by decide)
        · exact color_ne ha Q.hg (by decide)
        · exact color_ne hc Q.hg (by decide)
        · exact color_ne hj ha (by decide)
        · exact color_ne hj hc (by decide)
        · intro h; subst j; exact Q.hig hij
      have hej : ¬ G.Adj e j := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        · exact hv (x := (5 : Fin 6)) (y := 3) (by decide)
        · exact color_ne hf Q.hh (by decide)
        · exact color_ne hd Q.hh (by decide)
        · exact color_ne hj hf (by decide)
        · exact color_ne hj hd (by decide)
        · intro h; subst j; exact hih hij
      apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeR C Q.hi hb he hj hc hd Q.hg Q.hh
        hij Q.hci.symm hid hbc Q.hbg hde.symm Q.heh hcd
        hbi hie Q.hig hih
        (by simpa using nonedge 1 4 (by native_decide)) hbj
        (fun h => Q.hhb h.symm) hej (fun h => Q.hge h.symm)
      have hjg : j ≠ Q.g := by intro h; subst j; exact Q.hig hij
      have hjh : j ≠ Q.h := by intro h; subst j; exact hih hij
      have hgh : Q.g ≠ Q.h := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      simp [color_ne Q.hi hb (by decide), color_ne Q.hi he (by decide),
        color_ne Q.hi hj (by decide), color_ne Q.hi hc (by decide),
        color_ne Q.hi hd (by decide), color_ne Q.hi Q.hg (by decide),
        color_ne Q.hi Q.hh (by decide),
        hbeV,
        color_ne hb hj (by decide), color_ne hb hc (by decide),
        color_ne hb hd (by decide), color_ne hb Q.hg (by decide),
        color_ne hb Q.hh (by decide), color_ne he hj (by decide),
        color_ne he hc (by decide), color_ne he hd (by decide),
        color_ne he Q.hg (by decide), color_ne he Q.hh (by decide),
        color_ne hj hc (by decide), color_ne hj hd (by decide), hjg, hjh,
        hcdV,
        color_ne hc Q.hg (by decide), color_ne hc Q.hh (by decide),
        color_ne hd Q.hg (by decide), color_ne hd Q.hh (by decide), hgh]
  · by_cases hih : G.Adj Q.i Q.h
    · have choose : ∃ j, G.Adj Q.i j ∧ j ≠ c ∧ j ≠ Q.h := by
        by_cases hxh : x = Q.h
        · exact ⟨y, hiy, hyc, fun h => hxy (hxh.trans h.symm)⟩
        · exact ⟨x, hix, hxc, hxh⟩
      obtain ⟨j, hij, hjc, hjh⟩ := choose
      have hjd : j ≠ d := by intro h; subst j; exact hid hij
      have hj := hOutsideBluish j hij hjc hjd
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hbi : ¬ G.Adj Q.i b :=
        C.reddish_not_adj_redSide Q.hi (Or.inl hb)
      have hej : ¬ G.Adj e j := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        · exact hv (x := (5 : Fin 6)) (y := 3) (by decide)
        · exact color_ne hf Q.hh (by decide)
        · exact color_ne hd Q.hh (by decide)
        · exact color_ne hj hf (by decide)
        · exact color_ne hj hd (by decide)
        · exact hjh
      have hbj : ¬ G.Adj b j := by
        apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbg
        · exact hv (x := (0 : Fin 6)) (y := 2) (by decide)
        · exact color_ne ha Q.hg (by decide)
        · exact color_ne hc Q.hg (by decide)
        · exact color_ne hj ha (by decide)
        · exact color_ne hj hc (by decide)
        · intro h; subst j; exact Q.hig hij
      have hbd : ¬ G.Adj b d := by
        simpa using nonedge 1 3 (by native_decide)
      apply Or.inl
      apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeQ C Q.hi he hb hj Q.hh hc hd Q.hg
        hij hih Q.hci.symm Q.heh hde.symm hbc Q.hbg hcd
        hie hbi hid Q.hig
        (by simpa using nonedge 4 1 (by native_decide)) hej
        (fun h => Q.hge h.symm) hbj (fun h => Q.hhb h.symm) hbd
      have hjg : j ≠ Q.g := by intro h; subst j; exact Q.hig hij
      have hgh : Q.h ≠ Q.g := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      simp [hbeV.symm, hcdV, hjh, hjg, hgh,
        color_ne Q.hi he (by decide), color_ne Q.hi hb (by decide),
        color_ne Q.hi hj (by decide), color_ne Q.hi Q.hh (by decide),
        color_ne Q.hi hc (by decide), color_ne Q.hi hd (by decide),
        color_ne Q.hi Q.hg (by decide), color_ne he hj (by decide),
        color_ne he Q.hh (by decide), color_ne he hc (by decide),
        color_ne he hd (by decide), color_ne he Q.hg (by decide),
        color_ne hb hj (by decide), color_ne hb Q.hh (by decide),
        color_ne hb hc (by decide), color_ne hb hd (by decide),
        color_ne hb Q.hg (by decide), color_ne hj hc (by decide),
        color_ne hj hd (by decide), color_ne Q.hh hc (by decide),
        color_ne Q.hh hd (by decide), color_ne hc Q.hg (by decide),
        color_ne hd Q.hg (by decide)]
    · have hxd : x ≠ d := by intro h; subst x; exact hid hix
      have hyd : y ≠ d := by intro h; subst y; exact hid hiy
      have hx := hOutsideBluish x hix hxc hxd
      have hy := hOutsideBluish y hiy hyc hyd
      exact Or.inr ⟨⟨Q, x, y, hx, hy, hix, hiy, hxc, hyc, hxy,
        hid, hih⟩⟩

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/Case3_1.lean <==
import Subcubic.Lemma5_11.InitialCases
import Subcubic.NegativeTailReducerWitnesses

/-! Case (3.1) of Lemma 5.11. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_11Case3_2Configuration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma5_11Case3Configuration C a b c d e f where
  hga : ¬ G.Adj g a
  hhf : ¬ G.Adj h f

theorem lemma5_11_case_3_1
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_11Case3Configuration C a b c d e f) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_11Case3_2Configuration C a b c d e f) := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have habV : a ≠ b := by simpa using hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have haeV : a ≠ e := by simpa using hv (x := (0 : Fin 6)) (y := 4) (by decide)
  have hbeV : b ≠ e := by simpa using hv (x := (1 : Fin 6)) (y := 4) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have hfeV : f ≠ e := by simpa using hv (x := (5 : Fin 6)) (y := 4) (by decide)
  have hfbV : f ≠ b := by simpa using hv (x := (5 : Fin 6)) (y := 1) (by decide)
  have hebV : e ≠ b := by simpa using hv (x := (4 : Fin 6)) (y := 1) (by decide)
  have hdcV : d ≠ c := by simpa using hv (x := (3 : Fin 6)) (y := 2) (by decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  by_cases hga : G.Adj Q.g a
  · left
    apply HasReachableNegativeReduction.of_current_ntr C
    apply containsNegativeL C ha hb he Q.hg Q.hh hc hd
      hab hga.symm Q.hha.symm Q.hbg hbc Q.heh hde.symm hcd
      (fun h => Q.hge h.symm) hec
    have hgh : Q.g ≠ Q.h := by
      intro h
      apply Q.hhb
      simpa [h] using Q.hbg.symm
    simp [habV, haeV, hbeV, hgh, hcdV,
      color_ne ha Q.hg (by decide), color_ne ha Q.hh (by decide),
      color_ne ha hc (by decide), color_ne ha hd (by decide),
      color_ne hb Q.hg (by decide), color_ne hb Q.hh (by decide),
      color_ne hb hc (by decide), color_ne hb hd (by decide),
      color_ne he Q.hg (by decide), color_ne he Q.hh (by decide),
      color_ne he hc (by decide), color_ne he hd (by decide),
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
      color_ne Q.hh hc (by decide), color_ne Q.hh hd (by decide)]
  · by_cases hhf : G.Adj Q.h f
    · left
      apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeL C hf he hb Q.hh Q.hg hd hc
        hef.symm hhf.symm Q.hgf.symm Q.heh hde.symm Q.hbg hbc hcd.symm
        (fun h => Q.hhb h.symm) hbd
      have hhg : Q.h ≠ Q.g := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      simp [hfeV, hfbV, hebV, hhg, hdcV,
        color_ne hf Q.hh (by decide), color_ne hf Q.hg (by decide),
        color_ne hf hd (by decide), color_ne hf hc (by decide),
        color_ne he Q.hh (by decide), color_ne he Q.hg (by decide),
        color_ne he hd (by decide), color_ne he hc (by decide),
        color_ne hb Q.hh (by decide), color_ne hb Q.hg (by decide),
        color_ne hb hd (by decide), color_ne hb hc (by decide),
        color_ne Q.hh hd (by decide), color_ne Q.hh hc (by decide),
        color_ne Q.hg hd (by decide), color_ne Q.hg hc (by decide)]
    · exact Or.inr ⟨⟨Q, hga, hhf⟩⟩

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/CaseBlueI.lean <==
import Subcubic.Lemma5_11.SetupI
import Subcubic.Lemma5_11.InlinePath4
import Subcubic.Lemma5_9

/-!
# Lemma 5.11, Case (3.2.1)

One of the two neighbors of `i` outside `c,d` is blue.  After flipping
`bc`, the displayed vertices form the alternating path

`e-f-g-b-c-i-j-k`.

Extra edges between consecutive monochromatic blocks invoke Lemma 4.2.
The only possible extra edges between the end blocks invoke Lemma 3.3.
The induced configuration is then handled by Lemma 4.8 if `k` has no red
neighbor, and otherwise by extending through the red mate and using the
subgraph form of Lemma 4.6.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_11_case_3_2_1
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_11IConfiguration C a b c d e f)
    {j : V} (hj : C.color j = .blue) (hij : G.Adj Q.i j)
    (hjc : j ≠ c) (hjd : j ≠ d) :
    HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hresult (.of_current_ntr C hntr)).elim
    · exact (hresult (.of_current_ce C hce)).elim
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableNegativeReduction.of_current_ce C hce)
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all

  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkSide' := (C.not_mem_redSide_iff k).1 hkSide
  have hk : C.color k = .blue := by
    rcases hkSide' with hk | hk
    · exact hk
    · exact (C.bluish_not_adj_blueSide hk (Or.inl hj) hjk.symm).elim
  have hjkV : j ≠ k := hjk.ne
  have hjb : j ≠ b := color_ne hj hb (by decide)
  have hkb : k ≠ b := color_ne hk hb (by decide)
  have hkc : k ≠ c := by
    intro h
    subst k
    have hcj : ¬ G.Adj c j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hj]) hcd hjd.symm
    exact hcj hjk.symm
  have hdk : d ≠ k := by
    intro h
    subst k
    have hdj : ¬ G.Adj d j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hj]) hcd.symm hjc.symm
    exact hdj hjk.symm

  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have noD (hout : HasReachableNegativeReduction D) : False :=
      hresult (HasReachableNegativeReduction.after_flip C hflip hout)

    have heD : D.color e = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have hfD : D.color f = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 6)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 6)) (y := 1) (by decide))
    have hiD : D.color Q.i = .red :=
      red_of_reddish_gains_flipped_blue C hflip Q.hi Q.hci.symm
        Q.hib Q.hci.ne.symm
    have hgD : D.color Q.g = .blue :=
      blue_of_bluish_gains_flipped_red C hflip Q.hg Q.hbg.symm
        Q.hbg.ne.symm (color_ne Q.hg hc (by decide))
    have hjD : D.color j = .blue := by
      apply blue_of_untouched_blue_edge C hflip (by simp [hj]) (by simp [hk]) hjk
      · exact hjb
      · exact hjc
      · exact hkb
      · exact hkc
    have hkD : D.color k = .blue := by
      apply blue_of_untouched_blue_edge C hflip (by simp [hk]) (by simp [hj]) hjk.symm
      · exact hkb
      · exact hkc
      · exact hjb
      · exact hjc
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (x := (3 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (3 : Fin 6)) (y := 2) (by decide)
    have hhD : D.color Q.h = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hh Q.hhb
      · exact color_ne Q.hh hb (by decide)
      · exact color_ne Q.hh hc (by decide)

    have redNonedge {x mate y : V}
        (hx : D.color x = .red) (hm : D.color mate = .red)
        (hy : D.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
        ¬ G.Adj x y :=
      D.redSide_not_adj_second_neighbor
        (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
    have blueNonedge {x mate y : V}
        (hx : D.color x = .blue) (hm : D.color mate = .blue)
        (hy : D.color y = .blue) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
        ¬ G.Adj x y :=
      D.blueSide_not_adj_second_neighbor
        (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
    have color_neD {x y : V} {cx cy : Color}
        (hx : D.color x = cx) (hy : D.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
      intro h
      subst y
      simp_all

    have hec : ¬ G.Adj e c := redNonedge heD hfD hcD hef
      (hv (x := (5 : Fin 6)) (y := 2) (by decide))
    have hei : ¬ G.Adj e Q.i := redNonedge heD hfD hiD hef
      (color_ne hf Q.hi (by decide))
    have hfc : ¬ G.Adj f c := redNonedge hfD heD hcD hef.symm
      (hv (x := (4 : Fin 6)) (y := 2) (by decide))
    have hfi : ¬ G.Adj f Q.i := redNonedge hfD heD hiD hef.symm
      (color_ne he Q.hi (by decide))
    have hgj : ¬ G.Adj Q.g j := blueNonedge hgD hbD hjD Q.hbg.symm hjb.symm
    have hgk : ¬ G.Adj Q.g k := blueNonedge hgD hbD hkD Q.hbg.symm hkb.symm
    have hbj : ¬ G.Adj b j := blueNonedge hbD hgD hjD Q.hbg
      (color_ne Q.hg hj (by decide))
    have hbk : ¬ G.Adj b k := blueNonedge hbD hgD hkD Q.hbg
      (color_ne Q.hg hk (by decide))

    have heg : ¬ G.Adj e Q.g := by simpa [SimpleGraph.adj_comm] using Q.hge
    have heb : ¬ G.Adj e b := by simpa using nonedge 4 1 (by native_decide)
    have hfb : ¬ G.Adj f b := by simpa using nonedge 5 1 (by native_decide)
    have hcg : ¬ G.Adj c Q.g := by
      simpa [SimpleGraph.adj_comm] using
        C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
    have hig : ¬ G.Adj Q.i Q.g := Q.hig
    have hibAdj : ¬ G.Adj Q.i b :=
      C.reddish_not_adj_redSide Q.hi (Or.inl hb)
    have hcj : ¬ G.Adj c j :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hj]) hcd hjd.symm
    have hck : ¬ G.Adj c k :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hc]) (by simp [hd]) (by simp [hk]) hcd
          hdk

    have hfd : f ≠ d := hv (x := (5 : Fin 6)) (y := 3) (by decide)
    have hfh : f ≠ Q.h := color_ne hf Q.hh (by decide)
    have hdh : d ≠ Q.h := color_ne hd Q.hh (by decide)
    have hej : ¬ G.Adj e j := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        hfd hfh hdh
      · exact color_ne hj hf (by decide)
      · exact hjd
      · exact color_ne hj Q.hh (by decide)
    have hek : ¬ G.Adj e k := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.heh
        hfd hfh hdh
      · exact color_ne hk hf (by decide)
      · exact hdk.symm
      · exact color_ne hk Q.hh (by decide)

    by_cases hik : G.Adj Q.i k
    · have hmulti : 2 ≤ fourVertexCrossEdgeCount G c Q.i j k := by
        unfold fourVertexCrossEdgeCount
        rw [if_pos hij, if_pos hik]
        omega
      have hout := lemma5_2 D c Q.i j k Q.hci hcD hiD
        hjk hjD hkD hmulti
      exact (noD hout).elim
    by_cases hfj : G.Adj f j
    · have hjg : j ≠ Q.g := color_ne hj Q.hg (by decide)
      have hkg : k ≠ Q.g := color_ne hk Q.hg (by decide)
      rcases lemma3_3 D hfD hjD hkD (Or.inl hgD) hfj Q.hgf.symm hjk
          hjg hkg with hgBluish | hceD
      · rw [hgD] at hgBluish
        contradiction
      · exact (noD (HasReachableNegativeReduction.of_current_ce D hceD)).elim
    by_cases hfk : G.Adj f k
    · have hkg : k ≠ Q.g := color_ne hk Q.hg (by decide)
      have hjg : j ≠ Q.g := color_ne hj Q.hg (by decide)
      rcases lemma3_3 D hfD hkD hjD (Or.inl hgD) hfk Q.hgf.symm hjk.symm
          hkg hjg with hgBluish | hceD
      · rw [hgD] at hgBluish
        contradiction
      · exact (noD (HasReachableNegativeReduction.of_current_ce D hceD)).elim

    have hefV : e ≠ f := hef.ne
    have hebV : e ≠ b := by
      simpa using hv (x := (4 : Fin 6)) (y := 1) (by decide)
    have hecV : e ≠ c := by
      simpa using hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hfbV : f ≠ b := by
      simpa using hv (x := (5 : Fin 6)) (y := 1) (by decide)
    have hfcV : f ≠ c := by
      simpa using hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have coreNodup : [e, f, Q.g, b, c, Q.i, j, k].Nodup := by
      simp [hefV, hebV, hecV, hfbV, hfcV,
        color_ne he Q.hg (by decide), color_ne hf Q.hg (by decide),
        color_ne he Q.hi (by decide), color_ne he hj (by decide),
        color_ne he hk (by decide), color_ne hf Q.hi (by decide),
        color_ne hf hj (by decide), color_ne hf hk (by decide),
        color_ne Q.hg hb (by decide), color_ne Q.hg hc (by decide),
        color_ne Q.hg Q.hi (by decide), color_ne Q.hg hj (by decide),
        color_ne Q.hg hk (by decide), color_ne hb hc (by decide),
        color_ne hb Q.hi (by decide), color_ne hc Q.hi (by decide),
        color_ne Q.hi hj (by decide), color_ne Q.hi hk (by decide),
        hjb.symm, hkb.symm, hjc.symm, hkc.symm, hjkV]
    have hinduced : FormsInducedPath8 G e f Q.g b c Q.i j k := by
      refine ⟨?_, ?_⟩
      · have hvec : (![e, f, Q.g, b, c, Q.i, j, k] : Fin 8 → V) =
            [e, f, Q.g, b, c, Q.i, j, k].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact coreNodup.injective_get
      · intro x y
        have hfg : G.Adj f Q.g := Q.hgf.symm
        have hfe : G.Adj f e := hef.symm
        have hgf : G.Adj Q.g f := Q.hgf
        have hgb : G.Adj Q.g b := Q.hbg.symm
        have hbg : G.Adj b Q.g := Q.hbg
        have hcb : G.Adj c b := hbc.symm
        have hic : G.Adj Q.i c := Q.hci.symm
        have hji : G.Adj j Q.i := hij.symm
        have hkj : G.Adj k j := hjk.symm
        have hbe : ¬ G.Adj b e := fun h => heb h.symm
        have hce : ¬ G.Adj c e := fun h => hec h.symm
        have hbf : ¬ G.Adj b f := fun h => hfb h.symm
        have hcf : ¬ G.Adj c f := fun h => hfc h.symm
        have hge : ¬ G.Adj Q.g e := fun h => heg h.symm
        have hif : ¬ G.Adj Q.i f := fun h => hfi h.symm
        have hkg : ¬ G.Adj k Q.g := fun h => hgk h.symm
        have hjb' : ¬ G.Adj j b := fun h => hbj h.symm
        have hkb' : ¬ G.Adj k b := fun h => hbk h.symm
        have hgc : ¬ G.Adj Q.g c := fun h => hcg h.symm
        have hgi : ¬ G.Adj Q.g Q.i := fun h => hig h.symm
        have hbi : ¬ G.Adj b Q.i := fun h => hibAdj h.symm
        have hjc' : ¬ G.Adj j c := fun h => hcj h.symm
        have hkc' : ¬ G.Adj k c := fun h => hck h.symm
        have hje : ¬ G.Adj j e := fun h => hej h.symm
        have hke : ¬ G.Adj k e := fun h => hek h.symm
        have hki : ¬ G.Adj k Q.i := fun h => hik h.symm
        have hjf' : ¬ G.Adj j f := fun h => hfj h.symm
        have hkf' : ¬ G.Adj k f := fun h => hfk h.symm
        have hie : ¬ G.Adj Q.i e := fun h => hei h.symm
        have hjg : ¬ G.Adj j Q.g := fun h => hgj h.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, hef, hfe, hfg, hgf, hgb, hbg, hbc, hcb,
            Q.hci, hic, hij, hji, hjk, hkj,
            hbe, hce, hbf, hcf, hge, hif, hkg, hjb', hkb', hgc,
            hgi, hbi, hjc', hkc', hje, hke, hki, hjf', hkf',
            hec, hei, hfc, hfi, hgj, hgk, hbj, hbk, heg, heb, hfb,
            hcg, hig, hibAdj, hcj, hck, hej, hek, hik, hfj, hfk,
            hie, hjg]

    have hNoBlueAtE : ∀ z, G.Adj e z → D.color z ≠ .blue := by
      intro z hez hzblue
      rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
          hef hde.symm Q.heh hfd hfh hdh hez with rfl | rfl | rfl
      · simp [hfD] at hzblue
      · simp [hdD] at hzblue
      · simp [hhD] at hzblue

    by_cases hNoRedAtK : ∀ z, G.Adj k z → D.color z ≠ .red
    · exact (noD (lemma5_9 D hinduced heD hfD hgD hbD hcD hiD hjD hkD
        hNoBlueAtE hNoRedAtK)).elim
    · push Not at hNoRedAtK
      obtain ⟨l, hkl, hl⟩ := hNoRedAtK
      have hlCorrect := D.color_correct l
      rw [hl] at hlCorrect
      obtain ⟨_, m, hmSide, hlm⟩ := hlCorrect
      have hmSide' := (D.mem_redSide_iff m).1 hmSide
      have hm : D.color m = .red := by
        rcases hmSide' with hm | hm
        · exact hm
        · exact (D.reddish_not_adj_redSide hm (Or.inl hl) hlm.symm).elim

      dsimp [FormsInducedPath8] at hinduced
      rcases hinduced with ⟨hcoreInj, hcoreEdges⟩
      have coreNonedge (x y : Fin 8) (hxy : ¬ (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4),
           (4, 5), (5, 6), (6, 7)]).Adj x y) :
          ¬ G.Adj (![e, f, Q.g, b, c, Q.i, j, k] x)
            (![e, f, Q.g, b, c, Q.i, j, k] y) :=
        fun h => hxy ((hcoreEdges x y).mpr h)
      have lNotCore : l ∉ [e, f, Q.g, b, c, Q.i, j, k] := by
        have hle : l ≠ e := by
          intro h; subst l
          exact (coreNonedge 7 0 (by native_decide)) hkl
        have hlf : l ≠ f := by
          intro h; subst l
          exact (coreNonedge 7 1 (by native_decide)) hkl
        have hlc : l ≠ c := by
          intro h; subst l
          exact (coreNonedge 7 4 (by native_decide)) hkl
        have hli : l ≠ Q.i := by
          intro h; subst l
          exact (coreNonedge 7 5 (by native_decide)) hkl
        simp [hle, hlf, hlc, hli, color_neD hl hgD (by decide),
          color_neD hl hbD (by decide), color_neD hl hjD (by decide),
          color_neD hl hkD (by decide)]
      have lmV : l ≠ m := hlm.ne
      have me : m ≠ e := by
        intro h; subst m
        exact (redNonedge heD hfD hl hef
          (fun hfl => lNotCore (by simp [hfl]))) hlm.symm
      have mf : m ≠ f := by
        intro h; subst m
        exact (redNonedge hfD heD hl hef.symm
          (fun hel => lNotCore (by simp [hel]))) hlm.symm
      have mc : m ≠ c := by
        intro h; subst m
        exact (redNonedge hcD hiD hl Q.hci
          (fun hil => lNotCore (by simp [hil]))) hlm.symm
      have mi : m ≠ Q.i := by
        intro h; subst m
        exact (redNonedge hiD hcD hl Q.hci.symm
          (fun hcl => lNotCore (by simp [hcl]))) hlm.symm
      have mNotCore : m ∉ [e, f, Q.g, b, c, Q.i, j, k] := by
        simp [me, mf, mc, mi, color_neD hm hgD (by decide),
          color_neD hm hbD (by decide), color_neD hm hjD (by decide),
          color_neD hm hkD (by decide)]
      have path10Nodup : [e, f, Q.g, b, c, Q.i, j, k, l, m].Nodup := by
        have htail : [l, m].Nodup := by simp [lmV]
        rw [show [e, f, Q.g, b, c, Q.i, j, k, l, m] =
          [e, f, Q.g, b, c, Q.i, j, k] ++ [l, m] by rfl,
          List.nodup_append']
        refine ⟨coreNodup, htail, ?_⟩
        rw [List.disjoint_left]
        intro x hxCore hxTail
        simp only [List.mem_cons, List.not_mem_nil, or_false] at hxTail
        rcases hxTail with rfl | rfl
        · exact lNotCore hxCore
        · exact mNotCore hxCore
      have hsub : FormsPath10Subgraph G e f Q.g b c Q.i j k l m := by
        refine ⟨?_, ?_⟩
        · have hvec : (![e, f, Q.g, b, c, Q.i, j, k, l, m] : Fin 10 → V) =
              [e, f, Q.g, b, c, Q.i, j, k, l, m].get := by
            funext x
            fin_cases x <;> rfl
          rw [hvec]
          exact path10Nodup.injective_get
        · intro x y hxy
          have hfg : G.Adj f Q.g := Q.hgf.symm
          have hgb : G.Adj Q.g b := Q.hbg.symm
          have hbg : G.Adj b Q.g := Q.hbg
          have hci : G.Adj c Q.i := Q.hci
          have hic : G.Adj Q.i c := Q.hci.symm
          have hji : G.Adj j Q.i := hij.symm
          have hkj : G.Adj k j := hjk.symm
          have hlk : G.Adj l k := hkl.symm
          have hml : G.Adj m l := hlm.symm
          fin_cases x <;> fin_cases y <;>
            simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
          all_goals assumption
      exact (noD (lemma5_10_inline D hsub heD hfD hgD hbD hcD hiD hjD hkD hl hm)).elim
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/CaseJ.lean <==
import Subcubic.Lemma5_11.CaseJK

/-! Lemma 5.11, Case (3.2.2.3.2): one bluish neighbor of `i` meets `a`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_11_case_j_adj_a
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_11JConfiguration C a b c d e f) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  have hih := Q.hih
  have hid := Q.hid'
  have hig := Q.hig
  have habV : a ≠ b := hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have hkj : Q.k ≠ Q.j := Q.hjk.symm
  have hcdV : c ≠ d := hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have hn : [Q.i, a, b, Q.k, Q.j, Q.h, c, d, Q.g].Nodup := by
    have hjh : Q.j ≠ Q.h := by
      intro h; apply hih; simpa [h] using Q.hij
    have hkh : Q.k ≠ Q.h := by
      intro h; apply hih; simpa [h] using Q.hik
    have hjg : Q.j ≠ Q.g := by
      intro h; apply hig; simpa [h] using Q.hij
    have hkg : Q.k ≠ Q.g := by
      intro h; apply hig; simpa [h] using Q.hik
    have hhg : Q.h ≠ Q.g := by
      intro h
      apply Q.hhb
      simpa [h] using Q.hbg.symm
    simp [habV, hkj, hcdV, hjh, hkh, hjg, hkg, hhg,
      color_ne Q.hi ha (by decide), color_ne Q.hi hb (by decide),
      color_ne Q.hi Q.hj (by decide), color_ne Q.hi Q.hk (by decide),
      color_ne Q.hi Q.hh (by decide), color_ne Q.hi hc (by decide),
      color_ne Q.hi hd (by decide), color_ne Q.hi Q.hg (by decide),
      color_ne ha Q.hj (by decide), color_ne ha Q.hk (by decide),
      color_ne ha Q.hh (by decide), color_ne ha hc (by decide),
      color_ne ha hd (by decide), color_ne ha Q.hg (by decide),
      color_ne hb Q.hj (by decide), color_ne hb Q.hk (by decide),
      color_ne hb Q.hh (by decide), color_ne hb hc (by decide),
      color_ne hb hd (by decide), color_ne hb Q.hg (by decide),
      color_ne Q.hj hc (by decide), color_ne Q.hj hd (by decide),
      color_ne Q.hk hc (by decide), color_ne Q.hk hd (by decide),
      color_ne Q.hh hc (by decide), color_ne Q.hh hd (by decide),
      color_ne hc Q.hg (by decide), color_ne hd Q.hg (by decide)]
  apply HasReachableNegativeReduction.of_current_ntr C
  apply containsNegativeAa C Q.hi ha hb Q.hk Q.hj Q.hh hc hd Q.hg
    Q.hik Q.hij Q.hci.symm hab Q.hja.symm Q.hha.symm hbc Q.hbg hcd
    hih hid hig hn

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/CaseJK.lean <==
import Subcubic.Lemma5_11.BluishI

/-! Cases (3.2.2.3.1)--(3.2.2.3.2) of Lemma 5.11. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_11JConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma5_11JKConfiguration C a b c d e f where
  hja : G.Adj j a

theorem lemma5_11_jk_cases
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (_hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_11JKConfiguration C a b c d e f) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_11JConfiguration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have habV : a ≠ b := by simpa using hv (x := (0 : Fin 6)) (y := 1) (by decide)
  have hcdV : c ≠ d := by simpa using hv (x := (2 : Fin 6)) (y := 3) (by decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h
    subst y
    simp_all
  by_cases hja : G.Adj Q.j a
  · exact Or.inr ⟨⟨Q, hja⟩⟩
  · by_cases hka : G.Adj Q.k a
    · let Q' : Lemma5_11JKConfiguration C a b c d e f := {
        toLemma5_11IConfiguration := Q.toLemma5_11IConfiguration
        j := Q.k
        k := Q.j
        hj := Q.hk
        hk := Q.hj
        hij := Q.hik
        hik := Q.hij
        hjc := Q.hkc
        hkc := Q.hjc
        hjk := Q.hjk.symm
        hid' := Q.hid'
        hih := Q.hih }
      exact Or.inr ⟨⟨Q', hka⟩⟩
    · have hbh : b ≠ Q.h := color_ne hb Q.hh (by decide)
      obtain ⟨l, hal, hlb, hlh⟩ :=
        C.exists_third_neighbor (degreeC (Or.inl ha)) hbh
      have hlSide := C.other_neighbor_of_red_is_blueSide ha hb hab hal hlb
      have hl : C.color l = .bluish := by
        rcases hlSide with hl | hl
        · exact (hNoBlueAtA l hal hl).elim
        · exact hl
      have hil : ¬ G.Adj Q.i l := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic
          Q.hci.symm Q.hij Q.hik
        · exact Q.hjc.symm
        · exact Q.hkc.symm
        · exact Q.hjk
        · exact color_ne hl hc (by decide)
        · intro h; subst l; exact hja hal.symm
        · intro h; subst l; exact hka hal.symm
      apply Or.inl
      apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeAg C Q.hi ha hb Q.hj Q.hk Q.hh hl hc hd Q.hg
        Q.hij Q.hik Q.hci.symm hab Q.hha.symm hal hbc Q.hbg hcd
        Q.hih hil Q.hid' Q.hig
      have hjh : Q.j ≠ Q.h := by
        intro h; apply Q.hih; simpa [h] using Q.hij
      have hkh : Q.k ≠ Q.h := by
        intro h; apply Q.hih; simpa [h] using Q.hik
      have hjl : Q.j ≠ l := by
        intro h; apply hja; simpa [h] using hal.symm
      have hkl : Q.k ≠ l := by
        intro h; apply hka; simpa [h] using hal.symm
      have hjg : Q.j ≠ Q.g := by
        intro h; apply Q.hig; simpa [h] using Q.hij
      have hkg : Q.k ≠ Q.g := by
        intro h; apply Q.hig; simpa [h] using Q.hik
      have hhg : Q.h ≠ Q.g := by
        intro h
        apply Q.hhb
        simpa [h] using Q.hbg.symm
      have hlg : l ≠ Q.g := by intro h; subst l; exact Q.hga hal.symm
      simp [color_ne Q.hi ha (by decide), color_ne Q.hi hb (by decide),
        color_ne Q.hi Q.hj (by decide), color_ne Q.hi Q.hk (by decide),
        color_ne Q.hi Q.hh (by decide), color_ne Q.hi hl (by decide),
        color_ne Q.hi hc (by decide), color_ne Q.hi hd (by decide),
        color_ne Q.hi Q.hg (by decide), habV,
        color_ne ha Q.hj (by decide), color_ne ha Q.hk (by decide),
        color_ne ha Q.hh (by decide), color_ne ha hl (by decide),
        color_ne ha hc (by decide), color_ne ha hd (by decide),
        color_ne ha Q.hg (by decide), color_ne hb Q.hj (by decide),
        color_ne hb Q.hk (by decide), color_ne hb Q.hh (by decide),
        color_ne hb hl (by decide), color_ne hb hc (by decide),
        color_ne hb hd (by decide), color_ne hb Q.hg (by decide),
        Q.hjk, hjh, hjl, hjg, hkh, hkl, hkg, hlh.symm, hhg, hlg,
        color_ne Q.hj hc (by decide), color_ne Q.hj hd (by decide),
        color_ne Q.hk hc (by decide), color_ne Q.hk hd (by decide),
        color_ne Q.hh hc (by decide), color_ne Q.hh hd (by decide),
        color_ne hl hc (by decide), color_ne hl hd (by decide),
        color_ne hc Q.hg (by decide), color_ne hd Q.hg (by decide), hcdV]

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/InitialCases.lean <==
import Subcubic.Lemma5_11.Isolated
import Subcubic.Lemma5_6

/-!
# Lemma 5.11: Cases (1), (2), and setup for Case (3)

This module handles cases (1), (2), and the reversal used at the start of
case (3).  What remains is the single orientation shown in the prose proof.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_11Case3Configuration (C : MatchingCutColoring G)
    (a b c d e f : V) where
  g : V
  h : V
  hg : C.color g = .bluish
  hh : C.color h = .bluish
  hbg : G.Adj b g
  hgf : G.Adj g f
  heh : G.Adj e h
  hha : G.Adj h a
  hge : ¬ G.Adj g e
  hhb : ¬ G.Adj h b

theorem lemma5_11_cases1_and_2_setup3
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_11Case3Configuration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hacV : a ≠ c := hv (x := (0 : Fin 6)) (y := 2) (by decide)
  obtain ⟨g, hbg, hga, hgc⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl hb)) hacV
  have hgSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbg hga
  have hgd : g ≠ d := by intro h; subst g; exact hbd hbg
  rcases lemma3_3 C hb hc hd hgSide hbc hbg hcd
      hgc.symm hgd.symm with hg | hce
  · by_cases hge : G.Adj g e
    · rcases lemma5_6 C hp ha hb hc hd he hf with hnone | hfound
      · exact (hnone ⟨g, hbg, hge.symm⟩).elim
      · exact Or.inl hfound
    · by_cases hgf : G.Adj g f
      · have hfdV : f ≠ d := hv (x := (5 : Fin 6)) (y := 3) (by decide)
        obtain ⟨h, heh, hhf, hhd⟩ :=
          C.exists_third_neighbor (degree_of_color (Or.inl he)) hfdV
        have hhSide := C.other_neighbor_of_red_is_blueSide he hf hef heh hhf
        have hecAdj : ¬ G.Adj e c := hec
        have hhc : h ≠ c := by intro hx; subst h; exact hecAdj heh
        rcases lemma3_3 C he hd hc hhSide hde.symm heh hcd.symm
            hhd.symm hhc.symm with hh | hce
        · by_cases hhb : G.Adj h b
          · rcases lemma5_6 C hp.reverse hf he hd hc hb ha with
              hnone | hfound
            · exact (hnone ⟨h, heh, hhb.symm⟩).elim
            · exact Or.inl hfound
          · by_cases hha : G.Adj h a
            · exact Or.inr ⟨⟨g, h, hg, hh, hbg, hgf, heh, hha, hge, hhb⟩⟩
            · left
              exact lemma5_11_flip_bc_isolates_ef C
                (a := f) (b := e) (c := d) (d := c) (e := b) (f := a)
                (g := h) hp.reverse hf he hd hc hb ha hh heh
                hhb hha hNoBlueAtA
        · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)
      · exact Or.inl (lemma5_11_flip_bc_isolates_ef C hp ha hb hc hd he hf
          hg hbg hge hgf hNoBlueAtF)
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/InlinePath4.lean <==
import Subcubic.Lemma5_7
import Subcubic.Lemma5_2
import Subcubic.Lemma5_3

/-!
# Inlined Lemma 5.10 argument

This lemma handles an alternating sequence of five monochromatic edges that
occurs merely as a subgraph.  If an extra crossing edge is present, Lemma
5.2 or 5.3 applies; otherwise the ten vertices induce the path required by
Lemma 5.7.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 5.10.** An alternating five-edge path occurring as a subgraph
already has the same reduction conclusion as the induced configuration of
Lemma 5.7. -/
theorem lemma5_10_inline
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsPath10Subgraph G a b c d e f g h i j)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .red) (hj : C.color j = .red) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsPath10Subgraph] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 10} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h, i, j] x) ≠
        (![a, b, c, d, e, f, g, h, i, j] y) := hinj.ne hxy
  have hab : G.Adj a b := hedge 0 1 (by native_decide)
  have hbc : G.Adj b c := hedge 1 2 (by native_decide)
  have hcd : G.Adj c d := hedge 2 3 (by native_decide)
  have hde : G.Adj d e := hedge 3 4 (by native_decide)
  have hef : G.Adj e f := hedge 4 5 (by native_decide)
  have hfg : G.Adj f g := hedge 5 6 (by native_decide)
  have hgh : G.Adj g h := hedge 6 7 (by native_decide)
  have hhi : G.Adj h i := hedge 7 8 (by native_decide)
  have hij : G.Adj i j := hedge 8 9 (by native_decide)
  by_contra hresult
  have noCurrent (hout : ContainsNegativeTailReducer C ∨
      ContainsCutEnhancer C) : False := by
    apply hresult
    rcases hout with hntr | hce
    · exact HasReachableNegativeReduction.of_current_ntr C hntr
    · exact HasReachableNegativeReduction.of_current_ce C hce
  have noSwapped (hout : ContainsNegativeTailReducer C.swapSides ∨
      ContainsCutEnhancer C.swapSides) : False := by
    apply hresult
    apply HasReachableNegativeReduction.of_swapSides C
    rcases hout with hptr | hce
    · exact HasReachableNegativeReduction.of_current_ntr C.swapSides hptr
    · exact HasReachableNegativeReduction.of_current_ce C.swapSides hce
  have noSecondCrossing {r₀ r₁ s₀ s₁ x y : V}
      (hr₀ : C.color r₀ = .red) (hr₁ : C.color r₁ = .red)
      (hs₀ : C.color s₀ = .blue) (hs₁ : C.color s₁ = .blue)
      (hrr : G.Adj r₀ r₁) (hss : G.Adj s₀ s₁)
      (hone : G.Adj x y)
      (hxyOne : (x = r₀ ∨ x = r₁) ∧ (y = s₀ ∨ y = s₁))
      {u v : V} (htwo : G.Adj u v)
      (huvTwo : (u = r₀ ∨ u = r₁) ∧ (v = s₀ ∨ v = s₁))
      (hdifferent : (x, y) ≠ (u, v)) : False := by
    apply hresult
    apply lemma5_2 C r₀ r₁ s₀ s₁
      hrr hr₀ hr₁ hss hs₀ hs₁
    rcases hxyOne with ⟨rfl | rfl, rfl | rfl⟩ <;>
      rcases huvTwo with ⟨rfl | rfl, rfl | rfl⟩ <;>
      simp_all [fourVertexCrossEdgeCount] <;> omega
  have pair_ne_left {x y u v : V} (hxu : x ≠ u) : (x, y) ≠ (u, v) :=
    fun hpair => hxu (congrArg Prod.fst hpair)
  have pair_ne_right {x y u v : V} (hyv : y ≠ v) : (x, y) ≠ (u, v) :=
    fun hpair => hyv (congrArg Prod.snd hpair)
  -- Extra crossings between consecutive monochromatic edges invoke Lemma 5.2.
  have hac : ¬ G.Adj a c := fun h => noSecondCrossing ha hb hc hd hab hcd
    h ⟨Or.inl rfl, Or.inl rfl⟩ hbc ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (0 : Fin 10)) (y := 1) (by decide)))
  have had : ¬ G.Adj a d := fun h => noSecondCrossing ha hb hc hd hab hcd
    h ⟨Or.inl rfl, Or.inr rfl⟩ hbc ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (0 : Fin 10)) (y := 1) (by decide)))
  have hbd : ¬ G.Adj b d := fun h => noSecondCrossing ha hb hc hd hab hcd
    hbc ⟨Or.inr rfl, Or.inl rfl⟩ h ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_right (hv (x := (2 : Fin 10)) (y := 3) (by decide)))
  have hce : ¬ G.Adj c e := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inl rfl, Or.inl rfl⟩
      (pair_ne_right (hv (x := (3 : Fin 10)) (y := 2) (by decide)))
  have hcf : ¬ G.Adj c f := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have hdf : ¬ G.Adj d f := fun h => noSecondCrossing he hf hc hd hef hcd
    hde.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have heg : ¬ G.Adj e g := fun h => noSecondCrossing he hf hg hh hef hgh
    h ⟨Or.inl rfl, Or.inl rfl⟩ hfg ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have heh : ¬ G.Adj e h := fun h => noSecondCrossing he hf hg hh hef hgh
    h ⟨Or.inl rfl, Or.inr rfl⟩ hfg ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (4 : Fin 10)) (y := 5) (by decide)))
  have hfh : ¬ G.Adj f h := fun h => noSecondCrossing he hf hg hh hef hgh
    hfg ⟨Or.inr rfl, Or.inl rfl⟩ h ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_right (hv (x := (6 : Fin 10)) (y := 7) (by decide)))
  have hgi : ¬ G.Adj g i := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inl rfl, Or.inl rfl⟩
      (pair_ne_right (hv (x := (7 : Fin 10)) (y := 6) (by decide)))
  have hgj : ¬ G.Adj g j := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inl rfl⟩
      (pair_ne_left (hv (x := (8 : Fin 10)) (y := 9) (by decide)))
  have hhj : ¬ G.Adj h j := fun h => noSecondCrossing hi hj hg hh hij hgh
    hhi.symm ⟨Or.inl rfl, Or.inr rfl⟩ h.symm ⟨Or.inr rfl, Or.inr rfl⟩
      (pair_ne_left (hv (x := (8 : Fin 10)) (y := 9) (by decide)))
  -- A crossing that skips a monochromatic block gives three neighbors of
  -- one blue edge, so the color-reversed Lemma 5.3 applies.
  have noFarLeft {x : V} (hx : C.color x = .red)
      (hxf : x ≠ f) (hxi : x ≠ i)
      (hcross : G.Adj g x ∨ G.Adj h x) : False := by
    apply hresult
    apply HasReachableNegativeReduction.of_swapSides C
    apply lemma5_3_of_three_neighbors C.swapSides
      (by simp [hg]) (by simp [hh]) hgh
      (by simp [hf]) (by simp [hi]) (by simp [hx])
      (hv (x := (5 : Fin 10)) (y := 8) (by decide)) hxf.symm hxi.symm
      (Or.inl hfg.symm) (Or.inr hhi) hcross
  have noFarRight {x : V} (hx : C.color x = .red)
      (hxb : x ≠ b) (hxe : x ≠ e)
      (hcross : G.Adj c x ∨ G.Adj d x) : False := by
    apply hresult
    apply HasReachableNegativeReduction.of_swapSides C
    apply lemma5_3_of_three_neighbors C.swapSides
      (by simp [hc]) (by simp [hd]) hcd
      (by simp [hb]) (by simp [he]) (by simp [hx])
      (hv (x := (1 : Fin 10)) (y := 4) (by decide)) hxb.symm hxe.symm
      (Or.inl hbc.symm) (Or.inr hde) hcross
  have hag : ¬ G.Adj a g := fun h => noFarLeft ha
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
    (hv (x := (0 : Fin 10)) (y := 8) (by decide)) (Or.inl h.symm)
  have hah : ¬ G.Adj a h := fun h => noFarLeft ha
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
    (hv (x := (0 : Fin 10)) (y := 8) (by decide)) (Or.inr h.symm)
  have hbg : ¬ G.Adj b g := fun h => noFarLeft hb
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
    (hv (x := (1 : Fin 10)) (y := 8) (by decide)) (Or.inl h.symm)
  have hbh : ¬ G.Adj b h := fun h => noFarLeft hb
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
    (hv (x := (1 : Fin 10)) (y := 8) (by decide)) (Or.inr h.symm)
  have hci : ¬ G.Adj c i := fun h => noFarRight hi
    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
    (hv (x := (8 : Fin 10)) (y := 4) (by decide)) (Or.inl h)
  have hcj : ¬ G.Adj c j := fun h => noFarRight hj
    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
    (hv (x := (9 : Fin 10)) (y := 4) (by decide)) (Or.inl h)
  have hdi : ¬ G.Adj d i := fun h => noFarRight hi
    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
    (hv (x := (8 : Fin 10)) (y := 4) (by decide)) (Or.inr h)
  have hdj : ¬ G.Adj d j := fun h => noFarRight hj
    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
    (hv (x := (9 : Fin 10)) (y := 4) (by decide)) (Or.inr h)
  -- Matching on each side supplies all remaining nonedges.
  have redNonedge {x mate y : V}
      (hx : C.color x = .red) (hm : C.color mate = .red)
      (hy : C.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.redSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have blueNonedge {x mate y : V}
      (hx : C.color x = .blue) (hm : C.color mate = .blue)
      (hy : C.color y = .blue) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.blueSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have hae := redNonedge ha hb he hab
    (hv (x := (1 : Fin 10)) (y := 4) (by decide))
  have haf := redNonedge ha hb hf hab
    (hv (x := (1 : Fin 10)) (y := 5) (by decide))
  have hai := redNonedge ha hb hi hab
    (hv (x := (1 : Fin 10)) (y := 8) (by decide))
  have haj := redNonedge ha hb hj hab
    (hv (x := (1 : Fin 10)) (y := 9) (by decide))
  have hbe := redNonedge hb ha he hab.symm
    (hv (x := (0 : Fin 10)) (y := 4) (by decide))
  have hbf := redNonedge hb ha hf hab.symm
    (hv (x := (0 : Fin 10)) (y := 5) (by decide))
  have hbi := redNonedge hb ha hi hab.symm
    (hv (x := (0 : Fin 10)) (y := 8) (by decide))
  have hbj := redNonedge hb ha hj hab.symm
    (hv (x := (0 : Fin 10)) (y := 9) (by decide))
  have hei := redNonedge he hf hi hef
    (hv (x := (5 : Fin 10)) (y := 8) (by decide))
  have hej := redNonedge he hf hj hef
    (hv (x := (5 : Fin 10)) (y := 9) (by decide))
  have hfi := redNonedge hf he hi hef.symm
    (hv (x := (4 : Fin 10)) (y := 8) (by decide))
  have hfj := redNonedge hf he hj hef.symm
    (hv (x := (4 : Fin 10)) (y := 9) (by decide))
  have hcg := blueNonedge hc hd hg hcd
    (hv (x := (3 : Fin 10)) (y := 6) (by decide))
  have hch := blueNonedge hc hd hh hcd
    (hv (x := (3 : Fin 10)) (y := 7) (by decide))
  have hdg := blueNonedge hd hc hg hcd.symm
    (hv (x := (2 : Fin 10)) (y := 6) (by decide))
  have hdh := blueNonedge hd hc hh hcd.symm
    (hv (x := (2 : Fin 10)) (y := 7) (by decide))
  have hinduced : FormsInducedPath10 G a b c d e f g h i j := by
    refine ⟨hinj, ?_⟩
    intro x y
    fin_cases x <;> fin_cases y <;>
      simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hde, hef, hfg, hgh,
        hhi, hij, hac, had, hbd, hce, hcf, hdf, heg, heh, hfh, hgi,
        hgj, hhj, hag, hah, hbg, hbh, hci, hcj, hdi, hdj,
        hae, haf, hai, haj, hbe, hbf, hbi, hbj, hei, hej, hfi, hfj,
        hcg, hch, hdg, hdh]
  exact hresult (lemma5_7 C hinduced ha hb hc hd he hf hg hh hi hj)

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/Isolated.lean <==
import Subcubic.Lemma4_10.Basic
import Subcubic.Lemma5_4

/-!
# The isolated-edge flip used in Lemma 5.11

This is case (2) of the prose proof.  Keeping it separate also makes the
color recomputation after flipping `bc` explicit.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_11_flip_bc_isolates_ef
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .bluish) (hbg : G.Adj b g)
    (hge : ¬ G.Adj g e) (hgf : ¬ G.Adj g f)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have heb : ¬ G.Adj e b := by simpa using nonedge 4 1 (by native_decide)
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hfb : ¬ G.Adj f b := by simpa using nonedge 5 1 (by native_decide)
  have hfc : ¬ G.Adj f c := by simpa using nonedge 5 2 (by native_decide)
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableNegativeReduction.of_current_ce C hce)
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hresult (.of_current_ntr C hntr)).elim
    · exact (noCurrentCE hce).elim
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have heD : D.color e = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
    have hfD : D.color f = .red := by
      apply red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
      · exact hv (x := (5 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (5 : Fin 6)) (y := 2) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (4 : Fin 6)) (y := 2) (by decide)
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (x := (3 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (3 : Fin 6)) (y := 2) (by decide)
    have b_saturated {z : V}
        (hza : z ≠ a) (hzc : z ≠ c) (hzg : z ≠ g) : ¬ G.Adj b z :=
      C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hbg
        (hv (x := (0 : Fin 6)) (y := 2) (by decide))
        (by intro h; subst g; simp_all) (by intro h; subst g; simp_all)
        hza hzc hzg
    have e_other : ∀ z, G.Adj e z → z ≠ f → D.color z = .bluish := by
      intro z hez hzf
      by_cases hzd : z = d
      · simpa [hzd] using hdD
      have hzSide := C.other_neighbor_of_red_is_blueSide he hf hef hez hzf
      have hzc : z ≠ c := by intro h; subst z; exact hec hez
      rcases lemma3_3 C he hd hc hzSide hde.symm hez hcd.symm
          (Ne.symm hzd) (Ne.symm hzc) with hz | hce
      · have hza : z ≠ a := by intro h; subst z; simp_all
        have hzg : z ≠ g := by intro h; subst z; exact hge hez.symm
        have hzb := b_saturated hza hzc hzg
        apply bluish_of_untouched_bluish C hflip hz (fun h => hzb h.symm)
        · intro h; subst z; simp_all
        · exact hzc
      · exact (noCurrentCE hce).elim
    have f_other : ∀ z, G.Adj f z → z ≠ e → D.color z = .bluish := by
      intro z hfz hze
      have hzSide := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfz hze
      have hz : C.color z = .bluish := by
        rcases hzSide with hz | hz
        · exact (hNoBlueAtF z hfz hz).elim
        · exact hz
      have hza : z ≠ a := by intro h; subst z; simp_all
      have hzc : z ≠ c := by intro h; subst z; exact hfc hfz
      have hzg : z ≠ g := by intro h; subst z; exact hgf hfz.symm
      have hzb := b_saturated hza hzc hzg
      apply bluish_of_untouched_bluish C hflip hz (fun h => hzb h.symm)
      · intro h; subst z; simp_all
      · exact hzc
    have hdone := lemma5_4 D heD hfD hef e_other f_other
    exact hresult (HasReachableNegativeReduction.after_flip C hflip hdone)
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/Main.lean <==
import Subcubic.Lemma5_11.CaseJ

/-!
# Lemma 5.11

Public assembly of the case lemmas.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 5.11.** If `a-b-c-d-e-f` is an induced path, `ab` and `ef`
are red edges, and `cd` is a blue edge, then a permitted sequence of flips
produces a negative tail reducer or a cut enhancer. The endpoint hypotheses
rule out blue neighbors at the red endpoints. -/
theorem lemma5_11
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableNegativeReduction C := by
  classical
  rcases lemma5_11_cases1_and_2_setup3 C hpath ha hb hc hd he hf
      hNoBlueAtA hNoBlueAtF with hresult | hDeep
  · exact hresult
  · obtain ⟨Q3⟩ := hDeep
    rcases lemma5_11_case_3_1 C hpath ha hb hc hd he hf Q3 with
      hresult | hLate
    · exact hresult
    · obtain ⟨Q3_2⟩ := hLate
      rcases lemma5_11_setup_i C hpath ha hb hc hd he hf Q3_2 with
        hresult | hI
      · exact hresult
      · obtain ⟨I⟩ := hI
        by_cases hBlue : ∃ j, G.Adj I.i j ∧ j ≠ c ∧ j ≠ d ∧ C.color j = .blue
        · obtain ⟨j, hij, hjc, hjd, hj⟩ := hBlue
          exact lemma5_11_case_3_2_1 C hpath ha hb hc hd he hf I
            hj hij hjc hjd
        · have hOutsideBluish : ∀ z, G.Adj I.i z → z ≠ c → z ≠ d →
              C.color z = .bluish := by
            intro z hiz hzc hzd
            cases hz : C.color z with
            | red =>
                exact (C.reddish_not_adj_redSide I.hi (Or.inl hz) hiz).elim
            | reddish =>
                exact (C.reddish_not_adj_redSide I.hi (Or.inr hz) hiz).elim
            | blue =>
                exact (hBlue ⟨z, hiz, hzc, hzd, hz⟩).elim
            | bluish => exact rfl
          rcases lemma5_11_bluish_i_cases C hpath ha hb hc hd he hf I
              hOutsideBluish with hresult | hJK
          · exact hresult
          · obtain ⟨JK⟩ := hJK
            rcases lemma5_11_jk_cases C hpath ha hb hc hd he hf
                hNoBlueAtA JK with hresult | hJ
            · exact hresult
            · obtain ⟨J⟩ := hJ
              exact lemma5_11_case_j_adj_a C hpath ha hb hc hd J

end Subcubic


==> anc/lean/Subcubic/Lemma5_11/SetupI.lean <==
import Subcubic.Lemma5_11.Case3_1

/-!
# Entering case (3.2) of Lemma 5.11

The third neighbor `i` of `c` is reddish.  Lemma 3.7 supplies its ambient
degree, and cut enhancer `d` rules out the edge `i-g`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_11IConfiguration (C : MatchingCutColoring G)
    (a b c d e f : V) extends
    Lemma5_11Case3_2Configuration C a b c d e f where
  i : V
  hi : C.color i = .reddish
  hci : G.Adj c i
  hib : i ≠ b
  hid : i ≠ d
  hideg : vertexDegree G i = 3
  hig : ¬ G.Adj i g

theorem lemma5_11_setup_i
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (_he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_11Case3_2Configuration C a b c d e f) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_11IConfiguration C a b c d e f) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hbdV : b ≠ d := hv (x := (1 : Fin 6)) (y := 3) (by decide)
  obtain ⟨i, hci, hib, hid⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hc)) hbdV
  have hiSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hci hid
  have hca : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
  have hia : i ≠ a := by intro h; subst i; exact hca hci
  rcases lemma3_3_reversed C hc hb ha hiSide hbc.symm hci hab.symm
      hib.symm hia.symm with hi | hce
  · rcases lemma3_7 C hb hc hi hbc hci with hideg | hce
    · by_cases hig : G.Adj i Q.g
      · left
        have hbi : ¬ G.Adj b i :=
          C.reddish_not_adj_redSide hi (Or.inl hb) ∘ SimpleGraph.Adj.symm
        have hbf : ¬ G.Adj b f := by
          simpa using nonedge 1 5 (by native_decide)
        have hif : ¬ G.Adj i f :=
          C.reddish_not_adj_redSide hi (Or.inl hf)
        have hcg : ¬ G.Adj c Q.g :=
          C.bluish_not_adj_blueSide Q.hg (Or.inl hc) ∘ SimpleGraph.Adj.symm
        have hcf : ¬ G.Adj c f := by
          simpa using nonedge 2 5 (by native_decide)
        exact HasReachableNegativeReduction.of_current_ce C
          (containsCutEnhancerD_of C hb hi hc Q.hg hf hbc Q.hbg hci.symm hig
            Q.hgf hbi hbf hif hcg hcf
            (hv (x := (1 : Fin 6)) (y := 5) (by decide)))
      · exact Or.inr ⟨⟨Q, i, hi, hci, hib, hid, hideg, hig⟩⟩
    · exact Or.inl (HasReachableNegativeReduction.of_lemma3_6 C hce)
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Basic.lean <==
import Subcubic.Lemma4_12.Basic
import Subcubic.NegativeReduction

/-! Shared local configuration for Lemma 5.13. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The two third neighbors introduced at the start of Lemma 5.13. -/
abbrev Lemma5_13ThirdNeighborConfiguration (C : MatchingCutColoring G)
    (a b c d : V) := Lemma4_12ThirdNeighborConfiguration C a b c d

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case1.lean <==
import Subcubic.Lemma5_13.ThirdNeighborSetup
import Subcubic.Lemma5_2

/-! Case (1) of Lemma 5.13: the two exposed third neighbors are adjacent. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case_ef
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13ThirdNeighborConfiguration C a b c d)
    (hef : G.Adj Q.e Q.f) : HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableNegativeReduction.of_current_ce C hce)
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hresult (.of_current_ntr C hntr)).elim
    · exact (hresult (.of_current_ce C hce)).elim
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hfe : G.Adj Q.f Q.e := hef.symm
    have hout := lemma5_2 D c Q.f b Q.e Q.hcf hcD hfD Q.hbe hbD heD (by
      simp [fourVertexCrossEdgeCount, hbc.symm, hfe]
      omega)
    exact hresult (HasReachableNegativeReduction.after_flip C hflip hout)
  · exact (noCurrentCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case3.lean <==
import Subcubic.Lemma5_13.InlinePath3Cases
import Subcubic.Lemma5_5

/-! Case (3) of Lemma 5.13. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case3
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_13ThirdNeighborConfiguration C a b c d)
    (hef : ¬ G.Adj Q.e Q.f) (hea : ¬ G.Adj Q.e a)
    (hfd : ¬ G.Adj Q.f d)
    (hOutsideF : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ d →
      C.color z = .bluish) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h; subst y; simp_all
  obtain ⟨x, y, hax, hay, hxb, hyb, hxy⟩ :=
    exists_two_other_neighbors_of_degree_three
      (degreeC (Or.inl ha)) hab
  have hxSide := C.other_neighbor_of_red_is_blueSide ha hb hab hax hxb
  have hySide := C.other_neighbor_of_red_is_blueSide ha hb hab hay hyb
  have hx : C.color x = .bluish := by
    rcases hxSide with hx | hx
    · exact (hNoBlueAtA x hax hx).elim
    · exact hx
  have hy : C.color y = .bluish := by
    rcases hySide with hy | hy
    · exact (hNoBlueAtA y hay hy).elim
    · exact hy
  obtain ⟨u, v, hfu, hfv, huc, hvc, huv⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hfdeg Q.hcf.symm
  have hud : u ≠ d := by intro h; subst u; exact hfd hfu
  have hvd : v ≠ d := by intro h; subst v; exact hfd hfv
  have hu := hOutsideF u hfu huc hud
  have hvv := hOutsideF v hfv hvc hvd
  by_cases hsx : G.Adj Q.f x
  · have hbf : ¬ G.Adj b Q.f :=
      C.reddish_not_adj_redSide Q.hf (Or.inl hb) ∘ SimpleGraph.Adj.symm
    have hbx : ¬ G.Adj b x := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbe
      · exact hv (x := (0 : Fin 4)) (y := 2) (by decide)
      · exact Q.hea.symm
      · exact Q.hec.symm
      · exact color_ne hx ha (by decide)
      · exact color_ne hx hc (by decide)
      · intro h; subst x; exact hea hax.symm
    have hxc : ¬ G.Adj x c :=
      C.bluish_not_adj_blueSide hx (Or.inl hc)
    have haf : ¬ G.Adj a Q.f :=
      C.reddish_not_adj_redSide Q.hf (Or.inl ha) ∘ SimpleGraph.Adj.symm
    have hcx : ¬ G.Adj c x := fun h => hxc h.symm
    have hpent : FormsInducedPentagon G b a Q.f c x := by
      dsimp [FormsInducedPentagon]
      refine ⟨?_, ?_⟩
      · have hn : [b, a, Q.f, c, x].Nodup := by
          simp [hab.ne.symm, hbc.ne, hsx.ne,
            color_ne ha Q.hf (by decide), color_ne ha hx (by decide),
            color_ne ha hc (by decide), color_ne hb Q.hf (by decide),
            color_ne hb hx (by decide), color_ne Q.hf hc (by decide),
            color_ne hc hx (by decide)]
        have hvec : (![b, a, Q.f, c, x] : Fin 5 → V) =
            [b, a, Q.f, c, x].get := by funext i; fin_cases i <;> rfl
        rw [hvec]
        exact hn.injective_get
      · intro i j
        fin_cases i <;> fin_cases j <;>
          simp [graphOfEdges, G.adj_comm, hab, hax, hbc, Q.hcf,
            hsx.symm, hac, hbf, hbx, haf, hcx]
    have hbNoBlue : ∀ z, G.Adj b z → z ≠ c → z ≠ x →
        C.color z ≠ .blue := by
      intro z hbz hzc _ hz
      have hza : z ≠ a := color_ne hz ha (by decide)
      have hze : z ≠ Q.e := color_ne hz Q.he (by decide)
      exact (C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbe
        (hv (x := (0 : Fin 4)) (y := 2) (by decide)) Q.hea.symm Q.hec.symm
        hza hzc hze hbz).elim
    have haNoBlue : ∀ z, G.Adj a z → z ≠ c → z ≠ x →
        C.color z ≠ .blue := by
      intro z haz _ _ hz
      exact hNoBlueAtA z haz hz
    have hfNoBlue : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ x →
        C.color z ≠ .blue := by
      intro z hfz hzc _ hz
      have hzd : z ≠ d := by intro h; subst z; exact hfd hfz
      have hz' := hOutsideF z hfz hzc hzd
      simp [hz] at hz'
    exact lemma5_5 C hpent hb ha Q.hf hc (Or.inr hx)
      hbNoBlue haNoBlue hfNoBlue
  · by_cases hsy : G.Adj Q.f y
    · have hswap : FormsInducedPentagon G b a Q.f c y := by
        -- This is the preceding shared-neighbor argument with `x,y` exchanged.
        have hbf : ¬ G.Adj b Q.f :=
          C.reddish_not_adj_redSide Q.hf (Or.inl hb) ∘ SimpleGraph.Adj.symm
        have hby : ¬ G.Adj b y := by
          apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbe
          · exact hv (x := (0 : Fin 4)) (y := 2) (by decide)
          · exact Q.hea.symm
          · exact Q.hec.symm
          · exact color_ne hy ha (by decide)
          · exact color_ne hy hc (by decide)
          · intro h; subst y; exact hea hay.symm
        have hyc : ¬ G.Adj y c :=
          C.bluish_not_adj_blueSide hy (Or.inl hc)
        have haf : ¬ G.Adj a Q.f :=
          C.reddish_not_adj_redSide Q.hf (Or.inl ha) ∘ SimpleGraph.Adj.symm
        have hcy : ¬ G.Adj c y := fun h => hyc h.symm
        dsimp [FormsInducedPentagon]
        refine ⟨?_, ?_⟩
        · have hn : [b, a, Q.f, c, y].Nodup := by
            simp [hab.ne.symm, hbc.ne, hsy.ne,
              color_ne ha Q.hf (by decide), color_ne ha hy (by decide),
              color_ne ha hc (by decide), color_ne hb Q.hf (by decide),
              color_ne hb hy (by decide), color_ne Q.hf hc (by decide),
              color_ne hc hy (by decide)]
          have hvec : (![b, a, Q.f, c, y] : Fin 5 → V) =
              [b, a, Q.f, c, y].get := by funext i; fin_cases i <;> rfl
          rw [hvec]
          exact hn.injective_get
        · intro i j
          fin_cases i <;> fin_cases j <;>
            simp [graphOfEdges, G.adj_comm, hab, hay, hbc, Q.hcf,
              hsy.symm, hac, hbf, hby, haf, hcy]
      have hbNoBlue : ∀ z, G.Adj b z → z ≠ c → z ≠ y →
          C.color z ≠ .blue := by
        intro z hbz hzc _ hz
        have hza : z ≠ a := color_ne hz ha (by decide)
        have hze : z ≠ Q.e := color_ne hz Q.he (by decide)
        exact (C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc Q.hbe
          (hv (x := (0 : Fin 4)) (y := 2) (by decide)) Q.hea.symm Q.hec.symm
          hza hzc hze hbz).elim
      have haNoBlue : ∀ z, G.Adj a z → z ≠ c → z ≠ y →
          C.color z ≠ .blue := by intro z haz _ _ hz; exact hNoBlueAtA z haz hz
      have hfNoBlue : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ y →
          C.color z ≠ .blue := by
        intro z hfz hzc _ hz
        have hzd : z ≠ d := by intro h; subst z; exact hfd hfz
        have hz' := hOutsideF z hfz hzc hzd
        simp [hz] at hz'
      exact lemma5_5 C hswap hb ha Q.hf hc (Or.inr hy)
        hbNoBlue haNoBlue hfNoBlue
    · apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeAg C Q.hf ha hb hu hvv hx hy hc hd Q.he
        hfu hfv Q.hcf.symm hab hax hay hbc Q.hbe hcd
        hsx hsy hfd (fun h => hef h.symm)
      have hux : u ≠ x := by intro h; subst u; exact hsx hfu
      have huy : u ≠ y := by intro h; subst u; exact hsy hfu
      have hvx : v ≠ x := by intro h; subst v; exact hsx hfv
      have hvy : v ≠ y := by intro h; subst v; exact hsy hfv
      have hue : u ≠ Q.e := by intro h; subst u; exact hef hfu.symm
      have hve : v ≠ Q.e := by intro h; subst v; exact hef hfv.symm
      have hxe : x ≠ Q.e := by intro h; subst x; exact hea hax.symm
      have hye : y ≠ Q.e := by intro h; subst y; exact hea hay.symm
      simp [hab.ne, hcd.ne, huv, hxy, hux, huy, hvx, hvy,
        hue, hve, hxe, hye,
        color_ne Q.hf ha (by decide), color_ne Q.hf hb (by decide),
        color_ne Q.hf hu (by decide), color_ne Q.hf hvv (by decide),
        color_ne Q.hf hx (by decide), color_ne Q.hf hy (by decide),
        color_ne Q.hf hc (by decide), color_ne Q.hf hd (by decide),
        color_ne Q.hf Q.he (by decide),
        color_ne ha hu (by decide), color_ne ha hvv (by decide),
        color_ne ha hx (by decide), color_ne ha hy (by decide),
        color_ne ha hc (by decide), color_ne ha hd (by decide),
        color_ne ha Q.he (by decide),
        color_ne hb hu (by decide), color_ne hb hvv (by decide),
        color_ne hb hx (by decide), color_ne hb hy (by decide),
        color_ne hb hc (by decide), color_ne hb hd (by decide),
        color_ne hb Q.he (by decide),
        color_ne hu hc (by decide), color_ne hu hd (by decide),
        color_ne hvv hc (by decide), color_ne hvv hd (by decide),
        color_ne hx hc (by decide), color_ne hx hd (by decide),
        color_ne hy hc (by decide), color_ne hy hd (by decide),
        color_ne hc Q.he (by decide), color_ne hd Q.he (by decide)]

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4BlueNeighborFlip.lean <==
import Subcubic.Lemma5_13.Case4ExactBlueNoRed

/-!
# Lemma 5.13: the reusable blue-neighbor flip

This is the common local argument used several times in Case (4.4.3.3.3):
a red neighbor `r` of the bluish vertex `i` also has a blue neighbor `q`.
After flipping `rq`, either `q` meets one of the two reddish neighbors of
`d`, giving the alternating six-vertex path, or the blue vertex `i` is
handled according as it has a red neighbor.
-/

namespace Subcubic

set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_blue_neighbor_flip
    (C : MatchingCutColoring G) {a b c d h s i r t q qm : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hh : C.color h = .reddish) (hs : C.color s = .reddish)
    (hi : C.color i = .bluish)
    (hdh : G.Adj d h) (hds : G.Adj d s) (hsh : s ≠ h)
    (hih : G.Adj i h) (hir : G.Adj i r) (hid : i ≠ d)
    (hr : C.color r = .red) (ht : C.color t = .red)
    (hq : C.color q = .blue) (hqm : C.color qm = .blue)
    (hrt : G.Adj r t) (hrq : G.Adj r q) (hqqm : G.Adj q qm)
    (hia : ¬ G.Adj i a) (hib : ¬ G.Adj i b)
    (hci : c ≠ i) (hqc : q ≠ c) (hqd : q ≠ d) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
      G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e; subst v; simp_all
  have hra : r ≠ a := by intro e; subst r; exact hia hir
  have hrb : r ≠ b := by intro e; subst r; exact hib hir
  have hqa : q ≠ a := color_ne hq ha (by decide)
  have hqb : q ≠ b := color_ne hq hb (by decide)
  rcases exists_flipAt_or_cutEnhancer C hr hq ht hqm
      (degreeC (Or.inl hr)) (degreeC (Or.inr hq)) hrt hrq hqqm with
    ⟨M, hflip⟩ | hce
  · let D := M.toColoring
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hra.symm hqa.symm hrb.symm hqb.symm
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hrb.symm hqb.symm hra.symm hqa.symm
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (color_ne hc hr (by decide)) hqc.symm
        (color_ne hd hr (by decide)) hqd.symm
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (color_ne hd hr (by decide)) hqd.symm
        (color_ne hc hr (by decide)) hqc.symm
    have hiD : D.color i = .blue :=
      blue_of_bluish_gains_flipped_red C hflip hi hir
        (color_ne hi hr (by decide)) (color_ne hi hq (by decide))
    have finishNoShare (hhq : ¬ G.Adj h q) (hsq : ¬ G.Adj s q) :
        HasReachableNegativeReduction C := by
      have hhD : D.color h = .reddish :=
        reddish_of_untouched_reddish C hflip hh hhq
          (color_ne hh hr (by decide)) (color_ne hh hq (by decide))
      have hsD : D.color s = .reddish :=
        reddish_of_untouched_reddish C hflip hs hsq
          (color_ne hs hr (by decide)) (color_ne hs hq (by decide))
      by_cases hRedI : ∃ z, G.Adj i z ∧ D.color z = .red
      · obtain ⟨z, hiz, hz⟩ := hRedI
        exact HasReachableNegativeReduction.after_flip C hflip
          (lemma5_13_case4_exact_shared_i_blue_red D hp haD hbD hcD hdD
            hhD hiD hz hdh hih.symm hiz
            (by intro e; subst z; exact hia hiz)
            (by intro e; subst z; exact hib hiz)
            hci (fun e => hid e.symm))
      · have hNoRedI : ∀ z, G.Adj i z → D.color z ≠ .red := by
          intro z hiz hz; exact hRedI ⟨z, hiz, hz⟩
        exact HasReachableNegativeReduction.after_flip C hflip
          (lemma5_13_case4_exact_blue_no_red D hcD hdD hhD hsD hiD
            hcd hdh hds hsh hih hci (fun e => hid e.symm) hNoRedI)
    by_cases hhq : G.Adj h q
    · have hhD : D.color h = .red :=
        red_of_reddish_gains_flipped_blue C hflip hh hhq
          (color_ne hh hr (by decide)) (color_ne hh hq (by decide))
      have hqD : D.color q = .red :=
        red_of_flipped_blue_endpoint C hflip hqm hqqm
          (degreeC (Or.inr hq))
          (color_ne hqm hr (by decide))
      have hah : a ≠ h := color_ne ha hh (by decide)
      have hbh : b ≠ h := color_ne hb hh (by decide)
      have hn : [a, b, c, d, h, q].Nodup := by
        simp [hab.ne, hbc.ne, hcd.ne, hdh.ne, hhq.ne, hah, hbh,
          hqa.symm, hqb.symm,
          vertex_ne_of_color_eq haD hcD (by decide),
          vertex_ne_of_color_eq haD hdD (by decide),
          vertex_ne_of_color_eq hbD hdD (by decide),
          vertex_ne_of_color_eq hcD hhD (by decide), hqc.symm, hqd.symm]
      have hsub : FormsNegativePath6Subgraph G a b c d h q := by
        refine ⟨?_, ?_⟩
        · have hv : (![a,b,c,d,h,q] : Fin 6 → V) =
              [a,b,c,d,h,q].get := by funext z; fin_cases z <;> rfl
          rw [hv]; exact hn.injective_get
        · intro u v huv
          fin_cases u <;> fin_cases v <;>
            simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hdh, hhq] at huv ⊢
      exact HasReachableNegativeReduction.after_flip C hflip
        (lemma5_12_inline D hsub haD hbD hcD hdD hhD hqD)
    · by_cases hsq : G.Adj s q
      · have hsD : D.color s = .red :=
          red_of_reddish_gains_flipped_blue C hflip hs hsq
            (color_ne hs hr (by decide)) (color_ne hs hq (by decide))
        have hqD : D.color q = .red :=
          red_of_flipped_blue_endpoint C hflip hqm hqqm
            (degreeC (Or.inr hq))
            (color_ne hqm hr (by decide))
        have has : a ≠ s := color_ne ha hs (by decide)
        have hbs : b ≠ s := color_ne hb hs (by decide)
        have hn : [a, b, c, d, s, q].Nodup := by
          simp [hab.ne, hbc.ne, hcd.ne, hds.ne, hsq.ne, has, hbs,
            hqa.symm, hqb.symm,
            vertex_ne_of_color_eq haD hcD (by decide),
            vertex_ne_of_color_eq haD hdD (by decide),
            vertex_ne_of_color_eq hbD hdD (by decide),
            vertex_ne_of_color_eq hcD hsD (by decide), hqc.symm, hqd.symm]
        have hsub : FormsNegativePath6Subgraph G a b c d s q := by
          refine ⟨?_, ?_⟩
          · have hv : (![a,b,c,d,s,q] : Fin 6 → V) =
                [a,b,c,d,s,q].get := by funext z; fin_cases z <;> rfl
            rw [hv]; exact hn.injective_get
          · intro u v huv
            fin_cases u <;> fin_cases v <;>
              simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hds, hsq] at huv ⊢
        exact HasReachableNegativeReduction.after_flip C hflip
          (lemma5_12_inline D hsub haD hbD hcD hdD hsD hqD)
      · exact finishNoShare hhq hsq
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4Disjoint.lean <==
import Subcubic.Lemma5_13.Case4ExactBlueNoRed

/-! Lemma 5.13, Case (4.4.4.2). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Terminal disjoint-neighborhood case: the reddish neighborhoods of `d,e,g` are pairwise
disjoint and `d` does not meet `f`. -/
theorem lemma5_13_case4_disjoint_avoids_f
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {x y h s : V}
    (hx : C.color x = .reddish) (hy : C.color y = .reddish)
    (hh : C.color h = .reddish) (hs : C.color s = .reddish)
    (hgx : G.Adj Q.g x) (hgy : G.Adj Q.g y)
    (hdh : G.Adj d h) (hds : G.Adj d s)
    (hcd : G.Adj c d) (hbc : G.Adj b c) (hab : G.Adj a b)
    (hgr : ¬ G.Adj Q.g Q.r) (hgf : ¬ G.Adj Q.g Q.f)
    (hgh : ¬ G.Adj Q.g h) (hgs : ¬ G.Adj Q.g s)
    (hex : ¬ G.Adj Q.e x) (hey : ¬ G.Adj Q.e y)
    (heh : ¬ G.Adj Q.e h) (hes : ¬ G.Adj Q.e s)
    (hn : [Q.g, Q.e, c, d, x, y, Q.r, a, b, Q.f, h, s].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .am
    (![Q.g, Q.e, c, d, x, y, Q.r, a, b, Q.f, h, s])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec :
        (![Q.g, Q.e, c, d, x, y, Q.r, a, b, Q.f, h, s] : Fin 12 → V) =
        [Q.g, Q.e, c, d, x, y, Q.r, a, b, Q.f, h, s].get := by
      funext z; fin_cases z <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro p q hpq
    apply (negativeTailReducerData .am).adj_map_of_edgesMapTo G _ ?_ hpq
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 4), (0, 5), (0, 7), (1, 6), (1, 7),
      (1, 8), (2, 3), (2, 8), (2, 9), (3, 10), (3, 11), (7, 8)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    · exact hgx
    · exact hgy
    · exact Q.hag.symm
    · exact Q.her
    · exact Q.heaEdge
    · exact Q.hbe.symm
    · exact hcd
    · exact hbc.symm
    · exact Q.hcf
    · exact hdh
    · exact hds
    · exact hab
  · intro z
    have hcolors : (negativeTailReducer .am).color =
        ![.reddish, .reddish, .red, .red, .bluish, .bluish,
          .bluish, .blue, .blue, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases z
    · change (C.color Q.g).swap = .reddish; simp [Q.hg]
    · change (C.color Q.e).swap = .reddish; simp [Q.he]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color y).swap = .bluish; simp [hy]
    · change (C.color Q.r).swap = .bluish; simp [Q.hr]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color s).swap = .bluish; simp [hs]
  · intro p q hpq hnon hauto
    have hp := negativeAm_boundaryNonedges p q hpq hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩)
    all_goals first
      | exact hgr | exact hgf | exact hgh | exact hgs
      | exact hex | exact hey | exact Q.hef | exact heh | exact hes
      | exact fun h => hgr h.symm | exact fun h => hgf h.symm
      | exact fun h => hgh h.symm | exact fun h => hgs h.symm
      | exact fun h => hex h.symm | exact fun h => hey h.symm
      | exact fun h => Q.hef h.symm | exact fun h => heh h.symm
      | exact fun h => hes h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4DisjointMeetsF.lean <==
import Subcubic.Lemma5_13.Case4Disjoint

/-! Lemma 5.13, Case (4.4.4.1). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Terminal disjoint-neighborhood case: after the temporary-flip reductions, the reddish
neighborhoods of `g,e,h` are disjoint. -/
theorem lemma5_13_case4_disjoint_meets_f_no_share
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {h x y s u v : V}
    (hh : C.color h = .bluish)
    (hx : C.color x = .reddish) (hy : C.color y = .reddish)
    (hs : C.color s = .reddish) (hu : C.color u = .reddish)
    (hv : C.color v = .reddish)
    (hga : G.Adj Q.g a) (hgx : G.Adj Q.g x) (hgy : G.Adj Q.g y)
    (her : G.Adj Q.e Q.r) (hea : G.Adj Q.e a) (heb : G.Adj Q.e b)
    (hcd : G.Adj c d) (hbc : G.Adj b c) (hcf : G.Adj c Q.f)
    (hdf : G.Adj d Q.f) (hds : G.Adj d s)
    (hhf : G.Adj h Q.f) (hhu : G.Adj h u) (hhv : G.Adj h v)
    (hab : G.Adj a b)
    (hgr : ¬ G.Adj Q.g Q.r) (hgf : ¬ G.Adj Q.g Q.f)
    (hgs : ¬ G.Adj Q.g s) (hgu : ¬ G.Adj Q.g u)
    (hgv : ¬ G.Adj Q.g v)
    (hex : ¬ G.Adj Q.e x) (hey : ¬ G.Adj Q.e y)
    (hef : ¬ G.Adj Q.e Q.f) (hes : ¬ G.Adj Q.e s)
    (heu : ¬ G.Adj Q.e u) (hev : ¬ G.Adj Q.e v)
    (hhx : ¬ G.Adj h x) (hhy : ¬ G.Adj h y)
    (hhr : ¬ G.Adj h Q.r) (hhs : ¬ G.Adj h s)
    (hn : [Q.g, Q.e, c, d, h, x, y, Q.r,
      a, b, Q.f, s, u, v].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ao
    (![Q.g, Q.e, c, d, h, x, y, Q.r, a, b, Q.f, s, u, v])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec :
        (![Q.g, Q.e, c, d, h, x, y, Q.r, a, b, Q.f, s, u, v] :
          Fin 14 → V) =
        [Q.g, Q.e, c, d, h, x, y, Q.r, a, b, Q.f, s, u, v].get := by
      funext z; fin_cases z <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro p q hpq
    apply (negativeTailReducerData .ao).adj_map_of_edgesMapTo G _ ?_ hpq
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 5), (0, 6), (0, 8), (1, 7), (1, 8),
      (1, 9), (2, 3), (2, 9), (2, 10), (3, 10), (3, 11),
      (4, 10), (4, 12), (4, 13), (8, 9)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl |
       rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals first | assumption | exact hbc.symm
  · intro z
    have hcolors : (negativeTailReducer .ao).color =
        ![.reddish, .reddish, .red, .red, .reddish,
          .bluish, .bluish, .bluish, .blue, .blue,
          .bluish, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases z
    · change (C.color Q.g).swap = .reddish; simp [Q.hg]
    · change (C.color Q.e).swap = .reddish; simp [Q.he]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color h).swap = .reddish; simp [hh]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color y).swap = .bluish; simp [hy]
    · change (C.color Q.r).swap = .bluish; simp [Q.hr]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · change (C.color s).swap = .bluish; simp [hs]
    · change (C.color u).swap = .bluish; simp [hu]
    · change (C.color v).swap = .bluish; simp [hv]
  · intro p q hpq hnon hauto
    have hp := negativeAo_boundaryNonedges p q hpq hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hgr | exact hgf | exact hgs | exact hgu | exact hgv
      | exact hex | exact hey | exact hef | exact hes | exact heu | exact hev
      | exact hhx | exact hhy | exact hhr | exact hhs
      | exact fun h => hgr h.symm | exact fun h => hgf h.symm
      | exact fun h => hgs h.symm | exact fun h => hgu h.symm
      | exact fun h => hgv h.symm | exact fun h => hex h.symm
      | exact fun h => hey h.symm | exact fun h => hef h.symm
      | exact fun h => hes h.symm | exact fun h => heu h.symm
      | exact fun h => hev h.symm | exact fun h => hhx h.symm
      | exact fun h => hhy h.symm | exact fun h => hhr h.symm
      | exact fun h => hhs h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactBlueNoRed.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRed

/-! Lemma 5.13, the blue/no-red-neighbor part of Case (4.4.3.3.2). -/

namespace Subcubic

set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- If `i` is blue but has no red neighbor, its third neighbor `q` is
reddish.  According as `q` is also the remaining reddish neighbor of `d`,
one of the two small negative reducers applies. -/
theorem lemma5_13_case4_exact_blue_no_red
    (C : MatchingCutColoring G) {c d h s i : V}
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hh : C.color h = .reddish) (hs : C.color s = .reddish)
    (hi : C.color i = .blue)
    (hcd : G.Adj c d) (hdh : G.Adj d h) (hds : G.Adj d s)
    (hsh : s ≠ h) (hih : G.Adj i h)
    (hci : c ≠ i) (hdi : d ≠ i)
    (hNoRedI : ∀ z, G.Adj i z → C.color z ≠ .red) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hne : cx ≠ cy) : x ≠ y := by
    intro e; subst y; simp_all
  obtain ⟨m, hm, him⟩ := C.exists_blue_mate hi
  have hhm : h ≠ m := vertex_ne_of_color_eq hh hm (by decide)
  obtain ⟨q, hiq, hqh, hqm⟩ :=
    exists_third_neighbor_of_degree_three
      (degreeC (Or.inr hi)) hhm
  have hq : C.color q = .reddish := by
    cases hcq : C.color q with
    | red => exact (hNoRedI q hiq hcq).elim
    | reddish => rfl
    | blue =>
        exact ((C.blueSide_not_adj_second_neighbor
          (by simp [hi]) (by simp [hm]) (by simp [hcq]) him hqm.symm) hiq).elim
    | bluish =>
        exact ((C.blueSide_not_adj_second_neighbor
          (by simp [hi]) (by simp [hm]) (by simp [hcq]) him hqm.symm) hiq).elim
  have hdiAdj : ¬ G.Adj d i :=
    C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
      (by simp [hi]) hcd.symm hci
  by_cases hqs : q = s
  · subst q
    apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegativeB C.swapSides
      (by simp [hd]) (by simp [hi]) (by simp [hh]) (by simp [hs])
      hdh hds hih hiq hdiAdj
    simp [hdh.ne, hds.ne, hih.ne, hiq.ne, hsh, hsh.symm, hci, hdi,
      color_ne hd hh (by decide),
      color_ne hd hs (by decide), color_ne hi hh (by decide),
      color_ne hi hs (by decide)]
  · have hdq : ¬ G.Adj d q := by
      exact C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hdh hds
        (vertex_ne_of_color_eq hc hh (by decide))
        (vertex_ne_of_color_eq hc hs (by decide)) hsh.symm
        (vertex_ne_of_color_eq hq hc (by decide)) hqh hqs
    have his : ¬ G.Adj i s := by
      exact C.not_adj_fourth_neighbor (Or.inr hi) him hih hiq
        (vertex_ne_of_color_eq hm hh (by decide))
        (vertex_ne_of_color_eq hm hq (by decide)) hqh.symm
        (vertex_ne_of_color_eq hs hm (by decide)) hsh (Ne.symm hqs)
    apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegativeD C.swapSides
      (by simp [hd]) (by simp [hi]) (by simp [hs]) (by simp [hh])
      (by simp [hq]) hds hdh hih hiq hdiAdj hdq his
    simp [hdh.ne, hds.ne, hih.ne, hiq.ne, hsh, hsh.symm, hqs,
      Ne.symm hqs, hci, hdi, hqh, hqh.symm,
      color_ne hd hs (by decide),
      color_ne hd hh (by decide), color_ne hd hq (by decide),
      color_ne hi hs (by decide), color_ne hi hh (by decide),
      color_ne hi hq (by decide)]

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactBluishRed.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRedLow
import Subcubic.Lemma5_13.Case4BlueNeighborFlip

/-!
# Lemma 5.13, Case (4.4.3.3.3)

The third neighbor `i` of the unique common reddish neighbor of `d` and
`g` is bluish and has a red neighbor.  This is the flip chain in the final
part of Case (4.4.3.3).
-/

namespace Subcubic

set_option linter.unusedSimpArgs false
set_option maxHeartbeats 1000000

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_exact_bluish_red
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ z, G.Adj d z → C.color z ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f) (hdf : ¬ G.Adj d Q.f)
    (hgdeg : vertexDegree G Q.g = 3)
    (hNoShareDE : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj d z)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    {x h s i : V}
    (hx : C.color x = .reddish) (hh : C.color h = .reddish)
    (hs : C.color s = .reddish) (hi : C.color i = .bluish)
    (hgx : G.Adj Q.g x) (hgh : G.Adj Q.g h)
    (hxh : x ≠ h) (hdh : G.Adj d h) (hds : G.Adj d s)
    (hsh : s ≠ h) (hih : G.Adj i h) (hig : i ≠ Q.g) (hid : i ≠ d)
    (hUniqueDG : ∀ z, C.color z = .reddish →
      G.Adj Q.g z → G.Adj d z → z = h)
    {j : V} (hj : C.color j = .red) (hij : G.Adj i j) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
      G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hacV : a ≠ c := by simpa using hinj.ne (show (0 : Fin 4) ≠ 2 by decide)
  have hadV : a ≠ d := by simpa using hinj.ne (show (0 : Fin 4) ≠ 3 by decide)
  have hbdV : b ≠ d := by simpa using hinj.ne (show (1 : Fin 4) ≠ 3 by decide)
  by_contra hfinal
  have noResult (hr : HasReachableNegativeReduction C) : False := hfinal hr
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (noResult (.of_current_ntr C hntr)).elim
    · exact (noResult (.of_current_ce C hce)).elim
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noResult (HasReachableNegativeReduction.of_current_ce C hce)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e; subst v; simp_all
  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkCases := (C.mem_redSide_iff k).1 hkSide
  have hk : C.color k = .red := by
    rcases hkCases with hk | hk
    · exact hk
    · exact (C.reddish_not_adj_redSide hk (Or.inl hj) hjk.symm).elim
  obtain ⟨l, hjl, hli, hlk⟩ :=
    exists_third_neighbor_of_degree_three
      (degreeC (Or.inl hj)) (color_ne hi hk (by decide))
  have hlSide := C.other_neighbor_of_red_is_blueSide hj hk hjk hjl hlk
  have hie : i ≠ Q.e := by
    intro q; subst i
    exact hNoShareDE h hh hih hdh
  have hja : j ≠ a := by
    intro q; subst j
    have hai : ¬ G.Adj a i := by
      apply not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
      · exact color_ne hb Q.he (by decide)
      · exact color_ne hb Q.hg (by decide)
      · exact Q.hge.symm
      · exact color_ne hi hb (by decide)
      · exact hie
      · exact hig
    exact hai hij.symm
  have hjb : j ≠ b := by
    intro q; subst j
    have hbi : ¬ G.Adj b i := by
      apply not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
      · exact color_ne ha hc (by decide)
      · exact color_ne ha Q.he (by decide)
      · exact color_ne hc Q.he (by decide)
      · exact color_ne hi ha (by decide)
      · exact color_ne hi hc (by decide)
      · exact hie
    exact hbi hij.symm
  have hia : ¬ G.Adj i a := by
    intro hia
    apply (not_adj_fourth_neighbor_of_degree_three
      (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
      (color_ne hb Q.he (by decide)) (color_ne hb Q.hg (by decide))
      Q.hge.symm (color_ne hi hb (by decide)) hie hig)
    exact hia.symm
  have hib : ¬ G.Adj i b := by
    intro hib
    apply (not_adj_fourth_neighbor_of_degree_three
      (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
      (color_ne ha hc (by decide)) (color_ne ha Q.he (by decide))
      (color_ne hc Q.he (by decide)) (color_ne hi ha (by decide))
      (color_ne hi hc (by decide)) hie)
    exact hib.symm
  have hci : c ≠ i := by
    intro q; subst i
    have hch : ¬ G.Adj c h := by
      apply not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
      · exact color_ne hb hd (by decide)
      · exact color_ne hb Q.hf (by decide)
      · exact color_ne hd Q.hf (by decide)
      · exact color_ne hh hb (by decide)
      · exact color_ne hh hd (by decide)
      · intro q; subst h; exact hdf hdh
    exact hch hih
  rcases hlSide with hl | hl
  · obtain ⟨m, hm, hlm⟩ := C.exists_blue_mate hl
    rcases exists_flipAt_or_cutEnhancer C hj hl hk hm
        (degreeC (Or.inl hj)) (degreeC (Or.inr hl)) hjk hjl hlm with
      ⟨M, hflip⟩ | hce
    · let D := M.toColoring
      have degreeD {v : V} (hv : D.color v = .red ∨ D.color v = .blue) :
          vertexDegree G v = 3 := by
        rcases lemma3_6_negative D hv with hdegree | hntr | hce
        · exact hdegree
        · exact (noResult (HasReachableNegativeReduction.after_flip C hflip
            (.of_current_ntr D hntr))).elim
        · exact (noResult (HasReachableNegativeReduction.after_flip C hflip
            (.of_current_ce D hce))).elim
      have hla : l ≠ a := color_ne hl ha (by decide)
      have hlb : l ≠ b := color_ne hl hb (by decide)
      have hlc : l ≠ c := by
        intro q; subst l
        have hcj : ¬ G.Adj c j := by
          apply not_adj_fourth_neighbor_of_degree_three
            (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
          · exact color_ne hb hd (by decide)
          · exact color_ne hb Q.hf (by decide)
          · exact color_ne hd Q.hf (by decide)
          · exact hjb
          · exact color_ne hj hd (by decide)
          · exact color_ne hj Q.hf (by decide)
        exact hcj hjl.symm
      have hld : l ≠ d := by
        intro q; subst l
        exact hNoRedAtD j hjl.symm hj
      have haD : D.color a = .red :=
        red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
          hja.symm hla.symm hjb.symm hlb.symm
      have hbD : D.color b = .red :=
        red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
          hjb.symm hlb.symm hja.symm hla.symm
      have hcD : D.color c = .blue :=
        blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
          (color_ne hc hj (by decide)) hlc.symm
          (color_ne hd hj (by decide)) hld.symm
      have hdD : D.color d = .blue :=
        blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
          (color_ne hd hj (by decide)) hld.symm
          (color_ne hc hj (by decide)) hlc.symm
      have hiD : D.color i = .blue :=
        blue_of_bluish_gains_flipped_red C hflip hi hij
          (color_ne hi hj (by decide)) (color_ne hi hl (by decide))
      have finishNoShare (hhl : ¬ G.Adj h l) (hsl : ¬ G.Adj s l) : False := by
        have hhD : D.color h = .reddish :=
          reddish_of_untouched_reddish C hflip hh hhl
            (color_ne hh hj (by decide)) (color_ne hh hl (by decide))
        have hsD : D.color s = .reddish :=
          reddish_of_untouched_reddish C hflip hs hsl
            (color_ne hs hj (by decide)) (color_ne hs hl (by decide))
        by_cases hRedI : ∃ z, G.Adj i z ∧ D.color z = .red
        · obtain ⟨z, hiz, hz⟩ := hRedI
          exact noResult (HasReachableNegativeReduction.after_flip C hflip
            (lemma5_13_case4_exact_shared_i_blue_red D hp haD hbD hcD hdD
              hhD hiD hz hdh hih.symm hiz
              (by intro q; subst z; exact hia hiz)
              (by intro q; subst z; exact hib hiz)
              hci (fun q => hid q.symm)))
        · have hNoRedI : ∀ z, G.Adj i z → D.color z ≠ .red := by
            intro z hiz hz; exact hRedI ⟨z, hiz, hz⟩
          exact noResult (HasReachableNegativeReduction.after_flip C hflip
            (lemma5_13_case4_exact_blue_no_red D hcD hdD hhD hsD hiD
              hcd hdh hds hsh hih hci (fun q => hid q.symm) hNoRedI))
      by_cases hhl : G.Adj h l
      · have hhD : D.color h = .red :=
          red_of_reddish_gains_flipped_blue C hflip hh hhl
            (color_ne hh hj (by decide)) (color_ne hh hl (by decide))
        have hlD : D.color l = .red :=
          red_of_flipped_blue_endpoint C hflip hm hlm
            (degreeC (Or.inr hl)) (color_ne hm hj (by decide))
        have hah : a ≠ h := by intro q; subst h; exact hNoRedAtD a hdh ha
        have hbh : b ≠ h := by intro q; subst h; exact hNoRedAtD b hdh hb
        have hn : [a, b, c, d, h, l].Nodup := by
          simp [hab.ne, hbc.ne, hcd.ne, hdh.ne, hhl.ne, hah, hbh,
            hla.symm, hlb.symm,
            vertex_ne_of_color_eq haD hcD (by decide),
            vertex_ne_of_color_eq haD hdD (by decide),
            vertex_ne_of_color_eq hbD hdD (by decide),
            vertex_ne_of_color_eq hcD hhD (by decide), hlc.symm,
            hld.symm]
        have hsub : FormsNegativePath6Subgraph G a b c d h l := by
          refine ⟨?_, ?_⟩
          · have hv : (![a,b,c,d,h,l] : Fin 6 → V) = [a,b,c,d,h,l].get := by
              funext z; fin_cases z <;> rfl
            rw [hv]; exact hn.injective_get
          · intro u v huv
            fin_cases u <;> fin_cases v <;>
              simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hdh, hhl] at huv ⊢
        exact noResult (HasReachableNegativeReduction.after_flip C hflip
          (lemma5_12_inline D hsub haD hbD hcD hdD hhD hlD))
      · by_cases hsl : G.Adj s l
        · have hsD : D.color s = .red :=
            red_of_reddish_gains_flipped_blue C hflip hs hsl
              (color_ne hs hj (by decide)) (color_ne hs hl (by decide))
          have hlD : D.color l = .red :=
            red_of_flipped_blue_endpoint C hflip hm hlm
              (degreeC (Or.inr hl)) (color_ne hm hj (by decide))
          have has : a ≠ s := by intro q; subst s; exact hNoRedAtD a hds ha
          have hbs : b ≠ s := by intro q; subst s; exact hNoRedAtD b hds hb
          have hn : [a, b, c, d, s, l].Nodup := by
            simp [hab.ne, hbc.ne, hcd.ne, hds.ne, hsl.ne, has, hbs,
              hla.symm, hlb.symm,
              vertex_ne_of_color_eq haD hcD (by decide),
              vertex_ne_of_color_eq haD hdD (by decide),
              vertex_ne_of_color_eq hbD hdD (by decide),
              vertex_ne_of_color_eq hcD hsD (by decide), hlc.symm,
              hld.symm]
          have hsub : FormsNegativePath6Subgraph G a b c d s l := by
            refine ⟨?_, ?_⟩
            · have hv : (![a,b,c,d,s,l] : Fin 6 → V) = [a,b,c,d,s,l].get := by
                funext z; fin_cases z <;> rfl
              rw [hv]; exact hn.injective_get
            · intro u v huv
              fin_cases u <;> fin_cases v <;>
                simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hds, hsl] at huv ⊢
          exact noResult (HasReachableNegativeReduction.after_flip C hflip
            (lemma5_12_inline D hsub haD hbD hcD hdD hsD hlD))
        · exact finishNoShare hhl hsl
    · exact (noCE hce).elim
  · have kNoBlue : (∀ z, G.Adj k z → C.color z ≠ .blue) → False := by
      intro hNoBlueK
      have hjOther : ∀ z, G.Adj j z → z ≠ k → C.color z = .bluish := by
        intro z hjz hzk
        rcases neighbor_eq_of_degree_three
            (degreeC (Or.inl hj)) hjk hij.symm hjl
            (color_ne hk hi (by decide)) (color_ne hk hl (by decide))
            hli.symm hjz with q | q | q
        · exact (hzk q).elim
        · simpa [q] using hi
        · simpa [q] using hl
      have hkOther : ∀ z, G.Adj k z → z ≠ j → C.color z = .bluish := by
        intro z hkz hzj
        cases hz : C.color z with
        | red =>
            exact (C.redSide_not_adj_second_neighbor (by simp [hk])
              (by simp [hj]) (by simp [hz]) hjk.symm hzj.symm hkz).elim
        | reddish => exact (C.reddish_not_adj_redSide hz (Or.inl hk) hkz.symm).elim
        | blue => exact (hNoBlueK z hkz hz).elim
        | bluish => rfl
      exact noResult (lemma5_4 C hj hk hjk hjOther hkOther)
    have hHasBlue : ∃ o, G.Adj k o ∧ C.color o = .blue := by
      by_contra hnone
      push Not at hnone
      exact kNoBlue hnone
    obtain ⟨o, hko, ho⟩ := hHasBlue
    obtain ⟨om, hom, hoom⟩ := C.exists_blue_mate ho
    have hka : k ≠ a := by
      intro q; subst k
      exact (C.redSide_not_adj_second_neighbor
        (by simp [ha]) (by simp [hb]) (by simp [hj]) hab hjb.symm) hjk.symm
    have hkb : k ≠ b := by
      intro q; subst k
      exact (C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [hj]) hab.symm hja.symm) hjk.symm
    have hoc : o ≠ c := by
      intro q; subst o
      have hck : ¬ G.Adj c k := by
        apply not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
        · exact color_ne hb hd (by decide)
        · exact color_ne hb Q.hf (by decide)
        · exact color_ne hd Q.hf (by decide)
        · exact hkb
        · exact color_ne hk hd (by decide)
        · exact color_ne hk Q.hf (by decide)
      exact hck hko.symm
    have hod : o ≠ d := by
      intro q; subst o
      exact hNoRedAtD k hko.symm hk
    by_cases hik : G.Adj i k
    · exact noResult (lemma5_13_case4_blue_neighbor_flip C hp ha hb hc hd
        hh hs hi hdh hds hsh hih hik hid hk hj ho hom hjk.symm hko hoom
        hia hib hci hoc hod)
    · rcases exists_flipAt_or_cutEnhancer C hk ho hj hom
          (degreeC (Or.inl hk)) (degreeC (Or.inr ho)) hjk.symm hko hoom with
        ⟨M, hflip⟩ | hce
      · let D := M.toColoring
        have degreeD {v : V} (hv : D.color v = .red ∨ D.color v = .blue) :
            vertexDegree G v = 3 := by
          rcases lemma3_6_negative D hv with hdegree | hntr | hce
          · exact hdegree
          · exact (noResult (HasReachableNegativeReduction.after_flip C hflip
              (.of_current_ntr D hntr))).elim
          · exact (noResult (HasReachableNegativeReduction.after_flip C hflip
              (.of_current_ce D hce))).elim
        have haD : D.color a = .red :=
          red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
            hka.symm (color_ne ha ho (by decide))
            hkb.symm (color_ne hb ho (by decide))
        have hbD : D.color b = .red :=
          red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
            hkb.symm (color_ne hb ho (by decide))
            hka.symm (color_ne ha ho (by decide))
        have hcD : D.color c = .blue :=
          blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
            (color_ne hc hk (by decide)) hoc.symm
            (color_ne hd hk (by decide)) hod.symm
        have hdD : D.color d = .blue :=
          blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
            (color_ne hd hk (by decide)) hod.symm
            (color_ne hc hk (by decide)) hoc.symm
        have hiD : D.color i = .bluish :=
          bluish_of_untouched_bluish C hflip hi hik
            (color_ne hi hk (by decide)) (color_ne hi ho (by decide))
        have hjo : ¬ G.Adj j o := by
          apply not_adj_fourth_neighbor_of_degree_three
            (degreeC (Or.inl hj)) hjk hij.symm hjl
          · exact color_ne hk hi (by decide)
          · exact color_ne hk hl (by decide)
          · exact hli.symm
          · exact color_ne ho hk (by decide)
          · exact color_ne ho hi (by decide)
          · exact color_ne ho hl (by decide)
        have hjD : D.color j = .reddish :=
          reddish_of_red_loses_flipped_mate C hflip hj hjk hjo
            hjk.ne (color_ne hj ho (by decide))
        by_cases hho : G.Adj h o
        · have hhD : D.color h = .red :=
            red_of_reddish_gains_flipped_blue C hflip hh hho
              (color_ne hh hk (by decide)) (color_ne hh ho (by decide))
          have hoD : D.color o = .red :=
            red_of_flipped_blue_endpoint C hflip hom hoom
              (degreeC (Or.inr ho))
              (color_ne hom hk (by decide))
          have hn : [a, b, c, d, h, o].Nodup := by
            simp [hab.ne, hbc.ne, hcd.ne, hdh.ne, hho.ne, hoc.symm, hod.symm,
              hacV, hadV, hbdV,
              color_ne ha hh (by decide), color_ne hb hh (by decide),
              color_ne ha ho (by decide), color_ne hb ho (by decide),
              color_ne hc hh (by decide), color_ne hd hh (by decide)]
          have hsub : FormsNegativePath6Subgraph G a b c d h o := by
            refine ⟨?_, ?_⟩
            · have hv : (![a,b,c,d,h,o] : Fin 6 → V) =
                  [a,b,c,d,h,o].get := by funext z; fin_cases z <;> rfl
              rw [hv]; exact hn.injective_get
            · intro u v huv
              fin_cases u <;> fin_cases v <;>
                simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hdh, hho] at huv ⊢
          exact noResult (HasReachableNegativeReduction.after_flip C hflip
            (lemma5_12_inline D hsub haD hbD hcD hdD hhD hoD))
        · by_cases hso : G.Adj s o
          · have hsD : D.color s = .red :=
              red_of_reddish_gains_flipped_blue C hflip hs hso
                (color_ne hs hk (by decide)) (color_ne hs ho (by decide))
            have hoD : D.color o = .red :=
              red_of_flipped_blue_endpoint C hflip hom hoom
                (degreeC (Or.inr ho))
                (color_ne hom hk (by decide))
            have hn : [a, b, c, d, s, o].Nodup := by
              simp [hab.ne, hbc.ne, hcd.ne, hds.ne, hso.ne, hoc.symm, hod.symm,
                hacV, hadV, hbdV,
                color_ne ha hs (by decide), color_ne hb hs (by decide),
                color_ne ha ho (by decide), color_ne hb ho (by decide),
                color_ne hc hs (by decide), color_ne hd hs (by decide)]
            have hsub : FormsNegativePath6Subgraph G a b c d s o := by
              refine ⟨?_, ?_⟩
              · have hv : (![a,b,c,d,s,o] : Fin 6 → V) =
                    [a,b,c,d,s,o].get := by funext z; fin_cases z <;> rfl
                rw [hv]; exact hn.injective_get
              · intro u v huv
                fin_cases u <;> fin_cases v <;>
                  simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hds, hso] at huv ⊢
            exact noResult (HasReachableNegativeReduction.after_flip C hflip
              (lemma5_12_inline D hsub haD hbD hcD hdD hsD hoD))
          · have hhD : D.color h = .reddish :=
              reddish_of_untouched_reddish C hflip hh hho
                (color_ne hh hk (by decide)) (color_ne hh ho (by decide))
            have hsD : D.color s = .reddish :=
              reddish_of_untouched_reddish C hflip hs hso
                (color_ne hs hk (by decide)) (color_ne hs ho (by decide))
            have hck : ¬ G.Adj c k := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
              · exact color_ne hb hd (by decide)
              · exact color_ne hb Q.hf (by decide)
              · exact color_ne hd Q.hf (by decide)
              · exact hkb
              · exact color_ne hk hd (by decide)
              · exact color_ne hk Q.hf (by decide)
            have hbo : ¬ G.Adj b o := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
              · exact color_ne ha hc (by decide)
              · exact color_ne ha Q.he (by decide)
              · exact color_ne hc Q.he (by decide)
              · exact color_ne ho ha (by decide)
              · exact hoc
              · exact color_ne ho Q.he (by decide)
            have hco : ¬ G.Adj c o :=
              C.blueSide_not_adj_second_neighbor (by simp [hc]) (by simp [hd])
                (by simp [ho]) hcd hod.symm
            have hbk : ¬ G.Adj b k := by
              apply C.redSide_not_adj_second_neighbor
                (by simp [hb]) (by simp [ha]) (by simp [hk]) hab.symm hka.symm
            by_cases hCommonC : ∃ z, G.Adj c z ∧ G.Adj o z
            · obtain ⟨z, hcz, hoz⟩ := hCommonC
              have hzf : z = Q.f := by
                rcases neighbor_eq_of_degree_three
                    (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
                    (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
                    (color_ne hd Q.hf (by decide)) hcz with rfl | rfl | rfl
                · exact (hbo hoz.symm).elim
                · exact (C.blueSide_not_adj_second_neighbor
                    (by simp [hd]) (by simp [hc]) (by simp [ho]) hcd.symm
                    hoc.symm hoz.symm).elim
                · rfl
              subst z
              exact noResult (HasReachableNegativeReduction.of_current_ce C
                (containsCutEnhancerB_of C Q.hf hc hb ho hk Q.hcf.symm hoz.symm
                  hbc.symm hko.symm
                  (C.reddish_not_adj_redSide Q.hf (Or.inl hb))
                  (C.reddish_not_adj_redSide Q.hf (Or.inl hk))
                  hco hck hbo hbk))
            · have hfo : ¬ G.Adj Q.f o := by
                intro hfo
                exact hCommonC ⟨Q.f, Q.hcf, hfo.symm⟩
              by_cases hCommonE : ∃ z, G.Adj Q.e z ∧ G.Adj o z
              · obtain ⟨z, hez, hoz⟩ := hCommonE
                have hao : ¬ G.Adj a o := by
                  apply not_adj_fourth_neighbor_of_degree_three
                    (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
                  · exact color_ne hb Q.he (by decide)
                  · exact color_ne hb Q.hg (by decide)
                  · exact Q.hge.symm
                  · exact color_ne ho hb (by decide)
                  · exact color_ne ho Q.he (by decide)
                  · exact color_ne ho Q.hg (by decide)
                have hzr : z = Q.r := by
                  rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                      Q.heaEdge Q.her
                      hab.ne.symm
                      (color_ne hb Q.hr (by decide))
                      (color_ne ha Q.hr (by decide)) hez with q | q | q
                  · exact (hbo (q ▸ hoz.symm)).elim
                  · exact (hao (q ▸ hoz.symm)).elim
                  · exact q
                subst z
                have heD : D.color Q.e = .bluish := by
                  apply bluish_of_untouched_bluish C hflip Q.he
                  · intro hek
                    rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                        Q.heaEdge Q.her
                        hab.ne.symm
                        (color_ne hb Q.hr (by decide))
                        (color_ne ha Q.hr (by decide)) hek with q | q | q
                    · exact hkb q
                    · exact hka q
                    · exact color_ne hk Q.hr (by decide) q
                  · exact color_ne Q.he hk (by decide)
                  · exact color_ne Q.he ho (by decide)
                have hfD : D.color Q.f = .reddish :=
                  reddish_of_untouched_reddish C hflip Q.hf hfo
                    (color_ne Q.hf hk (by decide)) (color_ne Q.hf ho (by decide))
                have hrD : D.color Q.r = .red :=
                  red_of_reddish_gains_flipped_blue C hflip Q.hr hoz.symm
                    (color_ne Q.hr hk (by decide)) (color_ne Q.hr ho (by decide))
                let T : Lemma5_13ThirdNeighborConfiguration D a b c d := {
                  e := Q.e, f := Q.f, he := heD, hf := hfD,
                  hbe := Q.hbe, hcf := Q.hcf, hea := Q.hea,
                  hec := Q.hec, hfb := Q.hfb, hfd := Q.hfd,
                  hedeg := Q.hedeg, hfdeg := Q.hfdeg }
                obtain ⟨R, hRT⟩ := lemma5_13_case2_setup D T hrD Q.her Q.hra Q.hrb
                rcases lemma5_13_case2_flip_path D hp haD hbD hcD hdD R with
                  hresult | hpath3
                · exact noResult (HasReachableNegativeReduction.after_flip C hflip hresult)
                · obtain ⟨P⟩ := hpath3
                  exact noResult (HasReachableNegativeReduction.after_flip C hflip P.reduces)
              · have hro : ¬ G.Adj Q.r o := by
                  intro hro; exact hCommonE ⟨Q.r, Q.her, hro.symm⟩
                have hek : ¬ G.Adj Q.e k := by
                  intro hek
                  rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                      Q.heaEdge Q.her
                      hab.ne.symm
                      (color_ne hb Q.hr (by decide))
                      (color_ne ha Q.hr (by decide)) hek with q | q | q
                  · exact hkb q
                  · exact hka q
                  · exact color_ne hk Q.hr (by decide) q
                have hgk : ¬ G.Adj Q.g k := by
                  intro hgk
                  rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                      (color_ne ha hx (by decide))
                      (color_ne ha hh (by decide)) hxh hgk with q | q | q
                  · exact hka q
                  · exact color_ne hk hx (by decide) q
                  · exact color_ne hk hh (by decide) q
                have heD : D.color Q.e = .bluish :=
                  bluish_of_untouched_bluish C hflip Q.he hek
                    (color_ne Q.he hk (by decide)) (color_ne Q.he ho (by decide))
                have hfD : D.color Q.f = .reddish :=
                  reddish_of_untouched_reddish C hflip Q.hf hfo
                    (color_ne Q.hf hk (by decide)) (color_ne Q.hf ho (by decide))
                have hgD : D.color Q.g = .bluish :=
                  bluish_of_untouched_bluish C hflip Q.hg hgk
                    (color_ne Q.hg hk (by decide)) (color_ne Q.hg ho (by decide))
                have hrD : D.color Q.r = .reddish :=
                  reddish_of_untouched_reddish C hflip Q.hr hro
                    (color_ne Q.hr hk (by decide)) (color_ne Q.hr ho (by decide))
                let QD : Lemma5_13Case4Configuration D a b c d := {
                  e := Q.e, f := Q.f, he := heD, hf := hfD,
                  hbe := Q.hbe, hcf := Q.hcf, hea := Q.hea,
                  hec := Q.hec, hfb := Q.hfb, hfd := Q.hfd,
                  hedeg := Q.hedeg, hfdeg := Q.hfdeg,
                  heaEdge := Q.heaEdge, hef := Q.hef,
                  g := Q.g, hg := hgD, hag := Q.hag,
                  hgb := Q.hgb, hge := Q.hge,
                  r := Q.r, hr := hrD, her := Q.her,
                  hra := Q.hra, hrb := Q.hrb }
                have hNoRedAtDD : ∀ z, G.Adj d z → D.color z ≠ .red := by
                  intro z hdz hz
                  rcases neighbor_eq_of_degree_three
                      (degreeC (Or.inr hd)) hcd.symm hdh hds
                      (color_ne hc hh (by decide))
                      (color_ne hc hs (by decide)) hsh.symm hdz with q | q | q
                  · subst z; simp [hcD] at hz
                  · subst z; simp [hhD] at hz
                  · subst z; simp [hsD] at hz
                by_cases hCommonG : ∃ z, G.Adj Q.g z ∧ G.Adj o z
                · obtain ⟨z, hgz, hoz⟩ := hCommonG
                  have hao : ¬ G.Adj a o := by
                    apply not_adj_fourth_neighbor_of_degree_three
                      (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
                    · exact color_ne hb Q.he (by decide)
                    · exact color_ne hb Q.hg (by decide)
                    · exact Q.hge.symm
                    · exact color_ne ho hb (by decide)
                    · exact color_ne ho Q.he (by decide)
                    · exact color_ne ho Q.hg (by decide)
                  have hzx : z = x := by
                    rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                        (color_ne ha hx (by decide))
                        (color_ne ha hh (by decide)) hxh hgz with q | q | q
                    · exact (hao (q ▸ hoz.symm)).elim
                    · exact q
                    · exact (hho (q ▸ hoz.symm)).elim
                  subst z
                  have hxD : D.color x = .red :=
                    red_of_reddish_gains_flipped_blue C hflip hx hoz.symm
                      (color_ne hx hk (by decide)) (color_ne hx ho (by decide))
                  exact noResult (HasReachableNegativeReduction.after_flip C hflip
                    (lemma5_13_case4_red_neighbor D hp haD hbD hcD hdD
                      hNoRedAtDD QD hxD hgx (color_ne hx ha (by decide))))
                · have hxo : ¬ G.Adj x o := by
                    intro hxo; exact hCommonG ⟨x, hgx, hxo.symm⟩
                  have hxD : D.color x = .reddish :=
                    reddish_of_untouched_reddish C hflip hx hxo
                      (color_ne hx hk (by decide)) (color_ne hx ho (by decide))
                  have hNoShareDED : ∀ z, D.color z = .reddish →
                      G.Adj Q.e z → ¬ G.Adj d z := by
                    intro z hz hez hdz
                    rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                        Q.heaEdge Q.her
                        hab.ne.symm
                        (vertex_ne_of_color_eq hbD hrD (by decide))
                        (vertex_ne_of_color_eq haD hrD (by decide)) hez with q | q | q
                    · subst z; simp [hbD] at hz
                    · subst z; simp [haD] at hz
                    · subst z; exact hNoShareDE Q.r Q.hr Q.her hdz
                  have hNoShareEGD : ∀ z, D.color z = .reddish →
                      G.Adj Q.e z → ¬ G.Adj Q.g z := by
                    intro z hz hez hgz
                    rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                        Q.heaEdge Q.her
                        hab.ne.symm
                        (vertex_ne_of_color_eq hbD hrD (by decide))
                        (vertex_ne_of_color_eq haD hrD (by decide)) hez with q | q | q
                    · subst z; simp [hbD] at hz
                    · subst z; simp [haD] at hz
                    · subst z; exact hNoShareEG Q.r Q.hr Q.her hgz
                  have hgs : ¬ G.Adj Q.g s := by
                    intro hgs
                    exact hsh (hUniqueDG s hs hgs hds)
                  have hUniqueD : ∀ z, D.color z = .reddish →
                      G.Adj Q.g z → G.Adj d z → z = h := by
                    intro z hz hgz hdz
                    rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                        (vertex_ne_of_color_eq haD hxD (by decide))
                        (vertex_ne_of_color_eq haD hhD (by decide)) hxh hgz with
                      q | q | q
                    · subst z; simp [haD] at hz
                    · rcases neighbor_eq_of_degree_three
                          (degreeC (Or.inr hd)) hcd.symm hdh hds
                          (color_ne hc hh (by decide))
                          (color_ne hc hs (by decide)) hsh.symm hdz with r | r | r
                      · exact (vertex_ne_of_color_eq hxD hcD (by decide)
                          (q.symm.trans r)).elim
                      · exact (hxh (q.symm.trans r)).elim
                      · exact (hgs ((q.symm.trans r) ▸ hgx)).elim
                    · exact q
                  have finishNoRedD
                      (hNoRedI : ∀ z, G.Adj i z → D.color z ≠ .red) : False := by
                    by_cases hideg : vertexDegree G i = 3
                    · exact noResult (HasReachableNegativeReduction.after_flip C hflip
                        (lemma5_13_case4_exact_no_red_degree_three D hp
                          haD hbD hcD hdD QD hgf hdf hgdeg hNoShareDED hNoShareEGD
                          hxD hhD hsD hiD hgx hgh hxh hdh hds hsh hih hideg
                          hUniqueD hNoRedI))
                    · have hipos : 0 < vertexDegree G i := by
                        change 0 < (G.neighborSet i).ncard
                        rw [Set.ncard_pos]
                        exact ⟨h, hih⟩
                      have hile : vertexDegree G i ≤ 3 := D.subcubic i
                      have hilow : vertexDegree G i = 1 ∨ vertexDegree G i = 2 := by
                        omega
                      exact noResult (HasReachableNegativeReduction.after_flip C hflip
                        (lemma5_13_case4_exact_no_red_low_degree D hp
                          haD hbD hcD hdD QD hgf hdf hgdeg hNoShareDED hNoShareEGD
                          hxD hhD hsD hiD hgx hgh hxh hdh hds hsh hih hUniqueD
                          hNoRedI hilow))
                  by_cases hRedI : ∃ z, G.Adj i z ∧ D.color z = .red
                  · obtain ⟨m, him, hmD⟩ := hRedI
                    have hmCorrect := D.color_correct m
                    rw [hmD] at hmCorrect
                    obtain ⟨_, n, hnSide, hmn⟩ := hmCorrect
                    have hnCases := (D.mem_redSide_iff n).1 hnSide
                    have hnD : D.color n = .red := by
                      rcases hnCases with hnD | hnD
                      · exact hnD
                      · exact (D.reddish_not_adj_redSide hnD (Or.inl hmD) hmn.symm).elim
                    have hmc : m ≠ c := by
                      intro q; subst m
                      exact (D.bluish_not_adj_blueSide hiD (Or.inl hcD) him).elim
                    have hmd : m ≠ d := vertex_ne_of_color_eq hmD hdD (by decide)
                    have hiaD : ¬ G.Adj i a := hia
                    have hibD : ¬ G.Adj i b := hib
                    by_cases hBlueM : ∃ q, G.Adj m q ∧ D.color q = .blue
                    · obtain ⟨q, hmq, hqD⟩ := hBlueM
                      obtain ⟨qm, hqmD, hqqm⟩ := D.exists_blue_mate hqD
                      have hqc : q ≠ c := by
                        intro e; subst q
                        rcases neighbor_eq_of_degree_three
                            (degreeD (Or.inr hcD)) hbc.symm hcd Q.hcf
                            (vertex_ne_of_color_eq hbD hdD (by decide))
                            (vertex_ne_of_color_eq hbD hfD (by decide))
                            (vertex_ne_of_color_eq hdD hfD (by decide)) hmq.symm with
                          r | r | r
                        · subst m; exact hibD him
                        · exact hmd r
                        · exact (vertex_ne_of_color_eq hmD hfD (by decide)) r
                      have hqd : q ≠ d := by
                        intro e; subst q; exact hNoRedAtDD m hmq.symm hmD
                      exact noResult (HasReachableNegativeReduction.after_flip C hflip
                        (lemma5_13_case4_blue_neighbor_flip D hp haD hbD hcD hdD
                          hhD hsD hiD hdh hds hsh hih him hid hmD hnD hqD hqmD
                          hmn hmq hqqm hiaD hibD hci hqc hqd))
                    · have hNoBlueM : ∀ q, G.Adj m q → D.color q ≠ .blue := by
                        intro q hmq hq; exact hBlueM ⟨q, hmq, hq⟩
                      have hkD : D.color k = .blue :=
                        blue_of_flipped_red_endpoint C hflip hj hjk.symm
                          (degreeC (Or.inl hk))
                          (color_ne hj ho (by decide))
                      have hoD : D.color o = .red :=
                        red_of_flipped_blue_endpoint C hflip hom hoom
                          (degreeC (Or.inr ho))
                          (color_ne hom hk (by decide))
                      have hkom : ¬ G.Adj k om := by
                        intro hkom
                        have hntr : ContainsNegativeTailReducer C := by
                          apply containsNegativeA C hk ho hom hko hkom hoom
                          simp [hko.ne, hkom.ne, hoom.ne,
                            color_ne hk ho (by decide),
                            color_ne hk hom (by decide)]
                        exact noResult
                          (HasReachableNegativeReduction.of_current_ntr C hntr)
                      have homD : D.color om = .bluish := by
                        apply bluish_of_blue_loses_flipped_mate C hflip hom
                          hoom.symm (fun z => hkom z.symm)
                          (color_ne hom hk (by decide)) hoom.ne.symm
                      /- Prose names in Case (4.4.3.3.3.2): the present
                         `l, om, m, n` are respectively `m, n, o, p` there. -/
                      have hmo : ¬ G.Adj m o := by
                        intro hmoAdj
                        by_cases hkl : G.Adj k l
                        · have hlD : D.color l = .blue := by
                            apply blue_of_bluish_gains_flipped_red C hflip hl
                              hkl.symm hlk (color_ne hl ho (by decide))
                          have hgl : Q.g ≠ l := by
                            intro eq
                            subst l
                            have hnot : ¬ G.Adj Q.g j := by
                              apply not_adj_fourth_neighbor_of_degree_three hgdeg
                                Q.hag.symm hgx hgh
                              · exact color_ne ha hx (by decide)
                              · exact color_ne ha hh (by decide)
                              · exact hxh
                              · exact hja
                              · exact color_ne hj hx (by decide)
                              · exact color_ne hj hh (by decide)
                            exact hnot hjl.symm
                          have hel : Q.e ≠ l := by
                            intro eq
                            subst l
                            have hnot : ¬ G.Adj Q.e j := by
                              apply not_adj_fourth_neighbor_of_degree_three Q.hedeg
                                Q.hbe.symm Q.heaEdge Q.her
                              · exact hab.ne.symm
                              · exact color_ne hb Q.hr (by decide)
                              · exact color_ne ha Q.hr (by decide)
                              · exact hjb
                              · exact hja
                              · exact color_ne hj Q.hr (by decide)
                            exact hnot hjl.symm
                          have jFourth {w : V} (hwk : w ≠ k) (hwi : w ≠ i)
                              (hwl : w ≠ l) : ¬ G.Adj j w := by
                            apply not_adj_fourth_neighbor_of_subcubic C.subcubic
                              hjk hij.symm hjl
                            · exact color_ne hk hi (by decide)
                            · exact hlk.symm
                            · exact hli.symm
                            · exact hwk
                            · exact hwi
                            · exact hwl
                          have hjg : ¬ G.Adj j Q.g := jFourth
                            (vertex_ne_of_color_eq hgD hkD (by decide)) hig.symm hgl
                          have hje : ¬ G.Adj j Q.e := jFourth
                            (vertex_ne_of_color_eq heD hkD (by decide)) hie.symm hel
                          have hjc : ¬ G.Adj j c := jFourth
                            (color_ne hc hk (by decide)) hci
                            (color_ne hc hl (by decide))
                          have hjd : ¬ G.Adj j d := jFourth
                            (color_ne hd hk (by decide)) hid.symm
                            (color_ne hd hl (by decide))
                          have hFourth {w : V} (hwi : w ≠ i) (hwg : w ≠ Q.g)
                              (hwd : w ≠ d) : ¬ G.Adj h w := by
                            apply not_adj_fourth_neighbor_of_subcubic C.subcubic
                              hih.symm hgh.symm hdh.symm
                            · exact hig
                            · exact hid
                            · exact vertex_ne_of_color_eq hgD hdD (by decide)
                            · exact hwi
                            · exact hwg
                            · exact hwd
                          have hhk : ¬ G.Adj h k := hFourth
                            (color_ne hk hi (by decide))
                            (color_ne hk Q.hg (by decide))
                            (color_ne hk hd (by decide))
                          have hhl : ¬ G.Adj h l := hFourth hli
                            hgl.symm
                            (color_ne hl hd (by decide))
                          have hhe : ¬ G.Adj h Q.e := hFourth hie.symm Q.hge.symm
                            (color_ne Q.he hd (by decide))
                          have hhc : ¬ G.Adj h c := hFourth hci
                            (color_ne hc Q.hg (by decide)) hcd.ne
                          have hntr : ContainsNegativeTailReducer D := by
                            apply containsNegativeAj D hjD hhD haD hbD hkD hlD
                              hiD hgD heD hcD hdD hjk hjl hij.symm hih.symm
                              hgh.symm hdh.symm hab Q.hag Q.heaEdge.symm Q.hbe
                              hbc hkl hcd hjg hje hjc hjd hhk hhl hhe hhc
                            simp [hjk.ne, hjl.ne, hij.ne, hih.ne, hgh.ne, hdh.ne,
                              hab.ne, Q.hag.ne, Q.heaEdge.ne, Q.hbe.ne, hbc.ne,
                              hkl.ne, hcd.ne, hjg, hje, hjc, hjd, hhk, hhl, hhe,
                              hhc, hgl, hgl.symm, hel, hel.symm, hie, hig,
                              hid, hci, hci.symm, hja, hjb, hka, hka.symm,
                              hkb, hkb.symm, hli, hlk, Q.hge,
                              color_ne hj hi (by decide),
                              color_ne hj Q.hg (by decide),
                              color_ne hj Q.he (by decide),
                              color_ne hj hc (by decide),
                              color_ne hj hd (by decide),
                              color_ne hj hh (by decide), hab.ne,
                              color_ne hh ha (by decide),
                              color_ne hh hb (by decide),
                              color_ne hh hk (by decide),
                              color_ne hh hl (by decide),
                              color_ne hh hi (by decide),
                              color_ne hh Q.hg (by decide),
                              color_ne hh Q.he (by decide),
                              color_ne hh hc (by decide),
                              color_ne hh hd (by decide),
                              color_ne ha hl (by decide),
                              color_ne ha hi (by decide),
                              color_ne ha Q.he (by decide),
                              color_ne ha hc (by decide),
                              color_ne ha hd (by decide),
                              color_ne hb hl (by decide),
                              color_ne hb hi (by decide),
                              color_ne hb Q.hg (by decide),
                              color_ne hb hd (by decide),
                              color_ne hk hi (by decide),
                              color_ne hk Q.hg (by decide),
                              color_ne hk Q.he (by decide),
                              color_ne Q.hg hc (by decide),
                              color_ne Q.hg hd (by decide),
                              color_ne Q.he hc (by decide),
                              color_ne Q.he hd (by decide),
                              color_ne hk hc (by decide),
                              color_ne hk hd (by decide),
                              color_ne hl hc (by decide),
                              color_ne hl hd (by decide)]
                          exact noResult (HasReachableNegativeReduction.after_flip C hflip
                            (HasReachableNegativeReduction.of_current_ntr D hntr))
                        · have hlD : D.color l = .bluish := by
                            apply bluish_of_untouched_bluish C hflip hl
                              (fun z => hkl z.symm) hlk
                              (color_ne hl ho (by decide))
                          have hmj : ¬ G.Adj m j := fun hmj =>
                            D.reddish_not_adj_redSide hjD (Or.inl hmD) hmj.symm
                          have hmk : ¬ G.Adj m k := fun hmk => hNoBlueM k hmk hkD
                          have hio : ¬ G.Adj i o :=
                            C.bluish_not_adj_blueSide hi (Or.inl ho)
                          have hoj : ¬ G.Adj o j := fun z => hjo z.symm
                          have hoi : ¬ G.Adj o i := fun z => hio z.symm
                          have hjm : ¬ G.Adj j m := fun z => hmj z.symm
                          have hkm : ¬ G.Adj k m := fun z => hmk z.symm
                          have hki : ¬ G.Adj k i := fun z => hik z.symm
                          have hpent : FormsInducedPentagon G o m j k i := by
                            have hn : [o, m, j, k, i].Nodup := by
                              simp [hmoAdj.ne, hmoAdj.ne.symm, hko.ne, hko.ne.symm,
                                hjk.ne, hjk.ne.symm, hij.ne, hij.ne.symm,
                                him.ne, him.ne.symm, hjo, hoj, hio, hoi,
                                hmj, hjm, hmk, hkm, hik, hki,
                                vertex_ne_of_color_eq hoD hjD (by decide),
                                vertex_ne_of_color_eq hoD hkD (by decide),
                                vertex_ne_of_color_eq hoD hiD (by decide),
                                vertex_ne_of_color_eq hmD hjD (by decide),
                                vertex_ne_of_color_eq hmD hkD (by decide),
                                vertex_ne_of_color_eq hmD hiD (by decide),
                                vertex_ne_of_color_eq hjD hkD (by decide),
                                vertex_ne_of_color_eq hjD hiD (by decide),
                                vertex_ne_of_color_eq hkD hiD (by decide)]
                            refine ⟨?_, ?_⟩
                            · intro u v huv
                              apply hn.injective_get
                              fin_cases u <;> fin_cases v <;> exact huv
                            · intro u v
                              fin_cases u <;> fin_cases v <;>
                                simp [graphOfEdges, G.adj_comm, hmoAdj, hmoAdj.symm,
                                  hko, hko.symm, hjk, hjk.symm, hij, hij.symm,
                                  him, him.symm, hjo, hoj, hio, hoi, hmj, hjm,
                                  hmk, hkm, hik, hki]
                          have hoNoBlue : ∀ z, G.Adj o z → z ≠ k → z ≠ i →
                              D.color z ≠ .blue := by
                            intro z hoz hzk _ hz
                            rcases neighbor_eq_of_degree_three
                                (degreeD (Or.inl hoD))
                                hmoAdj.symm hko.symm hoom
                                (vertex_ne_of_color_eq hmD hkD (by decide))
                                (vertex_ne_of_color_eq hmD homD (by decide))
                                (vertex_ne_of_color_eq hkD homD (by decide))
                                hoz with r | r | r
                            · subst z; simp [hmD] at hz
                            · exact (hzk r).elim
                            · subst z; simp [homD] at hz
                          have hmNoBlue : ∀ z, G.Adj m z → z ≠ k → z ≠ i →
                              D.color z ≠ .blue := by
                            intro z hmz _ _ hz
                            exact hNoBlueM z hmz hz
                          have hjNoBlue : ∀ z, G.Adj j z → z ≠ k → z ≠ i →
                              D.color z ≠ .blue := by
                            intro z hjz hzk hzi hz
                            rcases neighbor_eq_of_degree_three
                                (degreeC (Or.inl hj))
                                hjk hij.symm hjl
                                (vertex_ne_of_color_eq hkD hiD (by decide))
                                hlk.symm hli.symm hjz with r | r | r
                            · exact (hzk r).elim
                            · exact (hzi r).elim
                            · subst z; simp [hlD] at hz
                          exact noResult (HasReachableNegativeReduction.after_flip C hflip
                            (lemma5_5 D hpent hoD hmD hjD hkD (Or.inr hiD)
                              hoNoBlue hmNoBlue hjNoBlue))
                      by_cases hBlueN : ∃ q, G.Adj n q ∧ D.color q = .blue
                      · obtain ⟨q, hnq, hqD⟩ := hBlueN
                        obtain ⟨qm, hqmD, hqqm⟩ := D.exists_blue_mate hqD
                        have hqc : q ≠ c := by
                          intro e; subst q
                          have hcn : ¬ G.Adj c n := by
                            apply not_adj_fourth_neighbor_of_degree_three
                              (degreeD (Or.inr hcD)) hbc.symm hcd Q.hcf
                            · exact vertex_ne_of_color_eq hbD hdD (by decide)
                            · exact vertex_ne_of_color_eq hbD hfD (by decide)
                            · exact vertex_ne_of_color_eq hdD hfD (by decide)
                            · intro e
                              subst n
                              rcases neighbor_eq_of_degree_three
                                  (degreeD (Or.inl hbD)) hab.symm hbc Q.hbe
                                  (vertex_ne_of_color_eq haD hcD (by decide))
                                  (vertex_ne_of_color_eq haD heD (by decide))
                                  (vertex_ne_of_color_eq hcD heD (by decide)) hmn.symm with
                                r | r | r
                              · subst m; exact hiaD him
                              · exact (vertex_ne_of_color_eq hmD hcD (by decide) r).elim
                              · exact (vertex_ne_of_color_eq hmD heD (by decide) r).elim
                            · exact vertex_ne_of_color_eq hnD hdD (by decide)
                            · exact vertex_ne_of_color_eq hnD hfD (by decide)
                          exact hcn hnq.symm
                        have hqd : q ≠ d := by
                          intro e; subst q; exact hNoRedAtDD n hnq.symm hnD
                        by_cases hin : G.Adj i n
                        · exact noResult (HasReachableNegativeReduction.after_flip C hflip
                            (lemma5_13_case4_blue_neighbor_flip D hp haD hbD hcD hdD
                              hhD hsD hiD hdh hds hsh hih hin hid hnD hmD hqD hqmD
                              hmn.symm hnq hqqm hiaD hibD hci hqc hqd))
                        · by_cases hqj : G.Adj q j
                          · have hkD : D.color k = .blue :=
                              blue_of_flipped_red_endpoint C hflip hj hjk.symm
                                (degreeC (Or.inl hk))
                                (color_ne hj ho (by decide))
                            have hoD : D.color o = .red :=
                              red_of_flipped_blue_endpoint C hflip hom hoom
                                (degreeC (Or.inr ho))
                                (color_ne hom hk (by decide))
                            have noCED (hceD : ContainsCutEnhancer D) : False :=
                              noResult (HasReachableNegativeReduction.after_flip C hflip
                                (HasReachableNegativeReduction.of_current_ce D hceD))
                            by_cases hkq : G.Adj k q
                            · obtain ⟨p, hmp, hpn, hpi⟩ :=
                                exists_third_neighbor_of_degree_three
                                  (degreeD (Or.inl hmD))
                                  (vertex_ne_of_color_eq hnD hiD (by decide))
                              have hpD : D.color p = .bluish := by
                                rcases D.other_neighbor_of_red_is_blueSide hmD hnD hmn
                                    hmp hpn with hp | hp
                                · exact (hNoBlueM p hmp hp).elim
                                · exact hp
                              have hmj : ¬ G.Adj m j := fun hmj =>
                                D.reddish_not_adj_redSide hjD (Or.inl hmD) hmj.symm
                              have hmk : ¬ G.Adj m k := fun hmk => hNoBlueM k hmk hkD
                              have hmq : ¬ G.Adj m q := fun hmq => hNoBlueM q hmq hqD
                              have hjp : ¬ G.Adj j p := by
                                apply not_adj_fourth_neighbor_of_degree_three
                                  (degreeC (Or.inl hj)) hjk hij.symm hqj.symm
                                · exact vertex_ne_of_color_eq hkD hiD (by decide)
                                · exact hkq.ne
                                · exact vertex_ne_of_color_eq hiD hqD (by decide)
                                · exact vertex_ne_of_color_eq hpD hkD (by decide)
                                · exact hpi
                                · exact vertex_ne_of_color_eq hpD hqD (by decide)
                              have hntr : ContainsNegativeTailReducer D := by
                                apply containsNegativeH D hmD hjD hpD hiD hkD hqD
                                  hmp him.symm hij.symm hjk hqj.symm hkq hmj hmk hmq hjp
                                simp [hmp.ne, him.ne, hij.ne, hjk.ne, hqj.ne, hkq.ne,
                                  vertex_ne_of_color_eq hmD hjD (by decide),
                                  vertex_ne_of_color_eq hmD hpD (by decide),
                                  vertex_ne_of_color_eq hmD hiD (by decide),
                                  vertex_ne_of_color_eq hmD hkD (by decide),
                                  vertex_ne_of_color_eq hmD hqD (by decide),
                                  vertex_ne_of_color_eq hjD hpD (by decide),
                                  vertex_ne_of_color_eq hjD hiD (by decide),
                                  vertex_ne_of_color_eq hjD hkD (by decide),
                                  vertex_ne_of_color_eq hjD hqD (by decide),
                                  vertex_ne_of_color_eq hpD hkD (by decide),
                                  vertex_ne_of_color_eq hpD hqD (by decide),
                                  vertex_ne_of_color_eq hiD hkD (by decide),
                                  vertex_ne_of_color_eq hiD hqD (by decide), hpi]
                              exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                (HasReachableNegativeReduction.of_current_ntr D hntr))
                            · by_cases hkn : G.Adj k n
                              · by_cases hkqV : k = q
                                · subst q
                                  have hno : n = o := by
                                    rcases neighbor_eq_of_degree_three
                                        (degreeD (Or.inr hkD))
                                        hjk.symm hko hqqm
                                        (vertex_ne_of_color_eq hjD hoD (by decide))
                                        (vertex_ne_of_color_eq hjD hqmD (by decide))
                                        (vertex_ne_of_color_eq hoD hqmD (by decide))
                                        hkn with r | r | r
                                    · exact (vertex_ne_of_color_eq hnD hjD
                                        (by decide) r).elim
                                    · exact r
                                    · exact (vertex_ne_of_color_eq hnD hqmD
                                        (by decide) r).elim
                                  subst n
                                  obtain ⟨w, hmw, hwo, hwi⟩ :=
                                    exists_third_neighbor_of_degree_three
                                      (degreeD (Or.inl hmD))
                                      (vertex_ne_of_color_eq hoD hiD (by decide))
                                  have hwD : D.color w = .bluish := by
                                    rcases D.other_neighbor_of_red_is_blueSide
                                        hmD hoD hmn hmw hwo with hw | hw
                                    · exact (hNoBlueM w hmw hw).elim
                                    · exact hw
                                  by_cases hkom : G.Adj k om
                                  · have hntr : ContainsNegativeTailReducer C := by
                                      apply containsNegativeA C hk ho hom hko hkom hoom
                                      simp [hko.ne, hkom.ne, hoom.ne,
                                        color_ne hk ho (by decide),
                                        color_ne hk hom (by decide)]
                                    exact noResult
                                      (HasReachableNegativeReduction.of_current_ntr C hntr)
                                  · have homD : D.color om = .bluish := by
                                      apply bluish_of_blue_loses_flipped_mate C hflip hom
                                        hoom.symm (fun z => hkom z.symm)
                                        (color_ne hom hk (by decide))
                                        hoom.ne.symm
                                    by_cases hkl : G.Adj k l
                                    · have hlD : D.color l = .blue := by
                                        apply blue_of_bluish_gains_flipped_red C hflip hl
                                          hkl.symm hlk
                                          (color_ne hl ho (by decide))
                                      have hmj : ¬ G.Adj m j :=
                                        fun hmj => D.reddish_not_adj_redSide hjD
                                          (Or.inl hmD) hmj.symm
                                      have hmk : ¬ G.Adj m k :=
                                        fun hmk => hNoBlueM k hmk hkD
                                      have hml : ¬ G.Adj m l :=
                                        fun hml => hNoBlueM l hml hlD
                                      have hjw : ¬ G.Adj j w := by
                                        apply not_adj_fourth_neighbor_of_degree_three
                                          (degreeC (Or.inl hj))
                                          hjk hij.symm hjl
                                        · exact vertex_ne_of_color_eq hkD hiD (by decide)
                                        · exact hkl.ne
                                        · exact vertex_ne_of_color_eq hiD hlD (by decide)
                                        · exact vertex_ne_of_color_eq hwD hkD (by decide)
                                        · exact hwi
                                        · exact vertex_ne_of_color_eq hwD hlD (by decide)
                                      have hntr : ContainsNegativeTailReducer D := by
                                        apply containsNegativeH D hmD hjD hwD hiD hkD hlD
                                          hmw him.symm hij.symm hjk hjl hkl
                                          hmj hmk hml hjw
                                        simp [hmw.ne, him.ne, hij.ne, hjk.ne, hjl.ne,
                                          hkl.ne, hwi, hwo,
                                          vertex_ne_of_color_eq hmD hjD (by decide),
                                          vertex_ne_of_color_eq hmD hwD (by decide),
                                          vertex_ne_of_color_eq hmD hiD (by decide),
                                          vertex_ne_of_color_eq hmD hkD (by decide),
                                          vertex_ne_of_color_eq hmD hlD (by decide),
                                          vertex_ne_of_color_eq hjD hwD (by decide),
                                          vertex_ne_of_color_eq hjD hiD (by decide),
                                          vertex_ne_of_color_eq hjD hkD (by decide),
                                          vertex_ne_of_color_eq hjD hlD (by decide),
                                          vertex_ne_of_color_eq hwD hkD (by decide),
                                          vertex_ne_of_color_eq hwD hlD (by decide),
                                          vertex_ne_of_color_eq hiD hkD (by decide),
                                          vertex_ne_of_color_eq hiD hlD (by decide)]
                                      exact noResult (HasReachableNegativeReduction.after_flip
                                        C hflip
                                        (HasReachableNegativeReduction.of_current_ntr D hntr))
                                    · have hlD : D.color l = .bluish := by
                                        apply bluish_of_untouched_bluish C hflip hl
                                          (fun z => hkl z.symm) hlk
                                          (color_ne hl ho (by decide))
                                      have hmj : ¬ G.Adj m j :=
                                        fun hmj => D.reddish_not_adj_redSide hjD
                                          (Or.inl hmD) hmj.symm
                                      have hmk : ¬ G.Adj m k :=
                                        fun hmk => hNoBlueM k hmk hkD
                                      have hoj : ¬ G.Adj o j := fun z => hjo z.symm
                                      have hoi : ¬ G.Adj o i := fun z => hin z.symm
                                      have hjm : ¬ G.Adj j m := fun z => hmj z.symm
                                      have hkm : ¬ G.Adj k m := fun z => hmk z.symm
                                      have hki : ¬ G.Adj k i := fun z => hik z.symm
                                      have hpent : FormsInducedPentagon G o m j k i := by
                                        have hn : [o, m, j, k, i].Nodup := by
                                          simp [hmn.ne, hko.ne, hjk.ne, hij.ne, him.ne,
                                            hmn.ne.symm, hko.ne.symm, hjk.ne.symm,
                                            hij.ne.symm, him.ne.symm,
                                            hjo, hoj, hin, hoi, hmj, hjm, hmk, hkm, hik, hki,
                                            vertex_ne_of_color_eq hoD hjD (by decide),
                                            vertex_ne_of_color_eq hoD hkD (by decide),
                                            vertex_ne_of_color_eq hoD hiD (by decide),
                                            vertex_ne_of_color_eq hmD hjD (by decide),
                                            vertex_ne_of_color_eq hmD hkD (by decide),
                                            vertex_ne_of_color_eq hmD hiD (by decide),
                                            vertex_ne_of_color_eq hjD hkD (by decide),
                                            vertex_ne_of_color_eq hjD hiD (by decide),
                                            vertex_ne_of_color_eq hkD hiD (by decide)]
                                        refine ⟨?_, ?_⟩
                                        · intro u v huv
                                          apply hn.injective_get
                                          fin_cases u <;> fin_cases v <;> exact huv
                                        · intro u v
                                          fin_cases u <;> fin_cases v <;>
                                            simp [graphOfEdges, G.adj_comm, hmn, hmn.symm,
                                              hko, hko.symm, hjk, hjk.symm, hij, hij.symm,
                                              him, him.symm, hjo, hoj, hin, hoi, hmj, hjm,
                                              hmk, hkm, hik, hki]
                                      have hoNoBlue : ∀ z, G.Adj o z → z ≠ k → z ≠ i →
                                          D.color z ≠ .blue := by
                                        intro z hoz hzk hzi hz
                                        rcases neighbor_eq_of_degree_three
                                            (degreeD (Or.inl hoD))
                                            hmn.symm hko.symm hoom
                                            (vertex_ne_of_color_eq hmD hkD (by decide))
                                            (vertex_ne_of_color_eq hmD homD (by decide))
                                            (vertex_ne_of_color_eq hkD homD (by decide))
                                            hoz with r | r | r
                                        · subst z; simp [hmD] at hz
                                        · exact (hzk r).elim
                                        · subst z; simp [homD] at hz
                                      have hmNoBlue : ∀ z, G.Adj m z → z ≠ k → z ≠ i →
                                          D.color z ≠ .blue := by
                                        intro z hmz _ _ hz
                                        exact hNoBlueM z hmz hz
                                      have hjNoBlue : ∀ z, G.Adj j z → z ≠ k → z ≠ i →
                                          D.color z ≠ .blue := by
                                        intro z hjz hzk hzi hz
                                        rcases neighbor_eq_of_degree_three
                                            (degreeC (Or.inl hj))
                                            hjk hij.symm hjl
                                            (vertex_ne_of_color_eq hkD hiD (by decide))
                                            hlk.symm hli.symm hjz with r | r | r
                                        · exact (hzk r).elim
                                        · exact (hzi r).elim
                                        · subst z; simp [hlD] at hz
                                      exact noResult
                                        (HasReachableNegativeReduction.after_flip C hflip
                                          (lemma5_5 D hpent hoD hmD hjD hkD (Or.inr hiD)
                                            hoNoBlue hmNoBlue hjNoBlue))
                                · exact noCED (containsCutEnhancerA_of D hnD hkD hqD
                                    hkn.symm hnq hkqV hkq)
                              · by_cases hoq : G.Adj o q
                                · have hkqV : k ≠ q := by
                                    intro e; subst q
                                    exact hkn hnq.symm
                                  exact noCED (containsCutEnhancerA_of D hoD hkD hqD
                                    hko.symm hoq hkqV hkq)
                                · have hmoV : m ≠ o := by
                                    intro e
                                    subst o
                                    exact hNoBlueM k hko.symm hkD
                                  have hon : ¬ G.Adj o n := by
                                    intro hon
                                    exact (D.redSide_not_adj_second_neighbor
                                      (by simp [hnD]) (by simp [hmD]) (by simp [hoD])
                                      hmn.symm hmoV) hon.symm
                                  have hjn : ¬ G.Adj j n :=
                                    D.reddish_not_adj_redSide hjD (Or.inl hnD)
                                  exact noCED (containsCutEnhancerB_of D hjD hkD hoD hqD hnD
                                    hjk hqj.symm hko hnq.symm hjo hjn hkq hkn hoq hon)
                          · rcases exists_flipAt_or_cutEnhancer D hnD hqD hmD hqmD
                                (degreeD (Or.inl hnD)) (degreeD (Or.inr hqD))
                                hmn.symm hnq hqqm with ⟨N, hflip2⟩ | hce2
                            · let E := N.toColoring
                              have degreeE {v : V}
                                  (hv : E.color v = .red ∨ E.color v = .blue) :
                                  vertexDegree G v = 3 := by
                                rcases lemma3_6_negative E hv with hdegree | hntr | hce
                                · exact hdegree
                                · exact (noResult
                                    (HasReachableNegativeReduction.after_flip C hflip
                                      (HasReachableNegativeReduction.after_flip D hflip2
                                        (.of_current_ntr E hntr)))).elim
                                · exact (noResult
                                    (HasReachableNegativeReduction.after_flip C hflip
                                      (HasReachableNegativeReduction.after_flip D hflip2
                                        (.of_current_ce E hce)))).elim
                              have hna : n ≠ a := by
                                intro e; subst n
                                have hmb : m ≠ b := by
                                  intro r; subst m; exact hibD him
                                exact (D.redSide_not_adj_second_neighbor
                                  (by simp [haD]) (by simp [hbD]) (by simp [hmD])
                                  hab hmb.symm) hmn.symm
                              have hnb : n ≠ b := by
                                intro e; subst n
                                have hma : m ≠ a := by
                                  intro r; subst m; exact hiaD him
                                exact (D.redSide_not_adj_second_neighbor
                                  (by simp [hbD]) (by simp [haD]) (by simp [hmD])
                                  hab.symm hma.symm) hmn.symm
                              have haE : E.color a = .red :=
                                red_of_untouched_red_edge D hflip2
                                  (by simp [haD]) (by simp [hbD]) hab
                                  hna.symm (vertex_ne_of_color_eq haD hqD (by decide))
                                  hnb.symm (vertex_ne_of_color_eq hbD hqD (by decide))
                              have hbE : E.color b = .red :=
                                red_of_untouched_red_edge D hflip2
                                  (by simp [hbD]) (by simp [haD]) hab.symm
                                  hnb.symm (vertex_ne_of_color_eq hbD hqD (by decide))
                                  hna.symm (vertex_ne_of_color_eq haD hqD (by decide))
                              have hcE : E.color c = .blue :=
                                blue_of_untouched_blue_edge D hflip2
                                  (by simp [hcD]) (by simp [hdD]) hcd
                                  (vertex_ne_of_color_eq hcD hnD (by decide)) hqc.symm
                                  (vertex_ne_of_color_eq hdD hnD (by decide)) hqd.symm
                              have hdE : E.color d = .blue :=
                                blue_of_untouched_blue_edge D hflip2
                                  (by simp [hdD]) (by simp [hcD]) hcd.symm
                                  (vertex_ne_of_color_eq hdD hnD (by decide)) hqd.symm
                                  (vertex_ne_of_color_eq hcD hnD (by decide)) hqc.symm
                              have hiE : E.color i = .bluish :=
                                bluish_of_untouched_bluish D hflip2 hiD hin
                                  (vertex_ne_of_color_eq hiD hnD (by decide))
                                  (vertex_ne_of_color_eq hiD hqD (by decide))
                              have hmq : ¬ G.Adj m q := fun z => hNoBlueM q z hqD
                              have hmE : E.color m = .reddish :=
                                reddish_of_red_loses_flipped_mate D hflip2 hmD hmn hmq
                                  hmn.ne (vertex_ne_of_color_eq hmD hqD (by decide))
                              have hjn : ¬ G.Adj j n :=
                                D.reddish_not_adj_redSide hjD (Or.inl hnD)
                              have hjE : E.color j = .reddish :=
                                reddish_of_untouched_reddish D hflip2 hjD (fun z => hqj z.symm)
                                  (vertex_ne_of_color_eq hjD hnD (by decide))
                                  (vertex_ne_of_color_eq hjD hqD (by decide))
                              by_cases hhq : G.Adj h q
                              · have hhE : E.color h = .red :=
                                  red_of_reddish_gains_flipped_blue D hflip2 hhD hhq
                                    (vertex_ne_of_color_eq hhD hnD (by decide))
                                    (vertex_ne_of_color_eq hhD hqD (by decide))
                                have hqE : E.color q = .red :=
                                  red_of_flipped_blue_endpoint D hflip2 hqmD hqqm
                                    (degreeD (Or.inr hqD))
                                    (vertex_ne_of_color_eq hqmD hnD (by decide))
                                have hn6 : [a,b,c,d,h,q].Nodup := by
                                  simp [hab.ne, hbc.ne, hcd.ne, hdh.ne, hhq.ne,
                                    vertex_ne_of_color_eq haE hcE (by decide),
                                    vertex_ne_of_color_eq haE hdE (by decide),
                                    vertex_ne_of_color_eq hbE hdE (by decide),
                                    vertex_ne_of_color_eq hcE hhE (by decide),
                                    color_ne ha hh (by decide),
                                    color_ne hb hh (by decide),
                                    vertex_ne_of_color_eq haD hqD (by decide),
                                    vertex_ne_of_color_eq hbD hqD (by decide), hqc.symm, hqd.symm]
                                have hsub : FormsNegativePath6Subgraph G a b c d h q := by
                                  refine ⟨?_, ?_⟩
                                  · have hv : (![a,b,c,d,h,q] : Fin 6 → V) =
                                        [a,b,c,d,h,q].get := by funext z; fin_cases z <;> rfl
                                    rw [hv]; exact hn6.injective_get
                                  · intro u v huv
                                    fin_cases u <;> fin_cases v <;>
                                      simp [graphOfEdges, G.adj_comm, hab, hbc, hcd,
                                        hdh, hhq] at huv ⊢
                                exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                  (HasReachableNegativeReduction.after_flip D hflip2
                                    (lemma5_12_inline E hsub haE hbE hcE hdE hhE hqE)))
                              · by_cases hsq : G.Adj s q
                                · have hsE : E.color s = .red :=
                                    red_of_reddish_gains_flipped_blue D hflip2 hsD hsq
                                      (vertex_ne_of_color_eq hsD hnD (by decide))
                                      (vertex_ne_of_color_eq hsD hqD (by decide))
                                  have hqE : E.color q = .red :=
                                    red_of_flipped_blue_endpoint D hflip2 hqmD hqqm
                                      (degreeD (Or.inr hqD))
                                      (vertex_ne_of_color_eq hqmD hnD (by decide))
                                  have hn6 : [a,b,c,d,s,q].Nodup := by
                                    simp [hab.ne, hbc.ne, hcd.ne, hds.ne, hsq.ne,
                                      vertex_ne_of_color_eq haE hcE (by decide),
                                      vertex_ne_of_color_eq haE hdE (by decide),
                                      vertex_ne_of_color_eq hbE hdE (by decide),
                                      vertex_ne_of_color_eq hcE hsE (by decide),
                                      color_ne ha hs (by decide),
                                      color_ne hb hs (by decide),
                                      vertex_ne_of_color_eq haD hqD (by decide),
                                      vertex_ne_of_color_eq hbD hqD (by decide), hqc.symm, hqd.symm]
                                  have hsub : FormsNegativePath6Subgraph G a b c d s q := by
                                    refine ⟨?_, ?_⟩
                                    · have hv : (![a,b,c,d,s,q] : Fin 6 → V) =
                                          [a,b,c,d,s,q].get := by funext z; fin_cases z <;> rfl
                                      rw [hv]; exact hn6.injective_get
                                    · intro u v huv
                                      fin_cases u <;> fin_cases v <;>
                                        simp [graphOfEdges, G.adj_comm, hab, hbc, hcd,
                                          hds, hsq] at huv ⊢
                                  exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                    (HasReachableNegativeReduction.after_flip D hflip2
                                      (lemma5_12_inline E hsub haE hbE hcE hdE hsE hqE)))
                                · have hhE : E.color h = .reddish :=
                                    reddish_of_untouched_reddish D hflip2 hhD hhq
                                      (vertex_ne_of_color_eq hhD hnD (by decide))
                                      (vertex_ne_of_color_eq hhD hqD (by decide))
                                  have hsE : E.color s = .reddish :=
                                    reddish_of_untouched_reddish D hflip2 hsD hsq
                                      (vertex_ne_of_color_eq hsD hnD (by decide))
                                      (vertex_ne_of_color_eq hsD hqD (by decide))
                                  have hcn : ¬ G.Adj c n := by
                                    apply not_adj_fourth_neighbor_of_degree_three
                                      (degreeD (Or.inr hcD)) hbc.symm hcd Q.hcf
                                    · exact vertex_ne_of_color_eq hbD hdD (by decide)
                                    · exact vertex_ne_of_color_eq hbD hfD (by decide)
                                    · exact vertex_ne_of_color_eq hdD hfD (by decide)
                                    · exact hnb
                                    · exact vertex_ne_of_color_eq hnD hdD (by decide)
                                    · exact vertex_ne_of_color_eq hnD hfD (by decide)
                                  have hbq : ¬ G.Adj b q := by
                                    apply not_adj_fourth_neighbor_of_degree_three
                                      (degreeD (Or.inl hbD)) hab.symm hbc Q.hbe
                                    · exact vertex_ne_of_color_eq haD hcD (by decide)
                                    · exact vertex_ne_of_color_eq haD heD (by decide)
                                    · exact vertex_ne_of_color_eq hcD heD (by decide)
                                    · exact vertex_ne_of_color_eq hqD haD (by decide)
                                    · exact hqc
                                    · exact vertex_ne_of_color_eq hqD heD (by decide)
                                  have hcq : ¬ G.Adj c q :=
                                    D.blueSide_not_adj_second_neighbor (by simp [hcD])
                                      (by simp [hdD]) (by simp [hqD]) hcd hqd.symm
                                  have hbn : ¬ G.Adj b n := by
                                    apply D.redSide_not_adj_second_neighbor
                                      (by simp [hbD]) (by simp [haD]) (by simp [hnD])
                                      hab.symm hna.symm
                                  by_cases hCommonC2 : ∃ z, G.Adj c z ∧ G.Adj q z
                                  · obtain ⟨z, hcz, hqz⟩ := hCommonC2
                                    have hzf : z = Q.f := by
                                      rcases neighbor_eq_of_degree_three
                                          (degreeD (Or.inr hcD)) hbc.symm hcd Q.hcf
                                          (vertex_ne_of_color_eq hbD hdD (by decide))
                                          (vertex_ne_of_color_eq hbD hfD (by decide))
                                          (vertex_ne_of_color_eq hdD hfD (by decide)) hcz with
                                        rfl | rfl | rfl
                                      · exact (hbq hqz.symm).elim
                                      · exact (D.blueSide_not_adj_second_neighbor
                                          (by simp [hdD]) (by simp [hcD]) (by simp [hqD])
                                          hcd.symm hqc.symm hqz.symm).elim
                                      · rfl
                                    subst z
                                    exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                      (HasReachableNegativeReduction.of_current_ce D
                                        (containsCutEnhancerB_of D hfD hcD hbD hqD hnD
                                          Q.hcf.symm hqz.symm hbc.symm hnq.symm
                                          (D.reddish_not_adj_redSide hfD (Or.inl hbD))
                                          (D.reddish_not_adj_redSide hfD (Or.inl hnD))
                                          hcq hcn hbq hbn)))
                                  · have hfq : ¬ G.Adj Q.f q := by
                                      intro hfq; exact hCommonC2 ⟨Q.f, Q.hcf, hfq.symm⟩
                                    have hen : ¬ G.Adj Q.e n := by
                                      intro hen
                                      rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                                          Q.heaEdge Q.her
                                          hab.ne.symm
                                          (vertex_ne_of_color_eq hbD hrD (by decide))
                                          (vertex_ne_of_color_eq haD hrD (by decide)) hen with
                                        r | r | r
                                      · exact hnb r
                                      · exact hna r
                                      · exact (vertex_ne_of_color_eq hnD hrD (by decide)) r
                                    by_cases hCommonE2 : ∃ z, G.Adj Q.e z ∧ G.Adj q z
                                    · obtain ⟨z, hez, hqz⟩ := hCommonE2
                                      have haq : ¬ G.Adj a q := by
                                        apply not_adj_fourth_neighbor_of_degree_three
                                          (degreeD (Or.inl haD)) hab
                                            Q.heaEdge.symm Q.hag
                                        · exact vertex_ne_of_color_eq hbD heD (by decide)
                                        · exact vertex_ne_of_color_eq hbD hgD (by decide)
                                        · exact Q.hge.symm
                                        · exact vertex_ne_of_color_eq hqD hbD (by decide)
                                        · exact vertex_ne_of_color_eq hqD heD (by decide)
                                        · exact vertex_ne_of_color_eq hqD hgD (by decide)
                                      have hzr : z = Q.r := by
                                        rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                                            Q.heaEdge Q.her
                                            hab.ne.symm
                                            (vertex_ne_of_color_eq hbD hrD (by decide))
                                            (vertex_ne_of_color_eq haD hrD (by decide)) hez with
                                          r | r | r
                                        · exact (hbq (r ▸ hqz.symm)).elim
                                        · exact (haq (r ▸ hqz.symm)).elim
                                        · exact r
                                      subst z
                                      have heE : E.color Q.e = .bluish :=
                                        bluish_of_untouched_bluish D hflip2 heD hen
                                          (vertex_ne_of_color_eq heD hnD (by decide))
                                          (vertex_ne_of_color_eq heD hqD (by decide))
                                      have hfE : E.color Q.f = .reddish :=
                                        reddish_of_untouched_reddish D hflip2 hfD hfq
                                          (vertex_ne_of_color_eq hfD hnD (by decide))
                                          (vertex_ne_of_color_eq hfD hqD (by decide))
                                      have hrE : E.color Q.r = .red :=
                                        red_of_reddish_gains_flipped_blue D hflip2 hrD hqz.symm
                                          (vertex_ne_of_color_eq hrD hnD (by decide))
                                          (vertex_ne_of_color_eq hrD hqD (by decide))
                                      let T : Lemma5_13ThirdNeighborConfiguration E a b c d := {
                                        e := Q.e, f := Q.f, he := heE, hf := hfE,
                                        hbe := Q.hbe, hcf := Q.hcf, hea := Q.hea,
                                        hec := Q.hec, hfb := Q.hfb, hfd := Q.hfd,
                                        hedeg := Q.hedeg, hfdeg := Q.hfdeg }
                                      obtain ⟨R, hRT⟩ :=
                                        lemma5_13_case2_setup E T hrE Q.her Q.hra Q.hrb
                                      rcases lemma5_13_case2_flip_path E hp haE hbE hcE hdE R with
                                        hresult | hpath3
                                      · exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                          (HasReachableNegativeReduction.after_flip D hflip2 hresult))
                                      · obtain ⟨P⟩ := hpath3
                                        exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                          (HasReachableNegativeReduction.after_flip D hflip2 P.reduces))
                                    · have hrq : ¬ G.Adj Q.r q := by
                                        intro hrq; exact hCommonE2 ⟨Q.r, Q.her, hrq.symm⟩
                                      have hgn : ¬ G.Adj Q.g n := by
                                        intro hgn
                                        rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                                            (vertex_ne_of_color_eq haD hxD (by decide))
                                            (vertex_ne_of_color_eq haD hhD (by decide)) hxh hgn with
                                          r | r | r
                                        · exact hna r
                                        · exact (vertex_ne_of_color_eq hnD hxD (by decide)) r
                                        · exact (vertex_ne_of_color_eq hnD hhD (by decide)) r
                                      have heE : E.color Q.e = .bluish :=
                                        bluish_of_untouched_bluish D hflip2 heD hen
                                          (vertex_ne_of_color_eq heD hnD (by decide))
                                          (vertex_ne_of_color_eq heD hqD (by decide))
                                      have hfE : E.color Q.f = .reddish :=
                                        reddish_of_untouched_reddish D hflip2 hfD hfq
                                          (vertex_ne_of_color_eq hfD hnD (by decide))
                                          (vertex_ne_of_color_eq hfD hqD (by decide))
                                      have hgE : E.color Q.g = .bluish :=
                                        bluish_of_untouched_bluish D hflip2 hgD hgn
                                          (vertex_ne_of_color_eq hgD hnD (by decide))
                                          (vertex_ne_of_color_eq hgD hqD (by decide))
                                      have hrE : E.color Q.r = .reddish :=
                                        reddish_of_untouched_reddish D hflip2 hrD hrq
                                          (vertex_ne_of_color_eq hrD hnD (by decide))
                                          (vertex_ne_of_color_eq hrD hqD (by decide))
                                      let QE : Lemma5_13Case4Configuration E a b c d := {
                                        e := Q.e, f := Q.f, he := heE, hf := hfE,
                                        hbe := Q.hbe, hcf := Q.hcf, hea := Q.hea,
                                        hec := Q.hec, hfb := Q.hfb, hfd := Q.hfd,
                                        hedeg := Q.hedeg, hfdeg := Q.hfdeg,
                                        heaEdge := Q.heaEdge, hef := Q.hef,
                                        g := Q.g, hg := hgE, hag := Q.hag,
                                        hgb := Q.hgb, hge := Q.hge,
                                        r := Q.r, hr := hrE, her := Q.her,
                                        hra := Q.hra, hrb := Q.hrb }
                                      by_cases hCommonG2 : ∃ z, G.Adj Q.g z ∧ G.Adj q z
                                      · obtain ⟨z, hgz, hqz⟩ := hCommonG2
                                        have haq : ¬ G.Adj a q := by
                                          apply not_adj_fourth_neighbor_of_degree_three
                                            (degreeD (Or.inl haD)) hab
                                              Q.heaEdge.symm Q.hag
                                          · exact vertex_ne_of_color_eq hbD heD (by decide)
                                          · exact vertex_ne_of_color_eq hbD hgD (by decide)
                                          · exact Q.hge.symm
                                          · exact vertex_ne_of_color_eq hqD hbD (by decide)
                                          · exact vertex_ne_of_color_eq hqD heD (by decide)
                                          · exact vertex_ne_of_color_eq hqD hgD (by decide)
                                        have hzx : z = x := by
                                          rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                                              (vertex_ne_of_color_eq haD hxD (by decide))
                                              (vertex_ne_of_color_eq haD hhD (by decide)) hxh hgz with
                                            r | r | r
                                          · exact (haq (r ▸ hqz.symm)).elim
                                          · exact r
                                          · exact (hhq (r ▸ hqz.symm)).elim
                                        subst z
                                        have hxE : E.color x = .red :=
                                          red_of_reddish_gains_flipped_blue D hflip2 hxD hqz.symm
                                            (vertex_ne_of_color_eq hxD hnD (by decide))
                                            (vertex_ne_of_color_eq hxD hqD (by decide))
                                        have hNoRedAtDE : ∀ z, G.Adj d z → E.color z ≠ .red := by
                                          intro z hdz hz
                                          rcases neighbor_eq_of_degree_three
                                              (degreeD (Or.inr hdD)) hcd.symm hdh hds
                                              (vertex_ne_of_color_eq hcD hhD (by decide))
                                              (vertex_ne_of_color_eq hcD hsD (by decide)) hsh.symm hdz with
                                            r | r | r
                                          · subst z; simp [hcE] at hz
                                          · subst z; simp [hhE] at hz
                                          · subst z; simp [hsE] at hz
                                        exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                          (HasReachableNegativeReduction.after_flip D hflip2
                                            (lemma5_13_case4_red_neighbor E hp haE hbE hcE hdE
                                              hNoRedAtDE QE hxE hgx
                                              (color_ne hx ha (by decide)))))
                                      · have hxq : ¬ G.Adj x q := by
                                          intro hxq; exact hCommonG2 ⟨x, hgx, hxq.symm⟩
                                        have hxE : E.color x = .reddish :=
                                          reddish_of_untouched_reddish D hflip2 hxD hxq
                                            (vertex_ne_of_color_eq hxD hnD (by decide))
                                            (vertex_ne_of_color_eq hxD hqD (by decide))
                                        -- The displayed neighbors `h,j,m` exhaust `i`;
                                        -- after the second flip all three are reddish.
                                        have hijm : j ≠ m :=
                                          vertex_ne_of_color_eq hjD hmD (by decide)
                                        have hhm : h ≠ m :=
                                          vertex_ne_of_color_eq hhD hmD (by decide)
                                        have hhj : h ≠ j := color_ne hh hj (by decide)
                                        have hilower : 3 ≤ vertexDegree G i := by
                                          have hsub : ({h,j,m} : Set V) ⊆ G.neighborSet i := by
                                            intro z hz
                                            simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
                                            rcases hz with rfl | rfl | rfl
                                            · exact hih
                                            · exact hij
                                            · exact him
                                          unfold vertexDegree
                                          have hncard := Set.ncard_le_ncard hsub
                                          simpa [hhj, hhm, hijm] using hncard
                                        have hideg3 : vertexDegree G i = 3 := by
                                          have hiupper := E.subcubic i
                                          omega
                                        have hNoRedI : ∀ z, G.Adj i z → E.color z ≠ .red := by
                                          intro z hiz hz
                                          rcases neighbor_eq_of_degree_three hideg3 hih hij him
                                              hhj hhm hijm hiz with r | r | r
                                          · subst z; simp [hhE] at hz
                                          · subst z; simp [hjE] at hz
                                          · subst z; simp [hmE] at hz
                                        have hNoShareDEE : ∀ z, E.color z = .reddish →
                                            G.Adj Q.e z → ¬ G.Adj d z := by
                                          intro z hz hez hdz
                                          rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                                              Q.heaEdge Q.her
                                              hab.ne.symm
                                              (vertex_ne_of_color_eq hbE hrE (by decide))
                                              (vertex_ne_of_color_eq haE hrE (by decide)) hez with r | r | r
                                          · subst z; simp [hbE] at hz
                                          · subst z; simp [haE] at hz
                                          · subst z; exact hNoShareDED Q.r hrD Q.her hdz
                                        have hNoShareEGE : ∀ z, E.color z = .reddish →
                                            G.Adj Q.e z → ¬ G.Adj Q.g z := by
                                          intro z hz hez hgz
                                          rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm
                                              Q.heaEdge Q.her
                                              hab.ne.symm
                                              (vertex_ne_of_color_eq hbE hrE (by decide))
                                              (vertex_ne_of_color_eq haE hrE (by decide)) hez with r | r | r
                                          · subst z; simp [hbE] at hz
                                          · subst z; simp [haE] at hz
                                          · subst z; exact hNoShareEGD Q.r hrD Q.her hgz
                                        have hUniqueE : ∀ z, E.color z = .reddish →
                                            G.Adj Q.g z → G.Adj d z → z = h := by
                                          intro z hz hgz hdz
                                          rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
                                              (vertex_ne_of_color_eq haE hxE (by decide))
                                              (vertex_ne_of_color_eq haE hhE (by decide)) hxh hgz with
                                            r | r | r
                                          · subst z; simp [haE] at hz
                                          · rcases neighbor_eq_of_degree_three
                                                (degreeE (Or.inr hdE)) hcd.symm hdh hds
                                                (vertex_ne_of_color_eq hcE hhE (by decide))
                                                (vertex_ne_of_color_eq hcE hsE (by decide)) hsh.symm hdz with
                                              t | t | t
                                            · exact (vertex_ne_of_color_eq hxE hcE (by decide)
                                                (r.symm.trans t)).elim
                                            · exact (hxh (r.symm.trans t)).elim
                                            · exact (hgs ((r.symm.trans t) ▸ hgx)).elim
                                          · exact r
                                        exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                          (HasReachableNegativeReduction.after_flip D hflip2
                                            (lemma5_13_case4_exact_no_red_degree_three E hp
                                              haE hbE hcE hdE QE hgf hdf hgdeg
                                              hNoShareDEE hNoShareEGE hxE hhE hsE hiE
                                              hgx hgh hxh hdh hds hsh hih hideg3 hUniqueE hNoRedI)))
                            · exact noResult (HasReachableNegativeReduction.after_flip C hflip
                                (HasReachableNegativeReduction.of_current_ce D hce2))
                      · have hNoBlueN : ∀ q, G.Adj n q → D.color q ≠ .blue := by
                          intro q hnq hq; exact hBlueN ⟨q, hnq, hq⟩
                        have hmOther : ∀ z, G.Adj m z → z ≠ n →
                            D.color z = .bluish := by
                          intro z hmz hzn
                          rcases D.other_neighbor_of_red_is_blueSide hmD hnD hmn hmz hzn with
                            hz | hz
                          · exact (hNoBlueM z hmz hz).elim
                          · exact hz
                        have hnOther : ∀ z, G.Adj n z → z ≠ m →
                            D.color z = .bluish := by
                          intro z hnz hzm
                          rcases D.other_neighbor_of_red_is_blueSide hnD hmD hmn.symm hnz hzm with
                            hz | hz
                          · exact (hNoBlueN z hnz hz).elim
                          · exact hz
                        exact noResult (HasReachableNegativeReduction.after_flip C hflip
                          (lemma5_4 D hmD hnD hmn hmOther hnOther))
                  · exact finishNoRedD (by
                      intro z hiz hz; exact hRedI ⟨z, hiz, hz⟩)
      · exact (noCE hce).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactLowH.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRed

/-!
# Lemma 5.13, the degree-two branch in Case (4.4.3.3)

The prose takes a third neighbor of the unique common reddish neighbor `h`.
When `h` instead has degree two, the vertices `{a, b, h}` give the
degree-guarded reddish version `ntr-dc-c`; the original red version is `ntr-l`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_exact_shared_h_degree_two
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {h : V} (hh : C.color h = .reddish)
    (hgh : G.Adj Q.g h) (hdh : G.Adj d h)
    (hdeg : vertexDegree G h = 2) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
      G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e
    subst v
    simp_all
  have hgeD : Q.g ≠ d := color_ne Q.hg hd (by decide)
  have hhe : ¬ G.Adj h Q.e := by
    intro hhe
    rcases neighbor_eq_of_degree_two hdeg hgh.symm hdh.symm hgeD hhe with e | e
    · exact Q.hge e.symm
    · exact color_ne Q.he hd (by decide) e
  have hhc : ¬ G.Adj h c := by
    intro hhc
    rcases neighbor_eq_of_degree_two hdeg hgh.symm hdh.symm hgeD hhc with e | e
    · exact color_ne hc Q.hg (by decide) e
    · exact hcd.ne e
  have hn : [a, b, h, Q.e, Q.g, c, d].Nodup := by
    simp [hab.ne, Q.hge.symm, hcd.ne,
      color_ne ha hh (by decide), color_ne hb hh (by decide),
      color_ne ha Q.he (by decide), color_ne ha Q.hg (by decide),
      color_ne ha hc (by decide), color_ne ha hd (by decide),
      color_ne hb Q.he (by decide), color_ne hb Q.hg (by decide),
      color_ne hb hc (by decide), color_ne hb hd (by decide),
      color_ne hh Q.he (by decide), color_ne hh Q.hg (by decide),
      color_ne hh hc (by decide), color_ne hh hd (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he hd (by decide),
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide)]
  apply HasReachableNegativeReduction.of_current_ntr C
  apply containsNegativeDcC C ha hb hh Q.he Q.hg hc hd hdeg
    hab Q.heaEdge.symm Q.hag Q.hbe hbc hgh.symm hdh.symm hcd hhe hhc hn

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoOverlap.lean <==
import Subcubic.Lemma5_13.Case4ExactShared

/-! Lemma 5.13, the terminal no-overlap configuration in Case (4.4.3.3.2). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Terminal no-overlap configuration.  The embedding below uses the order

`(i,g,e,c,d,u,v,x,h,r,a,b,f,s)`,

where `u,v` are the two neighbors of `i` other than `h`, `x` is the
neighbor of `g` other than `a,h`, and `s` is the neighbor of `d` other
than `c,h`.  We use the color-reversed catalogued reducer. -/
theorem lemma5_13_case4_exact_no_overlap
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {h i u v x s : V}
    (hh : C.color h = .reddish) (hi : C.color i = .bluish)
    (hu : C.color u = .reddish) (hv : C.color v = .reddish)
    (hx : C.color x = .reddish) (hs : C.color s = .reddish)
    (hih : G.Adj i h) (hiu : G.Adj i u) (hiv : G.Adj i v)
    (hga : G.Adj Q.g a) (hgx : G.Adj Q.g x) (hgh : G.Adj Q.g h)
    (hda : G.Adj c d) (hdh : G.Adj d h) (hds : G.Adj d s)
    (hca : G.Adj b c) (hab : G.Adj a b)
    (hix : ¬ G.Adj i x) (hir : ¬ G.Adj i Q.r)
    (hif : ¬ G.Adj i Q.f) (his : ¬ G.Adj i s)
    (hgu : ¬ G.Adj Q.g u) (hgv : ¬ G.Adj Q.g v)
    (hgr : ¬ G.Adj Q.g Q.r) (hgf : ¬ G.Adj Q.g Q.f)
    (hgs : ¬ G.Adj Q.g s)
    (heu : ¬ G.Adj Q.e u) (hev : ¬ G.Adj Q.e v)
    (hex : ¬ G.Adj Q.e x) (heh : ¬ G.Adj Q.e h)
    (hes : ¬ G.Adj Q.e s)
    (hn : [i, Q.g, Q.e, c, d, u, v, x, h, Q.r,
      a, b, Q.f, s].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ap
    (![i, Q.g, Q.e, c, d, u, v, x, h, Q.r, a, b, Q.f, s])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec :
        (![i, Q.g, Q.e, c, d, u, v, x, h, Q.r, a, b, Q.f, s] :
          Fin 14 → V) =
        [i, Q.g, Q.e, c, d, u, v, x, h, Q.r, a, b, Q.f, s].get := by
      funext z
      fin_cases z <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro p q hpq
    apply (negativeTailReducerData .ap).adj_map_of_edgesMapTo G _ ?_ hpq
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 5), (0, 6), (0, 8), (1, 7), (1, 8),
      (1, 10), (2, 9), (2, 10), (2, 11), (3, 4), (3, 11),
      (3, 12), (4, 8), (4, 13), (10, 11)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl |
       rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    · exact hiu
    · exact hiv
    · exact hih
    · exact hgx
    · exact hgh
    · exact hga
    · exact Q.her
    · exact Q.heaEdge
    · exact Q.hbe.symm
    · exact hda
    · exact hca.symm
    · exact Q.hcf
    · exact hdh
    · exact hds
    · exact hab
  · intro z
    have hcolors : (negativeTailReducer .ap).color =
        ![.reddish, .reddish, .reddish, .red, .red,
          .bluish, .bluish, .bluish, .bluish, .bluish,
          .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases z
    · change (C.color i).swap = .reddish; simp [hi]
    · change (C.color Q.g).swap = .reddish; simp [Q.hg]
    · change (C.color Q.e).swap = .reddish; simp [Q.he]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color u).swap = .bluish; simp [hu]
    · change (C.color v).swap = .bluish; simp [hv]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color Q.r).swap = .bluish; simp [Q.hr]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · change (C.color s).swap = .bluish; simp [hs]
  · intro p q hpq hnon hauto
    have hp := negativeAp_boundaryNonedges p q hpq hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hix | exact hir | exact hif | exact his
      | exact hgu | exact hgv | exact hgr | exact hgf | exact hgs
      | exact heu | exact hev | exact hex | exact heh
      | exact Q.hef | exact hes
      | exact fun h => hix h.symm | exact fun h => hir h.symm
      | exact fun h => hif h.symm | exact fun h => his h.symm
      | exact fun h => hgu h.symm | exact fun h => hgv h.symm
      | exact fun h => hgr h.symm | exact fun h => hgf h.symm
      | exact fun h => hgs h.symm | exact fun h => heu h.symm
      | exact fun h => hev h.symm | exact fun h => hex h.symm
      | exact fun h => heh h.symm | exact fun h => Q.hef h.symm
      | exact fun h => hes h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoRed.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRedCE

/-! Lemma 5.13, assembly of Case (4.4.3.3.2) when `i` has degree three. -/

namespace Subcubic

set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The five overlap alternatives in Case (4.4.3.3.2), under the temporary
degree-three assumption for `i`. -/
theorem lemma5_13_case4_exact_no_red_degree_three
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f) (hdf : ¬ G.Adj d Q.f)
    (hgdeg : vertexDegree G Q.g = 3)
    (hNoShareDE : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj d z)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    {x h s i : V}
    (hx : C.color x = .reddish) (hh : C.color h = .reddish)
    (hs : C.color s = .reddish) (hi : C.color i = .bluish)
    (hgx : G.Adj Q.g x) (hgh : G.Adj Q.g h)
    (hxh : x ≠ h) (hdh : G.Adj d h) (hds : G.Adj d s)
    (hsh : s ≠ h) (hih : G.Adj i h)
    (hideg : vertexDegree G i = 3)
    (hUniqueDG : ∀ z, C.color z = .reddish →
      G.Adj Q.g z → G.Adj d z → z = h)
    (hNoRedI : ∀ z, G.Adj i z → C.color z ≠ .red) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
  have hv {p q : Fin 4} (hpq : p ≠ q) :
      (![a, b, c, d] p) ≠ (![a, b, c, d] q) := hinj.ne hpq
  have edge (p q : Fin 4)
      (hpq : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj p q) :
      G.Adj (![a, b, c, d] p) (![a, b, c, d] q) := (hedge p q).mp hpq
  have nonedge (p q : Fin 4)
      (hpq : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj p q) :
      ¬ G.Adj (![a, b, c, d] p) (![a, b, c, d] q) :=
    fun h => hpq ((hedge p q).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hac : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
  have color_ne {p q : V} {cp cq : Color}
      (hp : C.color p = cp) (hq : C.color q = cq) (hne : cp ≠ cq) : p ≠ q := by
    intro e; subst q; simp_all
  obtain ⟨u, v, hiu, hiv, huh, hvh, huv⟩ :=
    exists_two_other_neighbors_of_degree_three hideg hih
  have hu : C.color u = .reddish := by
    cases hcu : C.color u with
    | red => exact (hNoRedI u hiu hcu).elim
    | reddish => rfl
    | blue => exact (C.bluish_not_adj_blueSide hi (Or.inl hcu) hiu).elim
    | bluish => exact (C.bluish_not_adj_blueSide hi (Or.inr hcu) hiu).elim
  have hvv : C.color v = .reddish := by
    cases hcv : C.color v with
    | red => exact (hNoRedI v hiv hcv).elim
    | reddish => rfl
    | blue => exact (C.bluish_not_adj_blueSide hi (Or.inl hcv) hiv).elim
    | bluish => exact (C.bluish_not_adj_blueSide hi (Or.inr hcv) hiv).elim
  have hic : ¬ G.Adj i c := C.bluish_not_adj_blueSide hi (Or.inl hc)
  have hid : ¬ G.Adj i d := C.bluish_not_adj_blueSide hi (Or.inl hd)
  have hia : ¬ G.Adj i a := fun h => hNoRedI a h ha
  have hib : ¬ G.Adj i b := fun h => hNoRedI b h hb
  have hgc : ¬ G.Adj Q.g c := C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
  have hgb : ¬ G.Adj Q.g b := by
    apply not_adj_fourth_neighbor_of_degree_three hgdeg Q.hag.symm hgx hgh
      (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh
      hab.ne.symm (color_ne hb hx (by decide))
      (color_ne hb hh (by decide))
  have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
  have hex : ¬ G.Adj Q.e x := fun he => hNoShareEG x hx he hgx
  have heh : ¬ G.Adj Q.e h := fun he => hNoShareDE h hh he hdh
  have hes : ¬ G.Adj Q.e s := fun he => hNoShareDE s hs he hds
  have hdr : ¬ G.Adj d Q.r := hNoShareDE Q.r Q.hr Q.her
  have hgs : ¬ G.Adj Q.g s := by
    intro hgs'
    have e := hUniqueDG s hs hgs' hds
    exact hsh e
  have hdx : ¬ G.Adj d x := by
    intro hdx'
    have e := hUniqueDG x hx hgx hdx'
    exact hxh e
  have hhf : h ≠ Q.f := by
    intro e
    exact hdf (e ▸ hdh)
  have hxf : x ≠ Q.f := by
    intro e
    exact hgf (e ▸ hgx)
  have hsf : s ≠ Q.f := by
    intro e
    exact hdf (e ▸ hds)
  have hch : ¬ G.Adj c h := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
    · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hh hb (by decide)
    · exact color_ne hh hd (by decide)
    · intro e; subst h; exact hdf hdh
  have hcx : ¬ G.Adj c x := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
    · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hx hb (by decide)
    · exact color_ne hx hd (by decide)
    · intro e; subst x; exact hgf hgx
  have hca : ¬ G.Adj c a := hac
  have notC (z : V) (hz : C.color z = .reddish) (hzf : z ≠ Q.f) :
      ¬ G.Adj c z := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
    · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hz hb (by decide)
    · exact color_ne hz hd (by decide)
    · exact hzf
  have notG (z : V) (hz : C.color z = .reddish)
      (hza : z ≠ a) (hzx : z ≠ x) (hzh : z ≠ h) :
      ¬ G.Adj Q.g z := by
    exact not_adj_fourth_neighbor_of_degree_three hgdeg Q.hag.symm hgx hgh
      (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh
      hza hzx hzh
  have notD (z : V) (hz : C.color z = .reddish)
      (hzc : z ≠ c) (hzh : z ≠ h) (hzs : z ≠ s) :
      ¬ G.Adj d z := by
    exact C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hdh hds
      (color_ne hc hh (by decide)) (color_ne hc hs (by decide)) hsh.symm
      hzc hzh hzs
  have notE (z : V) (hz : C.color z = .reddish)
      (hzb : z ≠ b) (hza : z ≠ a) (hzr : z ≠ Q.r) :
      ¬ G.Adj Q.e z := by
    exact not_adj_fourth_neighbor_of_degree_three Q.hedeg Q.hbe.symm
      Q.heaEdge Q.her hab.ne.symm
      (color_ne hb Q.hr (by decide)) (color_ne ha Q.hr (by decide))
      hzb hza hzr
  have notI (z : V) (hz : C.color z = .reddish)
      (hzh : z ≠ h) (hzu : z ≠ u) (hzv : z ≠ v) :
      ¬ G.Adj i z := by
    exact not_adj_fourth_neighbor_of_degree_three hideg hih hiu hiv
      (Ne.symm huh) (Ne.symm hvh) huv
      hzh hzu hzv
  have hig : i ≠ Q.g := by
    intro eig
    subst i
    exact hNoRedI a Q.hag.symm ha
  have hie : i ≠ Q.e := by
    intro e
    subst i
    exact heh hih

  by_cases hdu : G.Adj d u
  · have hdv : ¬ G.Adj d v :=
      C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hdh hdu
        (color_ne hc hh (by decide)) (color_ne hc hu (by decide))
        (Ne.symm huh) (color_ne hvv hc (by decide)) hvh (Ne.symm huv)
    exact lemma5_13_case4_exact_no_red_shared_d C hd hi hh hu hvv
      hdh hdu hih hiu hiv (fun z => hid z.symm) hdv (by
        simp [hih.ne, hiu.ne, hiv.ne, huh, hvh, huv,
          Ne.symm huh, Ne.symm hvh, Ne.symm huv,
          color_ne hd hi (by decide), color_ne hd hh (by decide),
          color_ne hd hu (by decide), color_ne hd hvv (by decide),
          color_ne hi hh (by decide), color_ne hi hu (by decide),
          color_ne hi hvv (by decide)])
  by_cases hdv : G.Adj d v
  · have hdu' : ¬ G.Adj d u :=
      C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hdh hdv
        (color_ne hc hh (by decide)) (color_ne hc hvv (by decide))
        (Ne.symm hvh) (color_ne hu hc (by decide)) huh huv
    exact lemma5_13_case4_exact_no_red_shared_d C hd hi hh hvv hu
      hdh hdv hih hiv hiu (fun z => hid z.symm) hdu' (by
        simp [hih.ne, hiu.ne, hiv.ne, huh, hvh, huv,
          Ne.symm huh, Ne.symm hvh, Ne.symm huv,
          color_ne hd hi (by decide), color_ne hd hh (by decide),
          color_ne hd hu (by decide), color_ne hd hvv (by decide),
          color_ne hi hh (by decide), color_ne hi hu (by decide),
          color_ne hi hvv (by decide)])

  by_cases hgu : G.Adj Q.g u
  · have hux : u = x := by
      rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
          (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh hgu with e | e | e
      · exact (color_ne hu ha (by decide) e).elim
      · exact e
      · exact (huh e).elim
    have hgv : ¬ G.Adj Q.g v := notG v hvv
        (color_ne hvv ha (by decide))
        (by intro e; exact huv (hux.trans e.symm))
        hvh
    by_cases hif : G.Adj i Q.f
    · rcases neighbor_eq_of_degree_three hideg hih hiu hiv
        (Ne.symm huh) (Ne.symm hvh) huv hif
        with hfEq | hfEq | hfEq
      · exact (hhf hfEq.symm).elim
      · exact (hgf (hfEq.symm ▸ hgu)).elim
      · cases hfEq
        exact lemma5_13_case4_exact_no_red_shared_g_meets_f C ha hb hc hi Q.hg
          hh hu Q.hf hih hiu hif hgh hgu Q.hag.symm Q.hcf hbc.symm hab
          hic hia hib hgc hgf hgb hch
          (notC u hu huv) hca (by
            simp [hih.ne, hiu.ne, hif.ne, hgh.ne, hgu.ne, Q.hag.ne,
              Q.hcf.ne, hbc.ne, hab.ne, huh, huv, hig, hhf,
              Ne.symm huh, Ne.symm huv, Ne.symm hhf,
              color_ne hi hc (by decide),
              color_ne hi hh (by decide), color_ne hi hu (by decide),
              color_ne hi Q.hf (by decide), color_ne hi ha (by decide),
              color_ne hi hb (by decide), color_ne Q.hg hc (by decide),
              color_ne Q.hg hh (by decide), color_ne Q.hg hu (by decide),
              color_ne Q.hg Q.hf (by decide), color_ne Q.hg ha (by decide),
              color_ne Q.hg hb (by decide), color_ne hc hh (by decide),
              color_ne hc hu (by decide), color_ne hc Q.hf (by decide),
              color_ne hc ha (by decide), color_ne hc hb (by decide),
              color_ne hh ha (by decide), color_ne hh hb (by decide),
              color_ne hu ha (by decide), color_ne hu hb (by decide),
              color_ne Q.hf ha (by decide), color_ne Q.hf hb (by decide)])
    · have huf : u ≠ Q.f := fun e => hgf (e ▸ hgu)
      have hvf : v ≠ Q.f := fun e => hif (e ▸ hiv)
      have hcu := notC u hu huf
      exact lemma5_13_case4_exact_no_red_shared_g_avoids_f C ha hb hc hi Q.hg
        hvv hh hu Q.hf hiv hih hiu hgh hgu Q.hag.symm hbc.symm Q.hcf hab
        hic hia hib hif hgc hgv hgb hgf (notC v hvv
          (by intro e; subst v; exact hif hiv)) hch
        (notC u hu huf) hca (by
          simp [hih.ne, hiu.ne, hiv.ne, huv, hgh.ne, hgu.ne, Q.hag.ne,
            hab.ne, Q.hcf.ne, hif, hig, huh, hvh,
            Ne.symm huh, Ne.symm hvh, Ne.symm huv, huf, hvf,
            hhf, Ne.symm hhf,
            color_ne hi hc (by decide),
            color_ne hi hh (by decide), color_ne hi hu (by decide),
            color_ne hi hvv (by decide), color_ne hi ha (by decide),
            color_ne hi hb (by decide), color_ne hi Q.hf (by decide),
            color_ne Q.hg hc (by decide), color_ne Q.hg hh (by decide),
            color_ne Q.hg hu (by decide), color_ne Q.hg hvv (by decide),
            color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
            color_ne Q.hg Q.hf (by decide), color_ne hc hh (by decide),
            color_ne hc hu (by decide), color_ne hc hvv (by decide),
            color_ne hc ha (by decide), color_ne hc hb (by decide),
            color_ne hc Q.hf (by decide), color_ne hh ha (by decide),
            color_ne hh hb (by decide), color_ne hu ha (by decide),
            color_ne hu hb (by decide), color_ne hvv ha (by decide),
            color_ne hvv hb (by decide), color_ne ha Q.hf (by decide),
            color_ne hb Q.hf (by decide)])
  by_cases hgv : G.Adj Q.g v
  · have hvx : v = x := by
      rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
          (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh hgv with e | e | e
      · exact (color_ne hvv ha (by decide) e).elim
      · exact e
      · exact (hvh e).elim
    by_cases hif : G.Adj i Q.f
    · rcases neighbor_eq_of_degree_three hideg hih hiu hiv
          (Ne.symm huh) (Ne.symm hvh) huv hif
          with hfEq | hfEq | hfEq
      · exact (hhf hfEq.symm).elim
      · cases hfEq
        exact lemma5_13_case4_exact_no_red_shared_g_meets_f C ha hb hc hi Q.hg
          hh hvv Q.hf hih hiv hif hgh hgv Q.hag.symm Q.hcf hbc.symm hab
          hic hia hib hgc hgf hgb hch
          (notC v hvv (Ne.symm huv)) hca (by
            simp [hih.ne, hiv.ne, hif.ne, hgh.ne, hgv.ne, Q.hag.ne,
              Q.hcf.ne, hbc.ne, hab.ne, hvh, huv, hig, hhf,
              Ne.symm hvh, Ne.symm huv, Ne.symm hhf,
              color_ne hi hc (by decide),
              color_ne hi hh (by decide), color_ne hi hvv (by decide),
              color_ne hi Q.hf (by decide), color_ne hi ha (by decide),
              color_ne hi hb (by decide), color_ne Q.hg hc (by decide),
              color_ne Q.hg hh (by decide), color_ne Q.hg hvv (by decide),
              color_ne Q.hg Q.hf (by decide), color_ne Q.hg ha (by decide),
              color_ne Q.hg hb (by decide), color_ne hc hh (by decide),
              color_ne hc hvv (by decide), color_ne hc Q.hf (by decide),
              color_ne hc ha (by decide), color_ne hc hb (by decide),
              color_ne hh ha (by decide), color_ne hh hb (by decide),
              color_ne hvv ha (by decide), color_ne hvv hb (by decide),
              color_ne Q.hf ha (by decide), color_ne Q.hf hb (by decide)])
      · exact (hgf (hfEq.symm ▸ hgv)).elim
    · have huf : u ≠ Q.f := fun e => hif (e ▸ hiu)
      have hvf : v ≠ Q.f := fun e => hgf (e ▸ hgv)
      exact lemma5_13_case4_exact_no_red_shared_g_avoids_f C ha hb hc hi Q.hg
        hu hh hvv Q.hf hiu hih hiv hgh hgv Q.hag.symm hbc.symm Q.hcf hab
        hic hia hib hif hgc hgu hgb hgf
        (notC u hu huf) hch
        (notC v hvv hvf) hca (by
          simp [hih.ne, hiu.ne, hiv.ne, huv, hgh.ne, hgv.ne,
            Q.hag.ne, hab.ne, Q.hcf.ne, hif, hig, huh, hvh,
            Ne.symm huh, Ne.symm hvh, Ne.symm huv, huf, hvf, hhf, Ne.symm hhf,
            color_ne hi hc (by decide),
            color_ne hi hu (by decide), color_ne hi hh (by decide),
            color_ne hi hvv (by decide), color_ne hi ha (by decide),
            color_ne hi hb (by decide), color_ne hi Q.hf (by decide),
            color_ne Q.hg hc (by decide), color_ne Q.hg hu (by decide),
            color_ne Q.hg hh (by decide), color_ne Q.hg hvv (by decide),
            color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
            color_ne Q.hg Q.hf (by decide), color_ne hc hu (by decide),
            color_ne hc hh (by decide), color_ne hc hvv (by decide),
            color_ne hc ha (by decide), color_ne hc hb (by decide),
            color_ne hc Q.hf (by decide), color_ne hu ha (by decide),
            color_ne hu hb (by decide), color_ne hh ha (by decide),
            color_ne hh hb (by decide), color_ne hvv ha (by decide),
            color_ne hvv hb (by decide), color_ne ha Q.hf (by decide),
            color_ne hb Q.hf (by decide)])

  by_cases hif : G.Adj i Q.f
  · have hfCases := neighbor_eq_of_degree_three hideg hih hiu hiv
        (Ne.symm huh) (Ne.symm hvh) huv hif
    rcases hfCases with hfEq | hfEq | hfEq
    · exact (hhf hfEq.symm).elim
    · cases hfEq
      have hxu : x ≠ Q.f := fun e => hgu (e.symm ▸ hgx)
      have hxv : x ≠ v := fun e => hgv (e.symm ▸ hgx)
      exact lemma5_13_case4_exact_no_red_meets_f C ha hb hc hi Q.hg hvv hx hh
        Q.hf hiv hih hiu hgx hgh Q.hag.symm Q.hcf hbc.symm hab hic
        (notI x hx hxh hxu hxv) hia hib hgc hgv hgf hgb
        (notC v hvv (Ne.symm huv)) hcx hch hca (by
          simp [hih.ne, hiu.ne, hiv.ne, huv, hgx.ne, hgh.ne,
            Q.hag.ne, Q.hcf.ne, hab.ne, hgf, hig, huh, hvh,
            Ne.symm huh, Ne.symm hvh, Ne.symm huv, hxu, hxv,
            Ne.symm hxv, hxh, hhf, Ne.symm hhf,
            color_ne hi hc (by decide),
            color_ne hi hvv (by decide), color_ne hi hx (by decide),
            color_ne hi hh (by decide), color_ne hi Q.hf (by decide),
            color_ne hi ha (by decide), color_ne hi hb (by decide),
            color_ne Q.hg hc (by decide), color_ne Q.hg hvv (by decide),
            color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
            color_ne Q.hg Q.hf (by decide), color_ne Q.hg ha (by decide),
            color_ne Q.hg hb (by decide), color_ne hc hvv (by decide),
            color_ne hc hx (by decide), color_ne hc hh (by decide),
            color_ne hc Q.hf (by decide), color_ne hc ha (by decide),
            color_ne hc hb (by decide), color_ne hvv ha (by decide),
            color_ne hvv hb (by decide), color_ne hx ha (by decide),
            color_ne hx hb (by decide), color_ne hh ha (by decide),
            color_ne hh hb (by decide), color_ne Q.hf ha (by decide),
            color_ne Q.hf hb (by decide)])
    · cases hfEq
      have hxv : x ≠ Q.f := fun e => hgv (e.symm ▸ hgx)
      have hxu : x ≠ u := fun e => hgu (e.symm ▸ hgx)
      exact lemma5_13_case4_exact_no_red_meets_f C ha hb hc hi Q.hg hu hx hh
        Q.hf hiu hih hiv hgx hgh Q.hag.symm Q.hcf hbc.symm hab hic
        (notI x hx hxh hxu hxv) hia hib hgc hgu hgf hgb
        (notC u hu huv) hcx hch hca (by
          simp [hih.ne, hiu.ne, hiv.ne, huv, hgx.ne, hgh.ne,
            Q.hag.ne, Q.hcf.ne, hab.ne, hgf, hig, huh, hvh,
            Ne.symm huh, Ne.symm hvh, Ne.symm huv, hxu, hxv,
            Ne.symm hxu, hxh, hhf, Ne.symm hhf,
            color_ne hi hc (by decide),
            color_ne hi hu (by decide), color_ne hi hx (by decide),
            color_ne hi hh (by decide), color_ne hi Q.hf (by decide),
            color_ne hi ha (by decide), color_ne hi hb (by decide),
            color_ne Q.hg hc (by decide), color_ne Q.hg hu (by decide),
            color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
            color_ne Q.hg Q.hf (by decide), color_ne Q.hg ha (by decide),
            color_ne Q.hg hb (by decide), color_ne hc hu (by decide),
            color_ne hc hx (by decide), color_ne hc hh (by decide),
            color_ne hc Q.hf (by decide), color_ne hc ha (by decide),
            color_ne hc hb (by decide), color_ne hu ha (by decide),
            color_ne hu hb (by decide), color_ne hx ha (by decide),
            color_ne hx hb (by decide), color_ne hh ha (by decide),
            color_ne hh hb (by decide), color_ne Q.hf ha (by decide),
            color_ne Q.hf hb (by decide)])

  by_cases heu : G.Adj Q.e u
  · have hur : u = Q.r := by
      rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm Q.heaEdge Q.her
          hab.ne.symm (color_ne hb Q.hr (by decide))
          (color_ne ha Q.hr (by decide)) heu with e | e | e
      · exact (color_ne hu hb (by decide) e).elim
      · exact (color_ne hu ha (by decide) e).elim
      · exact e
    have hvr : v ≠ Q.r := fun e => huv (hur.trans e.symm)
    have hsu : s ≠ u := fun e => hdu (e ▸ hds)
    have hsv : s ≠ v := fun e => hdv (e ▸ hds)
    exact lemma5_13_case4_exact_no_red_shared_e C ha hb hd hi Q.he hvv hh hu hs
      hiv hih hiu heu Q.heaEdge Q.hbe.symm hdh hds hab hid hia hib
      (notI s hs hsh hsu hsv)
      (C.bluish_not_adj_blueSide Q.he (Or.inl hd))
      (notE v hvv (color_ne hvv hb (by decide)) (color_ne hvv ha (by decide))
        hvr) heh hes hdv hdu
      (by simpa using nonedge 3 0 (by native_decide))
      (by simpa using nonedge 3 1 (by native_decide)) (by
        simp [hih.ne, hiu.ne, hiv.ne, huv, heu.ne, Q.heaEdge.ne,
          Q.hbe.ne, hdh.ne, hds.ne, hab.ne, hie, hsh, huh, hvh,
          Ne.symm hsh, Ne.symm huh, Ne.symm hvh, Ne.symm huv,
          hsu, hsv, Ne.symm hsu, Ne.symm hsv,
          color_ne ha hs (by decide), color_ne hb hs (by decide),
          color_ne hi hd (by decide),
          color_ne hi hvv (by decide), color_ne hi hh (by decide),
          color_ne hi hu (by decide), color_ne hi ha (by decide),
          color_ne hi hb (by decide), color_ne hi hs (by decide),
          color_ne Q.he hd (by decide), color_ne Q.he hvv (by decide),
          color_ne Q.he hh (by decide), color_ne Q.he hu (by decide),
          color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
          color_ne Q.he hs (by decide), color_ne hd hvv (by decide),
          color_ne hd hh (by decide), color_ne hd hu (by decide),
          color_ne hd ha (by decide), color_ne hd hb (by decide),
          color_ne hd hs (by decide), color_ne hvv ha (by decide),
          color_ne hvv hb (by decide), color_ne hh ha (by decide),
          color_ne hh hb (by decide), color_ne hu ha (by decide),
          color_ne hu hb (by decide), color_ne hs ha (by decide),
          color_ne hs hb (by decide)])
  by_cases hev : G.Adj Q.e v
  · have hvr : v = Q.r := by
      rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm Q.heaEdge Q.her
          hab.ne.symm (color_ne hb Q.hr (by decide))
          (color_ne ha Q.hr (by decide)) hev with e | e | e
      · exact (color_ne hvv hb (by decide) e).elim
      · exact (color_ne hvv ha (by decide) e).elim
      · exact e
    have hur : u ≠ Q.r := fun e => huv (e.trans hvr.symm)
    have hsu : s ≠ u := fun e => hdu (e ▸ hds)
    have hsv : s ≠ v := fun e => hdv (e ▸ hds)
    exact lemma5_13_case4_exact_no_red_shared_e C ha hb hd hi Q.he hu hh hvv hs
      hiu hih hiv hev Q.heaEdge Q.hbe.symm hdh hds hab hid hia hib
      (notI s hs hsh hsu hsv)
      (C.bluish_not_adj_blueSide Q.he (Or.inl hd))
      (notE u hu (color_ne hu hb (by decide)) (color_ne hu ha (by decide))
        hur) heh hes hdu hdv
      (by simpa using nonedge 3 0 (by native_decide))
      (by simpa using nonedge 3 1 (by native_decide)) (by
        simp [hih.ne, hiu.ne, hiv.ne, huv, hev.ne, Q.heaEdge.ne,
          Q.hbe.ne, hdh.ne, hds.ne, hab.ne, hie, hsh, huh, hvh,
          Ne.symm hsh, Ne.symm huh, Ne.symm hvh, Ne.symm huv,
          hsu, hsv, Ne.symm hsu, Ne.symm hsv,
          color_ne ha hs (by decide), color_ne hb hs (by decide),
          color_ne hi hd (by decide),
          color_ne hi hu (by decide), color_ne hi hh (by decide),
          color_ne hi hvv (by decide), color_ne hi ha (by decide),
          color_ne hi hb (by decide), color_ne hi hs (by decide),
          color_ne Q.he hd (by decide), color_ne Q.he hu (by decide),
          color_ne Q.he hh (by decide), color_ne Q.he hvv (by decide),
          color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
          color_ne Q.he hs (by decide), color_ne hd hu (by decide),
          color_ne hd hh (by decide), color_ne hd hvv (by decide),
          color_ne hd ha (by decide), color_ne hd hb (by decide),
          color_ne hd hs (by decide), color_ne hu ha (by decide),
          color_ne hu hb (by decide), color_ne hh ha (by decide),
          color_ne hh hb (by decide), color_ne hvv ha (by decide),
          color_ne hvv hb (by decide), color_ne hs ha (by decide),
          color_ne hs hb (by decide)])

  have hux : u ≠ x := fun eq => hgu (eq.symm ▸ hgx)
  have hvx : v ≠ x := fun eq => hgv (eq.symm ▸ hgx)
  have hur : u ≠ Q.r := fun eq => heu (eq.symm ▸ Q.her)
  have hvr : v ≠ Q.r := fun eq => hev (eq.symm ▸ Q.her)
  have huf : u ≠ Q.f := fun eq => hif (eq ▸ hiu)
  have hvf : v ≠ Q.f := fun eq => hif (eq ▸ hiv)
  have hus : u ≠ s := fun eq => hdu (eq ▸ hds)
  have hvs : v ≠ s := fun eq => hdv (eq ▸ hds)
  have hxr : x ≠ Q.r := fun eq => hex (eq.symm ▸ Q.her)
  have hxs : x ≠ s := fun eq => hdx (eq ▸ hds)
  have hhr : h ≠ Q.r := fun eq => heh (eq.symm ▸ Q.her)
  have hhs : h ≠ s := hsh.symm
  have hrf : Q.r ≠ Q.f := fun eq => Q.hef (eq ▸ Q.her)
  have hrs : Q.r ≠ s := fun eq => hes (eq ▸ Q.her)
  have hfs : Q.f ≠ s := hsf.symm
  have hix : ¬ G.Adj i x := notI x hx hxh hux.symm hvx.symm
  have hir : ¬ G.Adj i Q.r := notI Q.r Q.hr hhr.symm hur.symm hvr.symm
  have his : ¬ G.Adj i s := notI s hs hsh hus.symm hvs.symm
  exact lemma5_13_case4_exact_no_overlap C ha hb hc hd Q hh hi hu hvv hx hs
    hih hiu hiv Q.hag.symm hgx hgh hcd hdh hds hbc hab
    hix hir hif his hgu hgv hgr hgf hgs heu hev hex heh hes (by
      simp [hih.ne, hiu.ne, hiv.ne, huv, Q.hag.ne, hgx.ne, hgh.ne,
        hcd.ne, hdh.ne, hds.ne, hbc.ne, hab.ne, Q.her.ne,
        Q.heaEdge.ne, Q.hbe.ne, Q.hcf.ne, Q.hef, hig, hie, Q.hge,
        color_ne hi hc (by decide), color_ne hi hd (by decide),
        color_ne hi hu (by decide), color_ne hi hvv (by decide),
        color_ne hi hx (by decide), color_ne hi hh (by decide),
        color_ne hi Q.hr (by decide), color_ne hi ha (by decide),
        color_ne hi hb (by decide), color_ne hi Q.hf (by decide),
        color_ne hi hs (by decide),
        color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
        color_ne Q.hg hu (by decide), color_ne Q.hg hvv (by decide),
        color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
        color_ne Q.hg Q.hr (by decide), color_ne Q.hg ha (by decide),
        color_ne Q.hg hb (by decide), color_ne Q.hg Q.hf (by decide),
        color_ne Q.hg hs (by decide), color_ne Q.he hc (by decide),
        color_ne Q.he hd (by decide), color_ne Q.he hu (by decide),
        color_ne Q.he hvv (by decide), color_ne Q.he hx (by decide),
        color_ne Q.he hh (by decide), color_ne Q.he Q.hr (by decide),
        color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
        color_ne Q.he Q.hf (by decide), color_ne Q.he hs (by decide),
        color_ne hc hu (by decide), color_ne hc hvv (by decide),
        color_ne hc hx (by decide), color_ne hc hh (by decide),
        color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
        color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
        color_ne hc hs (by decide),
        color_ne hd hu (by decide), color_ne hd hvv (by decide),
        color_ne hd hx (by decide), color_ne hd hh (by decide),
        color_ne hd Q.hr (by decide), color_ne hd ha (by decide),
        color_ne hd hb (by decide), color_ne hd Q.hf (by decide),
        color_ne hd hs (by decide),
        color_ne hu ha (by decide), color_ne hu hb (by decide),
        color_ne hvv ha (by decide), color_ne hvv hb (by decide),
        color_ne hx ha (by decide), color_ne hx hb (by decide),
        color_ne hh ha (by decide), color_ne hh hb (by decide),
        color_ne Q.hr ha (by decide), color_ne Q.hr hb (by decide),
        color_ne ha Q.hf (by decide), color_ne ha hs (by decide),
        color_ne hb Q.hf (by decide), color_ne hb hs (by decide),
        hux, hvx, huh, hvh, hur, hvr, huf, hvf, hus, hvs,
        hxr, hxh, hxf, hxs, hhr, hhf, hhs, hrf, hrs, hfs,
        hsh, hdx, hgs, hgr, hgf, hex, heh, hes, hdr, hdf,
        hdu, hdv, hgu, hgv, heu, hev, hif])

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoRedCE.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRedG

/-! Lemma 5.13, Cases (4.4.3.3.2.3) and (4.4.3.3.2.4). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The vertex `i` meets the reddish third neighbor `f` of `c`. -/
theorem lemma5_13_case4_exact_no_red_meets_f
    (C : MatchingCutColoring G) {a b c i g u x h f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hi : C.color i = .bluish)
    (hg : C.color g = .bluish)
    (hu : C.color u = .reddish) (hx : C.color x = .reddish)
    (hh : C.color h = .reddish) (hf : C.color f = .reddish)
    (hiu : G.Adj i u) (hih : G.Adj i h) (hif : G.Adj i f)
    (hgx : G.Adj g x) (hgh : G.Adj g h) (hga : G.Adj g a)
    (hcf : G.Adj c f) (hcb : G.Adj c b) (hab : G.Adj a b)
    (hic : ¬ G.Adj i c) (hix : ¬ G.Adj i x)
    (hia : ¬ G.Adj i a) (hib : ¬ G.Adj i b)
    (hgc : ¬ G.Adj g c) (hgu : ¬ G.Adj g u)
    (hgf : ¬ G.Adj g f) (hgb : ¬ G.Adj g b)
    (hcu : ¬ G.Adj c u) (hcx : ¬ G.Adj c x)
    (hch : ¬ G.Adj c h) (hca : ¬ G.Adj c a)
    (hn : [i, g, c, u, x, h, f, a, b].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ad
    (![i, g, c, u, x, h, f, a, b])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![i, g, c, u, x, h, f, a, b] : Fin 9 → V) =
        [i, g, c, u, x, h, f, a, b].get := by funext z; fin_cases z <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro p q hpq
    apply (negativeTailReducerData .ad).adj_map_of_edgesMapTo G _ ?_ hpq
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 5), (0, 6), (1, 4), (1, 5),
      (1, 7), (2, 6), (2, 8), (7, 8)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals assumption
  · intro z
    have hcolors : (negativeTailReducer .ad).color =
        ![.reddish, .reddish, .red, .bluish, .bluish,
          .bluish, .bluish, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases z
    · change (C.color i).swap = .reddish; simp [hi]
    · change (C.color g).swap = .reddish; simp [hg]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color u).swap = .bluish; simp [hu]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color f).swap = .bluish; simp [hf]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
  · intro p q hpq hnon hauto
    have hp := negativeAd_boundaryNonedges p q hpq hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hic | exact hix | exact hia | exact hib | exact hgc
      | exact hgu | exact hgf | exact hgb | exact hcu | exact hcx
      | exact hch | exact hca
      | exact fun h => hic h.symm | exact fun h => hix h.symm
      | exact fun h => hia h.symm | exact fun h => hib h.symm
      | exact fun h => hgc h.symm | exact fun h => hgu h.symm
      | exact fun h => hgf h.symm | exact fun h => hgb h.symm
      | exact fun h => hcu h.symm | exact fun h => hcx h.symm
      | exact fun h => hch h.symm | exact fun h => hca h.symm

/-- The vertices `i` and `e` share a reddish neighbor `z`. -/
theorem lemma5_13_case4_exact_no_red_shared_e
    (C : MatchingCutColoring G) {a b d i e u h z s : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hd : C.color d = .blue) (hi : C.color i = .bluish)
    (he : C.color e = .bluish)
    (hu : C.color u = .reddish) (hh : C.color h = .reddish)
    (hz : C.color z = .reddish) (hs : C.color s = .reddish)
    (hiu : G.Adj i u) (hih : G.Adj i h) (hiz : G.Adj i z)
    (hez : G.Adj e z) (hea : G.Adj e a) (heb : G.Adj e b)
    (hdh : G.Adj d h) (hds : G.Adj d s) (hab : G.Adj a b)
    (hid : ¬ G.Adj i d) (hia : ¬ G.Adj i a) (hib : ¬ G.Adj i b)
    (his : ¬ G.Adj i s) (hed : ¬ G.Adj e d)
    (heu : ¬ G.Adj e u) (heh : ¬ G.Adj e h) (hes : ¬ G.Adj e s)
    (hdu : ¬ G.Adj d u) (hdz : ¬ G.Adj d z)
    (hda : ¬ G.Adj d a) (hdb : ¬ G.Adj d b)
    (hn : [i, e, d, u, h, z, a, b, s].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ae
    (![i, e, d, u, h, z, a, b, s])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![i, e, d, u, h, z, a, b, s] : Fin 9 → V) =
        [i, e, d, u, h, z, a, b, s].get := by funext q; fin_cases q <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro p q hpq
    apply (negativeTailReducerData .ae).adj_map_of_edgesMapTo G _ ?_ hpq
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 5), (1, 6),
      (1, 7), (2, 4), (2, 8), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals assumption
  · intro q
    have hcolors : (negativeTailReducer .ae).color =
        ![.reddish, .reddish, .red, .bluish, .bluish,
          .bluish, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases q
    · change (C.color i).swap = .reddish; simp [hi]
    · change (C.color e).swap = .reddish; simp [he]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color u).swap = .bluish; simp [hu]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color z).swap = .bluish; simp [hz]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color s).swap = .bluish; simp [hs]
  · intro p q hpq hnon hauto
    have hp := negativeAe_boundaryNonedges p q hpq hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hid | exact hia | exact hib | exact his | exact hed
      | exact heu | exact heh | exact hes | exact hdu | exact hdz
      | exact hda | exact hdb
      | exact fun h => hid h.symm | exact fun h => hia h.symm
      | exact fun h => hib h.symm | exact fun h => his h.symm
      | exact fun h => hed h.symm | exact fun h => heu h.symm
      | exact fun h => heh h.symm | exact fun h => hes h.symm
      | exact fun h => hdu h.symm | exact fun h => hdz h.symm
      | exact fun h => hda h.symm | exact fun h => hdb h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoRedDG.lean <==
import Subcubic.Lemma5_13.Case4ExactNoOverlap

/-! Lemma 5.13, Case (4.4.3.3.2.1). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The bluish vertex `i` and the blue vertex `d` have the
reddish neighbors `h,z` in common. -/
theorem lemma5_13_case4_exact_no_red_shared_d
    (C : MatchingCutColoring G) {d h i z u : V}
    (hd : C.color d = .blue) (hi : C.color i = .bluish)
    (hh : C.color h = .reddish) (hz : C.color z = .reddish)
    (hu : C.color u = .reddish)
    (hdh : G.Adj d h) (hdz : G.Adj d z)
    (hih : G.Adj i h) (hiz : G.Adj i z) (hiu : G.Adj i u)
    (hdi : ¬ G.Adj d i) (hdu : ¬ G.Adj d u)
    (hn : [d, i, h, z, u].Nodup) :
    HasReachableNegativeReduction C := by
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegativeE C.swapSides
    (by simp [hd]) (by simp [hi]) (by simp [hh]) (by simp [hz])
    (by simp [hu]) hdh hdz hih hiz hiu hdi hdu hn

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoRedG.lean <==
import Subcubic.Lemma5_13.Case4ExactNoRedDG

/-! Lemma 5.13, Case (4.4.3.3.2.2): `i` and `g` overlap. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Shared-`g` overlap case, used when `i` meets `f`. -/
theorem lemma5_13_case4_exact_no_red_shared_g_meets_f
    (C : MatchingCutColoring G) {a b c i g h z f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hi : C.color i = .bluish)
    (hg : C.color g = .bluish)
    (hh : C.color h = .reddish) (hz : C.color z = .reddish)
    (hf : C.color f = .reddish)
    (hih : G.Adj i h) (hiz : G.Adj i z) (hif : G.Adj i f)
    (hgh : G.Adj g h) (hgz : G.Adj g z) (hga : G.Adj g a)
    (hcf : G.Adj c f) (hcb : G.Adj c b) (hab : G.Adj a b)
    (hic : ¬ G.Adj i c) (hia : ¬ G.Adj i a) (hib : ¬ G.Adj i b)
    (hgc : ¬ G.Adj g c) (hgf : ¬ G.Adj g f) (hgb : ¬ G.Adj g b)
    (hch : ¬ G.Adj c h) (hcz : ¬ G.Adj c z)
    (hca : ¬ G.Adj c a)
    (hn : [i, g, c, h, z, f, a, b].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .w (![i, g, c, h, z, f, a, b])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![i, g, c, h, z, f, a, b] : Fin 8 → V) =
        [i, g, c, h, z, f, a, b].get := by funext x; fin_cases x <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .w).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 3), (1, 4),
      (1, 6), (2, 5), (2, 7), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .w).color =
        ![.reddish, .reddish, .red, .bluish, .bluish, .bluish, .blue, .blue] := by
      native_decide
    rw [hcolors]
    fin_cases x
    · change (C.color i).swap = .reddish; simp [hi]
    · change (C.color g).swap = .reddish; simp [hg]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color z).swap = .bluish; simp [hz]
    · change (C.color f).swap = .bluish; simp [hf]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
  · intro x y hne hnon hauto
    have hp := negativeW_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hic | exact hia | exact hib | exact hgc | exact hgf
      | exact hgb | exact hch | exact hcz | exact hca
      | exact fun h => hic h.symm | exact fun h => hia h.symm
      | exact fun h => hib h.symm | exact fun h => hgc h.symm
      | exact fun h => hgf h.symm | exact fun h => hgb h.symm
      | exact fun h => hch h.symm | exact fun h => hcz h.symm
      | exact fun h => hca h.symm

/-- Shared-`g` overlap case, used when `i` does not meet `f`. -/
theorem lemma5_13_case4_exact_no_red_shared_g_avoids_f
    (C : MatchingCutColoring G) {a b c i g u h z f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hi : C.color i = .bluish)
    (hg : C.color g = .bluish)
    (hu : C.color u = .reddish) (hh : C.color h = .reddish)
    (hz : C.color z = .reddish) (hf : C.color f = .reddish)
    (hiu : G.Adj i u) (hih : G.Adj i h) (hiz : G.Adj i z)
    (hgh : G.Adj g h) (hgz : G.Adj g z) (hga : G.Adj g a)
    (hcb : G.Adj c b) (hcf : G.Adj c f) (hab : G.Adj a b)
    (hic : ¬ G.Adj i c) (hia : ¬ G.Adj i a) (hib : ¬ G.Adj i b)
    (hif : ¬ G.Adj i f) (hgc : ¬ G.Adj g c)
    (hgu : ¬ G.Adj g u) (hgb : ¬ G.Adj g b)
    (hgf : ¬ G.Adj g f) (hcu : ¬ G.Adj c u)
    (hch : ¬ G.Adj c h) (hcz : ¬ G.Adj c z)
    (hca : ¬ G.Adj c a)
    (hn : [i, g, c, u, h, z, a, b, f].Nodup) :
    HasReachableNegativeReduction C := by
  classical
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ac
    (![i, g, c, u, h, z, a, b, f])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![i, g, c, u, h, z, a, b, f] : Fin 9 → V) =
        [i, g, c, u, h, z, a, b, f].get := by funext x; fin_cases x <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .ac).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 4), (1, 5),
      (1, 6), (2, 7), (2, 8), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .ac).color =
        ![.reddish, .reddish, .red, .bluish, .bluish,
          .bluish, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x
    · change (C.color i).swap = .reddish; simp [hi]
    · change (C.color g).swap = .reddish; simp [hg]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color u).swap = .bluish; simp [hu]
    · change (C.color h).swap = .bluish; simp [hh]
    · change (C.color z).swap = .bluish; simp [hz]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color f).swap = .bluish; simp [hf]
  · intro x y hne hnon hauto
    have hp := negativeAc_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hic | exact hia | exact hib | exact hif | exact hgc
      | exact hgu | exact hgb | exact hgf | exact hcu | exact hch
      | exact hcz | exact hca
      | exact fun h => hic h.symm | exact fun h => hia h.symm
      | exact fun h => hib h.symm | exact fun h => hif h.symm
      | exact fun h => hgc h.symm | exact fun h => hgu h.symm
      | exact fun h => hgb h.symm | exact fun h => hgf h.symm
      | exact fun h => hcu h.symm | exact fun h => hch h.symm
      | exact fun h => hcz h.symm | exact fun h => hca h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactNoRedLow.lean <==
import Subcubic.Lemma5_13.Case4ExactLowH

/-! Degree-one and degree-two versions of Lemma 5.13, Case (4.4.3.3.2). -/

namespace Subcubic

set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_exact_no_red_low_degree
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f) (hdf : ¬ G.Adj d Q.f)
    (hgdeg : vertexDegree G Q.g = 3)
    (hNoShareDE : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj d z)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    {x h s i : V}
    (hx : C.color x = .reddish) (hh : C.color h = .reddish)
    (hs : C.color s = .reddish) (hi : C.color i = .bluish)
    (hgx : G.Adj Q.g x) (hgh : G.Adj Q.g h) (hxh : x ≠ h)
    (hdh : G.Adj d h) (hds : G.Adj d s) (hsh : s ≠ h)
    (hih : G.Adj i h)
    (hUniqueDG : ∀ z, C.color z = .reddish →
      G.Adj Q.g z → G.Adj d z → z = h)
    (hNoRedI : ∀ z, G.Adj i z → C.color z ≠ .red)
    (hideg : vertexDegree G i = 1 ∨ vertexDegree G i = 2) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {p q : Fin 4} (hpq : p ≠ q) :
      (![a, b, c, d] p) ≠ (![a, b, c, d] q) := hinj.ne hpq
  have edge (p q : Fin 4)
      (hpq : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj p q) :
      G.Adj (![a, b, c, d] p) (![a, b, c, d] q) := (hedge p q).mp hpq
  have nonedge (p q : Fin 4)
      (hpq : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj p q) :
      ¬ G.Adj (![a, b, c, d] p) (![a, b, c, d] q) :=
    fun h => hpq ((hedge p q).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hac : ¬ G.Adj c a := by simpa using nonedge 2 0 (by native_decide)
  have color_ne {p q : V} {cp cq : Color}
      (hp : C.color p = cp) (hq : C.color q = cq) (hne : cp ≠ cq) : p ≠ q := by
    intro e; subst q; simp_all
  have hic : ¬ G.Adj i c := C.bluish_not_adj_blueSide hi (Or.inl hc)
  have hia : ¬ G.Adj i a := fun z => hNoRedI a z ha
  have hib : ¬ G.Adj i b := fun z => hNoRedI b z hb
  have hgc : ¬ G.Adj Q.g c := C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
  have hgb : ¬ G.Adj Q.g b := by
    apply not_adj_fourth_neighbor_of_degree_three hgdeg Q.hag.symm hgx hgh
      (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh
      hab.ne.symm (color_ne hb hx (by decide))
      (color_ne hb hh (by decide))
  have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
  have hex : ¬ G.Adj Q.e x := fun hex => hNoShareEG x hx hex hgx
  have heh : ¬ G.Adj Q.e h := fun heh => hNoShareDE h hh heh hdh
  have hes : ¬ G.Adj Q.e s := fun hes => hNoShareDE s hs hes hds
  have hgs : ¬ G.Adj Q.g s := by
    intro z
    exact hsh (hUniqueDG s hs z hds)
  have hdx : ¬ G.Adj d x := by
    intro z
    exact hxh (hUniqueDG x hx hgx z)
  have hch : ¬ G.Adj c h := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
    · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hh hb (by decide)
    · exact color_ne hh hd (by decide)
    · intro e; subst h; exact hdf hdh
  have hcx : ¬ G.Adj c x := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
    · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hx hb (by decide)
    · exact color_ne hx hd (by decide)
    · intro e; subst x; exact hgf hgx
  have hdr : ¬ G.Adj d Q.r := hNoShareDE Q.r Q.hr Q.her

  have emitAnMinus2 (hdeg1 : vertexDegree G i = 1) :
      HasReachableNegativeReduction C := by
    have onlyI {z : V} (hiz : G.Adj i z) : z = h := by
      exact neighbor_eq_of_degree_one hdeg1 hih hiz
    have hix : ¬ G.Adj i x := fun z => hxh (onlyI z)
    have hhr : h ≠ Q.r := fun e => heh (e.symm ▸ Q.her)
    have hhf : h ≠ Q.f := fun e => hdf (e.symm ▸ hdh)
    have hir : ¬ G.Adj i Q.r := fun z => hhr (onlyI z).symm
    have hif : ¬ G.Adj i Q.f := fun z => hhf (onlyI z).symm
    have his : ¬ G.Adj i s := fun z => hsh (onlyI z)
    have hig : i ≠ Q.g := fun e => hia (e ▸ Q.hag.symm)
    have hie : i ≠ Q.e := fun e => hia (e ▸ Q.heaEdge)
    have hxr : x ≠ Q.r := fun e => hex (e.symm ▸ Q.her)
    have hxf : x ≠ Q.f := fun e => hgf (e.symm ▸ hgx)
    have hxs : x ≠ s := fun e => hgs (e ▸ hgx)
    have hrs : Q.r ≠ s := fun e => hes (e ▸ Q.her)
    have hrf : Q.r ≠ Q.f := fun e => Q.hef (e ▸ Q.her)
    have hfs : Q.f ≠ s := fun e => hdf (e ▸ hds)
    have hn : [i, Q.g, Q.e, c, d, x, h, Q.r, a, b, Q.f, s].Nodup := by
      simp [hih.ne, Q.hag.ne, hgx.ne, hgh.ne, Q.her.ne,
        Q.heaEdge.ne, Q.hbe.ne, hcd.ne, hbc.ne, hab.ne, Q.hcf.ne,
        hdh.ne, hds.ne, hxh, hsh, hsh.symm, Q.hef, hgf,
        hig, hie, Q.hge, hxr, hxf, hxs, hhr, hhf, hrs, hrf, hfs,
        color_ne hi hc (by decide), color_ne hi hd (by decide),
        color_ne hi hx (by decide), color_ne hi hh (by decide),
        color_ne hi Q.hr (by decide), color_ne hi ha (by decide),
        color_ne hi hb (by decide), color_ne hi Q.hf (by decide),
        color_ne hi hs (by decide),
        color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
        color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
        color_ne Q.hg Q.hr (by decide), color_ne Q.hg ha (by decide),
        color_ne Q.hg hb (by decide), color_ne Q.hg Q.hf (by decide),
        color_ne Q.hg hs (by decide), color_ne Q.he hc (by decide),
        color_ne Q.he hd (by decide), color_ne Q.he hx (by decide),
        color_ne Q.he hh (by decide), color_ne Q.he Q.hr (by decide),
        color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
        color_ne Q.he Q.hf (by decide), color_ne Q.he hs (by decide),
        color_ne hc hx (by decide), color_ne hc hh (by decide),
        color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
        color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
        color_ne hc hs (by decide), color_ne hd hx (by decide),
        color_ne hd hh (by decide), color_ne hd Q.hr (by decide),
        color_ne hd ha (by decide), color_ne hd hb (by decide),
        color_ne hd Q.hf (by decide), color_ne hd hs (by decide),
        color_ne hx ha (by decide), color_ne hx hb (by decide),
        color_ne hh ha (by decide), color_ne hh hb (by decide),
        color_ne Q.hr ha (by decide), color_ne Q.hr hb (by decide),
        color_ne ha Q.hf (by decide), color_ne ha hs (by decide),
        color_ne hb Q.hf (by decide), color_ne hb hs (by decide)]
    apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegative_of_embedding_with_degree C.swapSides .dcM
      (![i, Q.g, Q.e, c, d, x, h, Q.r, a, b, Q.f, s])
    · change vertexDegree G i = 1
      exact hdeg1
    · have hvec :
          (![i, Q.g, Q.e, c, d, x, h, Q.r, a, b, Q.f, s] : Fin 12 → V) =
            [i, Q.g, Q.e, c, d, x, h, Q.r, a, b, Q.f, s].get := by
        funext z; fin_cases z <;> rfl
      rw [hvec]; exact hn.injective_get
    · intro p q hpq
      apply (negativeTailReducerData .dcM).adj_map_of_edgesMapTo G _ ?_ hpq
      unfold PatternData.EdgesMapTo
      dsimp only [negativeTailReducerData]
      intro e he
      change e ∈ [(0, 6), (1, 5), (1, 6), (1, 8), (2, 7), (2, 8),
        (2, 9), (3, 4), (3, 9), (3, 10), (4, 6), (4, 11), (8, 9)] at he
      simp at he
      rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl |
        rfl | rfl | rfl | rfl | rfl | rfl)
      · exact hih
      · exact hgx
      · exact hgh
      · exact Q.hag.symm
      · exact Q.her
      · exact Q.heaEdge
      · exact Q.hbe.symm
      · exact hcd
      · exact hbc.symm
      · exact Q.hcf
      · exact hdh
      · exact hds
      · exact hab
    · intro z
      have hcolors : (negativeTailReducer .dcM).color =
          ![.reddish, .reddish, .reddish, .red, .red, .bluish,
            .bluish, .bluish, .blue, .blue, .bluish, .bluish] := by native_decide
      rw [hcolors]
      fin_cases z
      · change (C.color i).swap = .reddish; simp [hi]
      · change (C.color Q.g).swap = .reddish; simp [Q.hg]
      · change (C.color Q.e).swap = .reddish; simp [Q.he]
      · change (C.color c).swap = .red; simp [hc]
      · change (C.color d).swap = .red; simp [hd]
      · change (C.color x).swap = .bluish; simp [hx]
      · change (C.color h).swap = .bluish; simp [hh]
      · change (C.color Q.r).swap = .bluish; simp [Q.hr]
      · change (C.color a).swap = .blue; simp [ha]
      · change (C.color b).swap = .blue; simp [hb]
      · change (C.color Q.f).swap = .bluish; simp [Q.hf]
      · change (C.color s).swap = .bluish; simp [hs]
    · intro p q hpq hnon hauto
      have hp := negativeDcM_boundaryNonedges p q hpq hnon hauto
      simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
      rcases hp with
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
      all_goals first
        | exact hix | exact hir | exact hif | exact his
        | exact hgr | exact hgf | exact hgs | exact hex | exact heh
        | exact Q.hef | exact hes
        | exact fun z => hix z.symm | exact fun z => hir z.symm
        | exact fun z => hif z.symm | exact fun z => his z.symm
        | exact fun z => hgr z.symm | exact fun z => hgf z.symm
        | exact fun z => hgs z.symm | exact fun z => hex z.symm
        | exact fun z => heh z.symm | exact fun z => Q.hef z.symm
        | exact fun z => hes z.symm

  rcases hideg with hdeg1 | hdeg2
  · exact emitAnMinus2 hdeg1
  · obtain ⟨u, hiu, huh⟩ := exists_other_neighbor_of_degree_two hdeg2 hih
    have hu : C.color u = .reddish := by
      cases hcu : C.color u with
      | red => exact (hNoRedI u hiu hcu).elim
      | reddish => rfl
      | blue => exact (C.bluish_not_adj_blueSide hi (Or.inl hcu) hiu).elim
      | bluish => exact (C.bluish_not_adj_blueSide hi (Or.inr hcu) hiu).elim
    -- The overlap alternatives are shortened terminal reducer configurations;
    -- if none occurs, the low-degree disjoint configuration applies.
    by_cases hdu : G.Adj d u
    · have hdi : ¬ G.Adj d i := C.bluish_not_adj_blueSide hi (Or.inl hd) ∘
          SimpleGraph.Adj.symm
      apply HasReachableNegativeReduction.of_current_ntr C
      apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
      apply containsNegativeDcB C.swapSides
        (by simp [hd]) (by simp [hi]) (by simp [hu]) (by simp [hh]) hdeg2
        hdu hdh hiu hih hdi
      simp [hdu.ne, hiu.ne, hdh.ne, hih.ne, huh,
        color_ne hd hi (by decide), color_ne hd hu (by decide),
        color_ne hd hh (by decide), color_ne hi hu (by decide),
        color_ne hi hh (by decide)]
    · by_cases hgu : G.Adj Q.g u
      · have huf : u ≠ Q.f := by intro e; subst u; exact hgf hgu
        have hig : i ≠ Q.g := fun e => hia (e ▸ Q.hag.symm)
        have hhf : h ≠ Q.f := fun e => hdf (e.symm ▸ hdh)
        have hgf_ne : Q.g ≠ Q.f := fun e => hgc (e.symm ▸ Q.hcf.symm)
        have hif' : ¬ G.Adj i Q.f := by
          intro z
          rcases neighbor_eq_of_degree_two hdeg2 hih hiu huh.symm z with e | e
          · exact hhf e.symm
          · exact huf e.symm
        have hcu : ¬ G.Adj c u := by
          apply C.not_adj_fourth_neighbor (Or.inr hc) hbc.symm hcd Q.hcf
          · exact hv (p := (1 : Fin 4)) (q := 3) (by decide)
          · exact color_ne hb Q.hf (by decide)
          · exact color_ne hd Q.hf (by decide)
          · exact color_ne hu hb (by decide)
          · exact color_ne hu hd (by decide)
          · exact huf
        have hn : [i, Q.g, c, u, h, a, b, Q.f].Nodup := by
          simp [hih.ne, hiu.ne, huh, hgu.ne, hgh.ne, Q.hag.ne,
            hbc.ne, Q.hcf.ne, hab.ne, hgf, hxh,
            hig, huf, hhf, hgf_ne, color_ne hi hc (by decide),
            color_ne hi hu (by decide), color_ne hi hh (by decide),
            color_ne hi ha (by decide), color_ne hi hb (by decide),
            color_ne hi Q.hf (by decide), color_ne Q.hg hc (by decide),
            color_ne Q.hg hu (by decide), color_ne Q.hg hh (by decide),
            color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
            color_ne hc hu (by decide),
            color_ne hc hh (by decide), color_ne hc ha (by decide),
            color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
            color_ne hu ha (by decide), color_ne hu hb (by decide),
            color_ne hh ha (by decide), color_ne hh hb (by decide),
            color_ne ha Q.hf (by decide), color_ne hb Q.hf (by decide)]
        apply HasReachableNegativeReduction.of_current_ntr C
        apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
        apply containsNegative_of_embedding_with_degree C.swapSides .dcI
          (![i, Q.g, c, u, h, a, b, Q.f])
        · change vertexDegree G i = 2
          exact hdeg2
        · have hvec : (![i, Q.g, c, u, h, a, b, Q.f] : Fin 8 → V) =
              [i, Q.g, c, u, h, a, b, Q.f].get := by
            funext z; fin_cases z <;> rfl
          rw [hvec]; exact hn.injective_get
        · intro p q hpq
          apply (negativeTailReducerData .dcI).adj_map_of_edgesMapTo G _ ?_ hpq
          unfold PatternData.EdgesMapTo
          dsimp only [negativeTailReducerData]
          intro e he
          change e ∈ [(0, 3), (0, 4), (1, 3), (1, 4), (1, 5),
            (2, 6), (2, 7), (5, 6)] at he
          simp at he
          rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
          · exact hiu
          · exact hih
          · exact hgu
          · exact hgh
          · exact Q.hag.symm
          · exact hbc.symm
          · exact Q.hcf
          · exact hab
        · intro z
          have hcolors : (negativeTailReducer .dcI).color =
              ![.reddish, .reddish, .red, .bluish, .bluish,
                .blue, .blue, .bluish] := by native_decide
          rw [hcolors]
          fin_cases z
          · change (C.color i).swap = .reddish; simp [hi]
          · change (C.color Q.g).swap = .reddish; simp [Q.hg]
          · change (C.color c).swap = .red; simp [hc]
          · change (C.color u).swap = .bluish; simp [hu]
          · change (C.color h).swap = .bluish; simp [hh]
          · change (C.color a).swap = .blue; simp [ha]
          · change (C.color b).swap = .blue; simp [hb]
          · change (C.color Q.f).swap = .bluish; simp [Q.hf]
        · intro p q hpq hnon hauto
          have hp := negativeDcI_boundaryNonedges p q hpq hnon hauto
          simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
          rcases hp with
              (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
               ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
               ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
              (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
               ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
               ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
          · exact hic
          · exact hia
          · exact hib
          · exact hif'
          · exact hgc
          · exact hgb
          · exact hgf
          · exact hcu
          · exact hch
          · exact hac
          · exact fun z => hic z.symm
          · exact fun z => hia z.symm
          · exact fun z => hib z.symm
          · exact fun z => hif' z.symm
          · exact fun z => hgc z.symm
          · exact fun z => hgb z.symm
          · exact fun z => hgf z.symm
          · exact fun z => hcu z.symm
          · exact fun z => hch z.symm
          · exact fun z => hac z.symm
      · -- Remaining shortened configurations are assembled in the degree-three
        -- proof after replacing the absent neighbor by the appropriate guarded
        -- `ac/ad/an-minus` pattern.
        by_cases hif : G.Adj i Q.f
        · have hhf : h ≠ Q.f := fun e => hdf (e.symm ▸ hdh)
          have huf : u = Q.f := by
            rcases neighbor_eq_of_degree_two hdeg2 hih hiu
              huh.symm hif with e | e
            · exact (hhf e.symm).elim
            · exact e.symm
          subst u
          have hig : i ≠ Q.g := fun e => hia (e ▸ Q.hag.symm)
          have hxf : x ≠ Q.f := fun e => hgf (e.symm ▸ hgx)
          have hgf_ne : Q.g ≠ Q.f := fun e => hgc (e.symm ▸ Q.hcf.symm)
          have hix : ¬ G.Adj i x := by
            intro z
            rcases neighbor_eq_of_degree_two hdeg2 hih hif hhf z with e | e
            · exact hxh e
            · exact hxf e
          apply HasReachableNegativeReduction.of_current_ntr C
          apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
          apply containsNegative_of_embedding_with_degree C.swapSides .dcJ
            (![i, Q.g, c, x, h, Q.f, a, b])
          · change vertexDegree G i = 2
            exact hdeg2
          · have hvec : (![i, Q.g, c, x, h, Q.f, a, b] : Fin 8 → V) =
                [i, Q.g, c, x, h, Q.f, a, b].get := by
                funext z; fin_cases z <;> rfl
            rw [hvec]
            apply List.Nodup.injective_get
            simp [hih.ne, hif.ne, hgx.ne, hgh.ne, Q.hag.ne, Q.hcf.ne,
              hab.ne, hxh, hgf, hig, hhf, hxf, hgf_ne,
              color_ne hi hc (by decide),
              color_ne hi hx (by decide), color_ne hi hh (by decide),
              color_ne hi ha (by decide),
              color_ne hi hb (by decide), color_ne Q.hg hc (by decide),
              color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
              color_ne Q.hg ha (by decide),
              color_ne Q.hg hb (by decide), color_ne hc hx (by decide),
              color_ne hc hh (by decide), color_ne hc Q.hf (by decide),
              color_ne hc ha (by decide), color_ne hc hb (by decide),
              color_ne hx ha (by decide), color_ne hx hb (by decide),
              color_ne hh ha (by decide), color_ne hh hb (by decide),
              color_ne Q.hf ha (by decide), color_ne Q.hf hb (by decide)]
          · intro p q hpq
            apply (negativeTailReducerData .dcJ).adj_map_of_edgesMapTo G _ ?_ hpq
            unfold PatternData.EdgesMapTo
            dsimp only [negativeTailReducerData]
            intro e he
            change e ∈ [(0, 4), (0, 5), (1, 3), (1, 4), (1, 6),
              (2, 5), (2, 7), (6, 7)] at he
            simp at he
            rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
            · exact hih
            · exact hif
            · exact hgx
            · exact hgh
            · exact Q.hag.symm
            · exact Q.hcf
            · exact hbc.symm
            · exact hab
          · intro z
            have hcolors : (negativeTailReducer .dcJ).color =
                ![.reddish, .reddish, .red, .bluish, .bluish,
                  .bluish, .blue, .blue] := by native_decide
            rw [hcolors]
            fin_cases z
            · change (C.color i).swap = .reddish; simp [hi]
            · change (C.color Q.g).swap = .reddish; simp [Q.hg]
            · change (C.color c).swap = .red; simp [hc]
            · change (C.color x).swap = .bluish; simp [hx]
            · change (C.color h).swap = .bluish; simp [hh]
            · change (C.color Q.f).swap = .bluish; simp [Q.hf]
            · change (C.color a).swap = .blue; simp [ha]
            · change (C.color b).swap = .blue; simp [hb]
          · intro p q hpq hnon hauto
            have hp := negativeDcJ_boundaryNonedges p q hpq hnon hauto
            simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
            rcases hp with
                (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                 ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                 ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
                (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                 ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                 ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
            all_goals first
              | exact hic | exact hix
              | exact hia | exact hib | exact hgc | exact hgf | exact hgb
              | exact hcx | exact hch | exact hac
              | exact fun z => hic z.symm | exact fun z => hix z.symm
              | exact fun z => hia z.symm | exact fun z => hib z.symm
              | exact fun z => hgc z.symm | exact fun z => hgf z.symm
              | exact fun z => hgb z.symm | exact fun z => hcx z.symm
              | exact fun z => hch z.symm | exact fun z => hac z.symm
        · by_cases heu : G.Adj Q.e u
          · have hdi : ¬ G.Adj d i := C.bluish_not_adj_blueSide hi (Or.inl hd) ∘
                SimpleGraph.Adj.symm
            have hdu' : ¬ G.Adj d u := hdu
            have hie : i ≠ Q.e := fun e => hia (e ▸ Q.heaEdge)
            have hus : u ≠ s := fun e => hdu (e ▸ hds)
            have his : ¬ G.Adj i s := by
              intro z
              rcases neighbor_eq_of_degree_two hdeg2 hih hiu huh.symm z with e | e
              · exact hsh e
              · exact hus e.symm
            have hda : ¬ G.Adj d a := by simpa using nonedge 3 0 (by native_decide)
            have hdb : ¬ G.Adj d b := by simpa using nonedge 3 1 (by native_decide)
            apply HasReachableNegativeReduction.of_current_ntr C
            apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
            apply containsNegative_of_embedding_with_degree C.swapSides .dcK
              (![i, Q.e, d, h, u, a, b, s])
            · change vertexDegree G i = 2
              exact hdeg2
            · have hvec : (![i, Q.e, d, h, u, a, b, s] : Fin 8 → V) =
                  [i, Q.e, d, h, u, a, b, s].get := by
                  funext z; fin_cases z <;> rfl
              rw [hvec]
              apply List.Nodup.injective_get
              simp [hih.ne, hiu.ne, huh, huh.symm, Q.heaEdge.ne, Q.hbe.ne,
                hdh.ne, hds.ne, hab.ne, hsh, hsh.symm, hie, hus,
                color_ne ha hs (by decide), color_ne hb hs (by decide),
                color_ne hi hd (by decide),
                color_ne hi hh (by decide), color_ne hi hu (by decide),
                color_ne hi ha (by decide), color_ne hi hb (by decide),
                color_ne hi hs (by decide), color_ne Q.he hd (by decide),
                color_ne Q.he hh (by decide), color_ne Q.he hu (by decide),
                color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
                color_ne Q.he hs (by decide), color_ne hd hh (by decide),
                color_ne hd hu (by decide), color_ne hd ha (by decide),
                color_ne hd hb (by decide), color_ne hd hs (by decide),
                color_ne hh ha (by decide), color_ne hh hb (by decide),
                color_ne hu ha (by decide), color_ne hu hb (by decide),
                color_ne hs ha (by decide), color_ne hs hb (by decide)]
            · intro p q hpq
              apply (negativeTailReducerData .dcK).adj_map_of_edgesMapTo G _ ?_ hpq
              unfold PatternData.EdgesMapTo
              dsimp only [negativeTailReducerData]
              intro e he
              change e ∈ [(0, 3), (0, 4), (1, 4), (1, 5), (1, 6),
                (2, 3), (2, 7), (5, 6)] at he
              simp at he
              rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
              · exact hih
              · exact hiu
              · exact heu
              · exact Q.heaEdge
              · exact Q.hbe.symm
              · exact hdh
              · exact hds
              · exact hab
            · intro z
              have hcolors : (negativeTailReducer .dcK).color =
                  ![.reddish, .reddish, .red, .bluish, .bluish,
                    .blue, .blue, .bluish] := by native_decide
              rw [hcolors]
              fin_cases z
              · change (C.color i).swap = .reddish; simp [hi]
              · change (C.color Q.e).swap = .reddish; simp [Q.he]
              · change (C.color d).swap = .red; simp [hd]
              · change (C.color h).swap = .bluish; simp [hh]
              · change (C.color u).swap = .bluish; simp [hu]
              · change (C.color a).swap = .blue; simp [ha]
              · change (C.color b).swap = .blue; simp [hb]
              · change (C.color s).swap = .bluish; simp [hs]
            · intro p q hpq hnon hauto
              have hp := negativeDcK_boundaryNonedges p q hpq hnon hauto
              simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
              rcases hp with
                  (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
                  (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
              all_goals first
                | exact hdi | exact hia | exact hib | exact his
                | exact C.bluish_not_adj_blueSide Q.he (Or.inl hd)
                | exact heh | exact hes | exact hdu' | exact hda | exact hdb
                | exact fun z => hdi z.symm | exact fun z => hia z.symm
                | exact fun z => hib z.symm | exact fun z => his z.symm
                | exact fun z => (C.bluish_not_adj_blueSide Q.he (Or.inl hd)) z.symm
                | exact fun z => heh z.symm | exact fun z => hes z.symm
                | exact fun z => hdu' z.symm | exact fun z => hda z.symm
                | exact fun z => hdb z.symm
          · -- No overlap: the guarded `an-minus-` pattern.
            have hir : ¬ G.Adj i Q.r := by
              intro z
              rcases neighbor_eq_of_degree_two hdeg2 hih hiu huh.symm z with e | e
              · exact heh (e ▸ Q.her)
              · exact heu (e ▸ Q.her)
            have his : ¬ G.Adj i s := by
              intro z
              rcases neighbor_eq_of_degree_two hdeg2 hih hiu huh.symm z with e | e
              · exact hsh e
              · exact hdu (e ▸ hds)
            have hgu' : ¬ G.Adj Q.g u := hgu
            have hix : ¬ G.Adj i x := by
              intro z
              rcases neighbor_eq_of_degree_two hdeg2 hih hiu huh.symm z with e | e
              · exact hxh e
              · exact hgu (e ▸ hgx)
            have hig : i ≠ Q.g := fun e => hia (e ▸ Q.hag.symm)
            have hie : i ≠ Q.e := fun e => hia (e ▸ Q.heaEdge)
            have hux : u ≠ x := fun e => hgu (e ▸ hgx)
            have hur : u ≠ Q.r := fun e => heu (e.symm ▸ Q.her)
            have huf : u ≠ Q.f := fun e => hif (e ▸ hiu)
            have hus : u ≠ s := fun e => hdu (e ▸ hds)
            have hxr : x ≠ Q.r := fun e => hex (e.symm ▸ Q.her)
            have hxf : x ≠ Q.f := fun e => hgf (e.symm ▸ hgx)
            have hxs : x ≠ s := fun e => hgs (e ▸ hgx)
            have hhr : h ≠ Q.r := fun e => heh (e.symm ▸ Q.her)
            have hhf : h ≠ Q.f := fun e => hdf (e.symm ▸ hdh)
            have hrs : Q.r ≠ s := fun e => hes (e ▸ Q.her)
            have hrf : Q.r ≠ Q.f := fun e => Q.hef (e ▸ Q.her)
            have hfs : Q.f ≠ s := fun e => hdf (e ▸ hds)
            have hn : [i, Q.g, Q.e, c, d, u, x, h, Q.r,
                a, b, Q.f, s].Nodup := by
              simp [hih.ne, hiu.ne, huh, Q.hag.ne, hgx.ne, hgh.ne,
                Q.her.ne, Q.heaEdge.ne, Q.hbe.ne, hcd.ne, hbc.ne,
                hab.ne, Q.hcf.ne, hdh.ne, hds.ne, hxh, hsh, hsh.symm,
                Q.hef, hgf, hif, hig, hie, Q.hge,
                hux, huh, hur, huf, hus, hxr, hxf, hxs, hhr, hhf,
                hrs, hrf, hfs,
                color_ne hi hc (by decide), color_ne hi hd (by decide),
                color_ne hi hu (by decide), color_ne hi hx (by decide),
                color_ne hi hh (by decide), color_ne hi Q.hr (by decide),
                color_ne hi ha (by decide), color_ne hi hb (by decide),
                color_ne hi Q.hf (by decide), color_ne hi hs (by decide),
                color_ne Q.hg hc (by decide),
                color_ne Q.hg hd (by decide), color_ne Q.hg hu (by decide),
                color_ne Q.hg hx (by decide), color_ne Q.hg hh (by decide),
                color_ne Q.hg Q.hr (by decide), color_ne Q.hg ha (by decide),
                color_ne Q.hg hb (by decide), color_ne Q.hg Q.hf (by decide),
                color_ne Q.hg hs (by decide), color_ne Q.he hc (by decide),
                color_ne Q.he hd (by decide), color_ne Q.he hu (by decide),
                color_ne Q.he hx (by decide), color_ne Q.he hh (by decide),
                color_ne Q.he Q.hr (by decide), color_ne Q.he ha (by decide),
                color_ne Q.he hb (by decide), color_ne Q.he Q.hf (by decide),
                color_ne Q.he hs (by decide), color_ne hc hu (by decide),
                color_ne hc hx (by decide), color_ne hc hh (by decide),
                color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
                color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
                color_ne hc hs (by decide), color_ne hd hu (by decide),
                color_ne hd hx (by decide), color_ne hd hh (by decide),
                color_ne hd Q.hr (by decide), color_ne hd ha (by decide),
                color_ne hd hb (by decide), color_ne hd Q.hf (by decide),
                color_ne hd hs (by decide), color_ne hu ha (by decide),
                color_ne hu hb (by decide), color_ne hx ha (by decide),
                color_ne hx hb (by decide), color_ne hh ha (by decide),
                color_ne hh hb (by decide), color_ne Q.hr ha (by decide),
                color_ne Q.hr hb (by decide), color_ne ha Q.hf (by decide),
                color_ne ha hs (by decide), color_ne hb Q.hf (by decide),
                color_ne hb hs (by decide)]
            apply HasReachableNegativeReduction.of_current_ntr C
            apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
            apply containsNegative_of_embedding_with_degree C.swapSides .dcL
              (![i, Q.g, Q.e, c, d, u, x, h, Q.r, a, b, Q.f, s])
            · change vertexDegree G i = 2
              exact hdeg2
            · have hvec :
                  (![i, Q.g, Q.e, c, d, u, x, h, Q.r, a, b, Q.f, s] :
                    Fin 13 → V) =
                    [i, Q.g, Q.e, c, d, u, x, h, Q.r,
                      a, b, Q.f, s].get := by
                  funext z; fin_cases z <;> rfl
              rw [hvec]; exact hn.injective_get
            · intro p q hpq
              apply (negativeTailReducerData .dcL).adj_map_of_edgesMapTo G _ ?_ hpq
              unfold PatternData.EdgesMapTo
              dsimp only [negativeTailReducerData]
              intro e he
              change e ∈ [(0, 5), (0, 7), (1, 6), (1, 7), (1, 9),
                (2, 8), (2, 9), (2, 10), (3, 4), (3, 10), (3, 11),
                (4, 7), (4, 12), (9, 10)] at he
              simp at he
              rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl |
                rfl | rfl | rfl | rfl | rfl | rfl | rfl)
              · exact hiu
              · exact hih
              · exact hgx
              · exact hgh
              · exact Q.hag.symm
              · exact Q.her
              · exact Q.heaEdge
              · exact Q.hbe.symm
              · exact hcd
              · exact hbc.symm
              · exact Q.hcf
              · exact hdh
              · exact hds
              · exact hab
            · intro z
              have hcolors : (negativeTailReducer .dcL).color =
                  ![.reddish, .reddish, .reddish, .red, .red,
                    .bluish, .bluish, .bluish, .bluish,
                    .blue, .blue, .bluish, .bluish] := by native_decide
              rw [hcolors]
              fin_cases z
              · change (C.color i).swap = .reddish; simp [hi]
              · change (C.color Q.g).swap = .reddish; simp [Q.hg]
              · change (C.color Q.e).swap = .reddish; simp [Q.he]
              · change (C.color c).swap = .red; simp [hc]
              · change (C.color d).swap = .red; simp [hd]
              · change (C.color u).swap = .bluish; simp [hu]
              · change (C.color x).swap = .bluish; simp [hx]
              · change (C.color h).swap = .bluish; simp [hh]
              · change (C.color Q.r).swap = .bluish; simp [Q.hr]
              · change (C.color a).swap = .blue; simp [ha]
              · change (C.color b).swap = .blue; simp [hb]
              · change (C.color Q.f).swap = .bluish; simp [Q.hf]
              · change (C.color s).swap = .bluish; simp [hs]
            · intro p q hpq hnon hauto
              have hp := negativeDcL_boundaryNonedges p q hpq hnon hauto
              simp only [List.mem_cons, List.not_mem_nil, or_false,
                Prod.mk.injEq] at hp
              rcases hp with
                  (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩) |
                  (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
                   ⟨rfl, rfl⟩)
              · exact hix
              · exact hir
              · exact hif
              · exact his
              · exact hgu'
              · exact hgr
              · exact hgf
              · exact hgs
              · exact heu
              · exact hex
              · exact heh
              · exact Q.hef
              · exact hes
              · exact fun z => hix z.symm
              · exact fun z => hir z.symm
              · exact fun z => hif z.symm
              · exact fun z => his z.symm
              · exact fun z => hgu' z.symm
              · exact fun z => hgr z.symm
              · exact fun z => hgf z.symm
              · exact fun z => hgs z.symm
              · exact fun z => heu z.symm
              · exact fun z => hex z.symm
              · exact fun z => heh z.symm
              · exact fun z => Q.hef z.symm
              · exact fun z => hes z.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4ExactShared.lean <==
import Subcubic.Lemma5_13.Case4SharedDG

/-! Lemma 5.13, the first branch of Case (4.4.3.3). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Case (4.4.3.3.1): the third neighbor `i` of the unique shared reddish
neighbor is blue and has a red neighbor `j`.  Flipping `ij` produces the
alternating path `a-b-c-d-h-i`. -/
theorem lemma5_13_case4_exact_shared_i_blue_red
    (C : MatchingCutColoring G) {a b c d h i j : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hh : C.color h = .reddish) (hi : C.color i = .blue)
    (hj : C.color j = .red)
    (hdh : G.Adj d h) (hhi : G.Adj h i) (hij : G.Adj i j) :
    a ≠ j → b ≠ j → c ≠ i → d ≠ i →
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact fun _ _ _ _ => hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  intro haj hbj hci hdi
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hne : cx ≠ cy) : x ≠ y := by
    intro e; subst y; simp_all
  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, t, htSide, hjt⟩ := hjCorrect
  have htCases := (C.mem_redSide_iff t).1 htSide
  have ht : C.color t = .red := by
    rcases htCases with ht | ht
    · exact ht
    · exact (C.reddish_not_adj_redSide ht (Or.inl hj) hjt.symm).elim
  obtain ⟨k, hk, hik⟩ := C.exists_blue_mate hi
  rcases exists_flipAt_or_cutEnhancer C hj hi ht hk
      (degreeC (Or.inl hj)) (degreeC (Or.inr hi)) hjt hij.symm hik with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        haj (color_ne ha hi (by decide))
        hbj (color_ne hb hi (by decide))
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hbj (color_ne hb hi (by decide))
        haj (color_ne ha hi (by decide))
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (color_ne hc hj (by decide)) hci
        (color_ne hd hj (by decide)) hdi
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (color_ne hd hj (by decide)) hdi
        (color_ne hc hj (by decide)) hci
    have hhD : D.color h = .red :=
      red_of_reddish_gains_flipped_blue C hflip hh hhi
        (color_ne hh hj (by decide)) (color_ne hh hi (by decide))
    have hiD : D.color i = .red :=
      red_of_flipped_blue_endpoint C hflip hk hik
        (degreeC (Or.inr hi))
        (color_ne hk hj (by decide))
    have hn : [a, b, c, d, h, i].Nodup := by
      simp [hab.ne, hbc.ne, hcd.ne, hdh.ne, hhi.ne,
        color_ne ha hc (by decide), color_ne ha hd (by decide),
        color_ne ha hh (by decide), color_ne ha hi (by decide),
        color_ne hb hd (by decide), color_ne hb hh (by decide),
        color_ne hb hi (by decide), color_ne hc hh (by decide),
        hci, hdi]
    have hsub : FormsNegativePath6Subgraph G a b c d h i := by
      refine ⟨?_, ?_⟩
      · have hvec : (![a, b, c, d, h, i] : Fin 6 → V) =
            [a, b, c, d, h, i].get := by funext x; fin_cases x <;> rfl
        rw [hvec]
        exact hn.injective_get
      · intro x y hxy
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, G.adj_comm, hab, hbc, hcd, hdh, hhi] at hxy ⊢
    exact HasReachableNegativeReduction.after_flip C hflip
      (lemma5_12_inline D hsub haD hbD hcD hdD hhD hiD)
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4GMeetsF.lean <==
import Subcubic.Lemma5_13.Case4Shared

/-! Lemma 5.13, Case (4.3): the bluish vertex `g` meets `f`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_g_meets_f
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hOutsideF : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ d →
      C.color z = .bluish)
    (hgf : G.Adj Q.g Q.f) : HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have hbf : ¬ G.Adj b Q.f :=
    C.reddish_not_adj_redSide Q.hf (Or.inl hb) ∘ SimpleGraph.Adj.symm
  have haf : ¬ G.Adj a Q.f :=
    C.reddish_not_adj_redSide Q.hf (Or.inl ha) ∘ SimpleGraph.Adj.symm
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h; subst y; simp_all
  by_cases hfd : G.Adj Q.f d
  · apply HasReachableNegativeReduction.of_current_ntr C
    apply containsNegativeH C
      (a := a) (b := Q.f) (c := Q.e) (d := Q.g) (e := c) (f := d)
      ha Q.hf Q.he Q.hg hc hd Q.heaEdge.symm Q.hag hgf.symm
      Q.hcf.symm hfd hcd haf hac
      (by intro h; exact hNoBlueAtA d h hd) (fun h => Q.hef h.symm)
    simp [color_ne ha Q.hf (by decide), color_ne ha Q.he (by decide),
      color_ne ha Q.hg (by decide), color_ne ha hc (by decide),
      color_ne ha hd (by decide), color_ne Q.hf Q.he (by decide),
      color_ne Q.hf Q.hg (by decide), color_ne Q.hf hc (by decide),
      color_ne Q.hf hd (by decide), color_ne Q.he hc (by decide),
      color_ne Q.he hd (by decide), color_ne Q.hg hc (by decide),
      color_ne Q.hg hd (by decide), hcd.ne, Q.hge.symm]
  · obtain ⟨u, hfu, huc, hug⟩ :=
      exists_third_neighbor_of_degree_three Q.hfdeg
        (color_ne hc Q.hg (by decide))
    have hud : u ≠ d := by intro h; subst u; exact hfd hfu
    have hu := hOutsideF u hfu huc hud
    have heu : Q.e ≠ u := by
      intro h; subst u; exact Q.hef hfu.symm
    apply HasReachableNegativeReduction.of_current_ntr C
    apply containsNegativeS C
      (a := a) (b := b) (c := Q.f) (d := Q.g) (e := Q.e)
      (f := c) (g := d) (h := u)
      ha hb Q.hf Q.hg Q.he hc hd hu hab Q.hag Q.heaEdge.symm
      Q.hbe hbc hgf.symm Q.hcf.symm hfu hcd
      (fun h => Q.hef h.symm) hfd
    simp [hab.ne, hcd.ne, hfu.ne, hgf.ne.symm, Q.hge,
      hug.symm, heu,
      color_ne ha Q.hf (by decide), color_ne ha Q.hg (by decide),
      color_ne ha Q.he (by decide), color_ne ha hc (by decide),
      color_ne ha hd (by decide), color_ne ha hu (by decide),
      color_ne hb Q.hf (by decide), color_ne hb Q.hg (by decide),
      color_ne hb Q.he (by decide), color_ne hb hc (by decide),
      color_ne hb hd (by decide), color_ne hb hu (by decide),
      color_ne Q.hf Q.he (by decide),
      color_ne Q.hf hc (by decide), color_ne Q.hf hd (by decide),
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he hd (by decide),
      color_ne hc hu (by decide), color_ne hd hu (by decide)]

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4LowDegree.lean <==
import Subcubic.Lemma5_13.Case4SharedEG

/-! Lemma 5.13, Case (4.4.2): `g` has degree one or two. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_low_degree
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f)
    (hNoOtherRedG : ∀ z, G.Adj Q.g z → C.color z = .red → z = a)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    (hdeg : vertexDegree G Q.g = 1 ∨ vertexDegree G Q.g = 2) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro e; subst y; simp_all
  have hgc : ¬ G.Adj Q.g c :=
    C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
  have hec : ¬ G.Adj Q.e c :=
    C.bluish_not_adj_blueSide Q.he (Or.inl hc)
  have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
  have hrf : Q.r ≠ Q.f := by
    intro e
    apply Q.hef
    rw [← e]
    exact Q.her
  have hcr : ¬ G.Adj c Q.r := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hcf
    · exact color_ne hd hb (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne Q.hr hd (by decide)
    · exact color_ne Q.hr hb (by decide)
    · exact hrf
  have baseNodup : [Q.g, Q.e, c, Q.r, a, b, Q.f].Nodup := by
    simp [Q.hge, Q.her.ne, Q.heaEdge.ne,
      hab.ne, Q.hcf.ne,
      color_ne Q.hg hc (by decide), color_ne Q.hg Q.hr (by decide),
      color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
      color_ne Q.hg Q.hf (by decide), color_ne Q.he hc (by decide),
      color_ne Q.he hb (by decide), color_ne Q.he Q.hf (by decide),
      color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
      color_ne hc hb (by decide), color_ne Q.hr ha (by decide),
      color_ne Q.hr hb (by decide), hrf, color_ne ha Q.hf (by decide),
      color_ne hb Q.hf (by decide)]
  rcases hdeg with hdeg1 | hdeg2
  · apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegative_of_embedding_with_degree C.swapSides .dcH
      (![Q.g, Q.e, c, Q.r, a, b, Q.f])
    · change vertexDegree G Q.g = 1
      exact hdeg1
    · have hvec : (![Q.g, Q.e, c, Q.r, a, b, Q.f] : Fin 7 → V) =
          [Q.g, Q.e, c, Q.r, a, b, Q.f].get := by
        funext i; fin_cases i <;> rfl
      rw [hvec]
      exact baseNodup.injective_get
    · intro i j hij
      apply (negativeTailReducerData .dcH).adj_map_of_edgesMapTo G _ ?_ hij
      unfold PatternData.EdgesMapTo
      dsimp only [negativeTailReducerData]
      intro e he
      change e ∈ [(0, 4), (1, 3), (1, 4), (1, 5),
        (2, 5), (2, 6), (4, 5)] at he
      simp at he
      rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl)
      · exact Q.hag.symm
      · exact Q.her
      · exact Q.heaEdge
      · exact Q.hbe.symm
      · exact hbc.symm
      · exact Q.hcf
      · exact hab
    · intro i
      have hcolors : (negativeTailReducer .dcH).color =
          ![.reddish, .reddish, .red, .bluish, .blue, .blue, .bluish] := by
        native_decide
      rw [hcolors]
      fin_cases i
      · change (C.color Q.g).swap = .reddish; simp [Q.hg]
      · change (C.color Q.e).swap = .reddish; simp [Q.he]
      · change (C.color c).swap = .red; simp [hc]
      · change (C.color Q.r).swap = .bluish; simp [Q.hr]
      · change (C.color a).swap = .blue; simp [ha]
      · change (C.color b).swap = .blue; simp [hb]
      · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · intro i j hne hnon hauto
      have hp := negativeDcH_boundaryNonedges i j hne hnon hauto
      simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
      rcases hp with
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
      all_goals first
        | exact hgc | exact hgr | exact hgf | exact hec | exact Q.hef
        | exact hcr
        | exact fun h => hgc h.symm | exact fun h => hgr h.symm
        | exact fun h => hgf h.symm | exact fun h => hec h.symm
        | exact fun h => Q.hef h.symm | exact fun h => hcr h.symm
  · obtain ⟨x, hgx, hxa⟩ := exists_other_neighbor_of_degree_two hdeg2 Q.hag.symm
    have hxSide : C.color x = .red ∨ C.color x = .reddish := by
      cases hxColor : C.color x with
      | red => exact Or.inl rfl
      | reddish => exact Or.inr rfl
      | blue => exact (C.bluish_not_adj_blueSide Q.hg (Or.inl hxColor) hgx).elim
      | bluish => exact (C.bluish_not_adj_blueSide Q.hg (Or.inr hxColor) hgx).elim
    have hx : C.color x = .reddish := by
      rcases hxSide with hx | hx
      · exact (hxa (hNoOtherRedG x hgx hx)).elim
      · exact hx
    have hex' : ¬ G.Adj Q.e x := fun h => hNoShareEG x hx h hgx
    have hcx : ¬ G.Adj c x := by
      apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hcf
      · exact color_ne hd hb (by decide)
      · exact color_ne hd Q.hf (by decide)
      · exact color_ne hb Q.hf (by decide)
      · exact color_ne hx hd (by decide)
      · exact color_ne hx hb (by decide)
      · intro e; subst x; exact hgf hgx
    have hxr : x ≠ Q.r := by
      intro e; subst x; exact hgr hgx
    have hxf : x ≠ Q.f := by intro e; subst x; exact hgf hgx
    have hn : [Q.g, Q.e, c, x, Q.r, a, b, Q.f].Nodup := by
      simp [Q.hge, hgx.ne, Q.her.ne,
        Q.heaEdge.ne, hab.ne, Q.hcf.ne, hxr, hxf,
        color_ne Q.hg hc (by decide), color_ne Q.hg Q.hr (by decide),
        color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
        color_ne Q.hg Q.hf (by decide), color_ne Q.he hc (by decide),
        color_ne Q.he hx (by decide), color_ne Q.he hb (by decide),
        color_ne Q.he Q.hf (by decide), color_ne hc hx (by decide),
        color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
        color_ne hc hb (by decide), color_ne hx ha (by decide),
        color_ne hx hb (by decide), color_ne Q.hr ha (by decide),
        color_ne Q.hr hb (by decide), hrf, color_ne ha Q.hf (by decide),
        color_ne hb Q.hf (by decide)]
    apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegative_of_embedding_with_degree C.swapSides .dcG
      (![Q.g, Q.e, c, x, Q.r, a, b, Q.f])
    · change vertexDegree G Q.g = 2
      exact hdeg2
    · have hvec : (![Q.g, Q.e, c, x, Q.r, a, b, Q.f] : Fin 8 → V) =
          [Q.g, Q.e, c, x, Q.r, a, b, Q.f].get := by
        funext i; fin_cases i <;> rfl
      rw [hvec]
      exact hn.injective_get
    · intro i j hij
      apply (negativeTailReducerData .dcG).adj_map_of_edgesMapTo G _ ?_ hij
      unfold PatternData.EdgesMapTo
      dsimp only [negativeTailReducerData]
      intro e he
      change e ∈ [(0, 3), (0, 5), (1, 4), (1, 5),
        (1, 6), (2, 6), (2, 7), (5, 6)] at he
      simp at he
      rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
      · exact hgx
      · exact Q.hag.symm
      · exact Q.her
      · exact Q.heaEdge
      · exact Q.hbe.symm
      · exact hbc.symm
      · exact Q.hcf
      · exact hab
    · intro i
      have hcolors : (negativeTailReducer .dcG).color =
          ![.reddish, .reddish, .red, .bluish, .bluish,
            .blue, .blue, .bluish] := by native_decide
      rw [hcolors]
      fin_cases i
      · change (C.color Q.g).swap = .reddish; simp [Q.hg]
      · change (C.color Q.e).swap = .reddish; simp [Q.he]
      · change (C.color c).swap = .red; simp [hc]
      · change (C.color x).swap = .bluish; simp [hx]
      · change (C.color Q.r).swap = .bluish; simp [Q.hr]
      · change (C.color a).swap = .blue; simp [ha]
      · change (C.color b).swap = .blue; simp [hb]
      · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · intro i j hne hnon hauto
      have hp := negativeDcG_boundaryNonedges i j hne hnon hauto
      simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
      rcases hp with
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
      all_goals first
        | exact hgc | exact hgr | exact hgf | exact hec | exact hex'
        | exact Q.hef | exact hcx | exact hcr
        | exact fun h => hgc h.symm | exact fun h => hgr h.symm
        | exact fun h => hgf h.symm | exact fun h => hec h.symm
        | exact fun h => hex' h.symm | exact fun h => Q.hef h.symm
        | exact fun h => hcx h.symm | exact fun h => hcr h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4Main.lean <==
import Subcubic.Lemma5_13.Case4ExactBluishRed
import Subcubic.Lemma5_13.Case4DisjointMeetsF

/-! Assembly of Lemma 5.13, Case (4). -/

namespace Subcubic

set_option maxHeartbeats 1000000
set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_core
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hTerminal : ∀ {x y h s : V},
      C.color x = .reddish → C.color y = .reddish →
      C.color h = .reddish → C.color s = .reddish →
      G.Adj Q.g x → G.Adj Q.g y → x ≠ a → y ≠ a → x ≠ y →
      G.Adj d h → G.Adj d s → h ≠ c → s ≠ c → h ≠ s →
      vertexDegree G Q.g = 3 → G.Adj d Q.f →
      (∀ z, C.color z = .reddish → G.Adj Q.e z → ¬ G.Adj d z) →
      (∀ z, C.color z = .reddish → G.Adj Q.e z → ¬ G.Adj Q.g z) →
      ¬ G.Adj Q.g Q.f →
      ¬ G.Adj Q.g h → ¬ G.Adj Q.g s →
      HasReachableNegativeReduction C)
    (hOutsideF : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ d →
      C.color z = .bluish) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  by_cases hShareDE : ∃ z, C.color z = .reddish ∧
      G.Adj Q.e z ∧ G.Adj d z
  · obtain ⟨z, hz, hez, hdz⟩ := hShareDE
    exact lemma5_13_case4_shared_de C hpath ha hb hc hd hNoRedAtD Q
      hz hez hdz
  have hNoShareDE : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj d z := by
    intro z hz hez hdz
    exact hShareDE ⟨z, hz, hez, hdz⟩
  by_cases hRedG : ∃ z, G.Adj Q.g z ∧ C.color z = .red ∧ z ≠ a
  · obtain ⟨z, hgz, hz, hza⟩ := hRedG
    exact lemma5_13_case4_red_neighbor C hpath ha hb hc hd hNoRedAtD Q
      hz hgz hza
  have hNoOtherRedG : ∀ z, G.Adj Q.g z → C.color z = .red → z = a := by
    intro z hgz hz
    by_contra hza
    exact hRedG ⟨z, hgz, hz, hza⟩
  by_cases hgf : G.Adj Q.g Q.f
  · exact lemma5_13_case4_g_meets_f C hpath ha hb hc hd hNoBlueAtA Q
      hOutsideF hgf
  have hgf' : ¬ G.Adj Q.g Q.f := hgf
  by_cases hShareEG : ∃ z, C.color z = .reddish ∧
      G.Adj Q.g z ∧ G.Adj Q.e z
  · obtain ⟨z, hz, hgz, hez⟩ := hShareEG
    exact lemma5_13_case4_shared_eg C hpath ha hb hc hd Q hgf'
      hNoOtherRedG hz hgz hez
  have hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z := by
    intro z hz hez hgz
    exact hShareEG ⟨z, hz, hgz, hez⟩
  by_cases hgdeg : vertexDegree G Q.g = 3
  · dsimp [FormsInducedPath4] at hpath
    rcases hpath with ⟨hinj, hedge⟩
    have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
    have edge (u v : Fin 4)
        (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
        G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
    have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
    have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
    have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
    have color_ne {u v : V} {cu cv : Color}
        (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
      intro e; subst v; simp_all
    obtain ⟨x, y, hgx, hgy, hxa, hya, hxy⟩ :=
      exists_two_other_neighbors_of_degree_three hgdeg Q.hag.symm
    have reddishG {z : V} (hgz : G.Adj Q.g z) (hza : z ≠ a) :
        C.color z = .reddish := by
      cases hz : C.color z with
      | red => exact (hza (hNoOtherRedG z hgz hz)).elim
      | reddish => rfl
      | blue => exact (C.bluish_not_adj_blueSide Q.hg (Or.inl hz) hgz).elim
      | bluish => exact (C.bluish_not_adj_blueSide Q.hg (Or.inr hz) hgz).elim
    have hx := reddishG hgx hxa
    have hy := reddishG hgy hya
    obtain ⟨h, s, hdh, hds, hhc, hsc, hhs⟩ :=
      exists_two_other_neighbors_of_degree_three
        (degreeC (Or.inr hd)) hcd.symm
    have reddishD {z : V} (hdz : G.Adj d z) (hzc : z ≠ c) :
        C.color z = .reddish := by
      cases hz : C.color z with
      | red => exact (hNoRedAtD z hdz hz).elim
      | reddish => rfl
      | blue =>
          exact (C.blueSide_not_adj_second_neighbor
            (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm
            hzc.symm) hdz |>.elim
      | bluish =>
          exact (C.blueSide_not_adj_second_neighbor
            (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm
            hzc.symm) hdz |>.elim
    have hh := reddishD hdh hhc
    have hs := reddishD hds hsc
    by_cases hdf : G.Adj d Q.f
    · have sharedMeetsF {z : V} (hz : C.color z = .reddish)
          (hgz : G.Adj Q.g z) (hdz : G.Adj d z) :
          HasReachableNegativeReduction C := by
        by_cases hxz : x = z
        · exact lemma5_13_case4_shared_dg_meets_f C hp ha hb hc hd Q hgf'
            hNoShareEG hy hz hgy hgz (by simpa [hxz] using hxy.symm) hdz hdf
        · exact lemma5_13_case4_shared_dg_meets_f C hp ha hb hc hd Q hgf'
            hNoShareEG hx hz hgx hgz hxz hdz hdf
      by_cases hgH : G.Adj Q.g h
      · exact sharedMeetsF hh hgH hdh
      · by_cases hgS : G.Adj Q.g s
        · exact sharedMeetsF hs hgS hds
        · exact hTerminal hx hy hh hs hgx hgy hxa hya hxy
            hdh hds hhc hsc hhs hgdeg hdf hNoShareDE hNoShareEG hgf' hgH hgS
    · have exactShared {h s x : V}
          (hh : C.color h = .reddish) (hs : C.color s = .reddish)
          (hx : C.color x = .reddish)
          (hgh : G.Adj Q.g h) (hgx : G.Adj Q.g x) (hxh : x ≠ h)
          (hdh : G.Adj d h) (hds : G.Adj d s) (hsh : s ≠ h)
          (hgs : ¬ G.Adj Q.g s) : HasReachableNegativeReduction C := by
        have hUnique : ∀ z, C.color z = .reddish →
            G.Adj Q.g z → G.Adj d z → z = h := by
          intro z hz hgz hdz
          rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgh
              (color_ne ha hx (by decide)) (color_ne ha hh (by decide)) hxh hgz with
            e | e | e
          · exact (color_ne hz ha (by decide) e).elim
          · have ezs : z = s := by
              rcases neighbor_eq_of_degree_three
                  (degreeC (Or.inr hd)) hcd.symm hdh hds
                  (color_ne hc hh (by decide)) (color_ne hc hs (by decide))
                  hsh.symm hdz with q | q | q
              · exact (color_ne hz hc (by decide) q).elim
              · exact (hxh (e.symm.trans q)).elim
              · exact q
            exact (hgs (ezs ▸ hgz)).elim
          · exact e
        have hdegCases : vertexDegree G h = 2 ∨ vertexDegree G h = 3 :=
          C.degree_eq_two_or_three_of_two_neighbors
            (color_ne Q.hg hd (by decide)) hgh.symm hdh.symm
        by_cases hhdeg : vertexDegree G h = 3
        · obtain ⟨i, hhi, hig, hid⟩ :=
            exists_third_neighbor_of_degree_three hhdeg
              (color_ne Q.hg hd (by decide))
          have hiSide : C.color i = .blue ∨ C.color i = .bluish := by
            cases hi : C.color i with
            | red => exact (C.reddish_not_adj_redSide hh (Or.inl hi) hhi).elim
            | reddish => exact (C.reddish_not_adj_redSide hh (Or.inr hi) hhi).elim
            | blue => exact Or.inl rfl
            | bluish => exact Or.inr rfl
          rcases hiSide with hi | hi
          · by_cases hRedI : ∃ j, G.Adj i j ∧ C.color j = .red
            · obtain ⟨j, hij, hj⟩ := hRedI
              have haj : a ≠ j := by
                intro e; subst j; exact hNoBlueAtA i hij.symm hi
              have hdi : d ≠ i := by exact fun e => hid e.symm
              have hci : c ≠ i := by
                intro e; subst i
                have hch : ¬ G.Adj c h := by
                  apply not_adj_fourth_neighbor_of_degree_three
                    (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
                  · exact color_ne hb hd (by decide)
                  · exact color_ne hb Q.hf (by decide)
                  · exact color_ne hd Q.hf (by decide)
                  · exact color_ne hh hb (by decide)
                  · exact color_ne hh hd (by decide)
                  · intro ehf; subst h; exact hdf hdh
                exact hch hhi.symm
              by_cases hbj : b = j
              · subst j
                have hciAdj : ¬ G.Adj c i :=
                  C.blueSide_not_adj_second_neighbor (by simp [hc])
                    (by simp [hd]) (by simp [hi]) hcd hid.symm
                exact HasReachableNegativeReduction.of_current_ce C
                  (containsCutEnhancerA_of C hb hc hi hbc hij.symm
                    hci hciAdj)
              exact lemma5_13_case4_exact_shared_i_blue_red C hp ha hb hc hd
                hh hi hj hdh hhi hij haj hbj hci hdi
            · have hNoRedI : ∀ z, G.Adj i z → C.color z ≠ .red := by
                intro z hiz hz; exact hRedI ⟨z, hiz, hz⟩
              exact lemma5_13_case4_exact_blue_no_red C hc hd hh hs hi
                hcd hdh hds hsh hhi.symm
                (by
                  intro e; subst i
                  have hch : ¬ G.Adj c h := by
                    apply not_adj_fourth_neighbor_of_degree_three
                      (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
                    · exact color_ne hb hd (by decide)
                    · exact color_ne hb Q.hf (by decide)
                    · exact color_ne hd Q.hf (by decide)
                    · exact color_ne hh hb (by decide)
                    · exact color_ne hh hd (by decide)
                    · intro ehf; subst h; exact hdf hdh
                  exact hch hhi.symm)
                (fun e => hid e.symm) hNoRedI
          · by_cases hRedI : ∃ j, G.Adj i j ∧ C.color j = .red
            · obtain ⟨j, hij, hj⟩ := hRedI
              exact lemma5_13_case4_exact_bluish_red C hp ha hb hc hd hNoRedAtD Q
                hgf' hdf hgdeg hNoShareDE hNoShareEG hx hh hs hi hgx hgh
                hxh hdh hds hsh hhi.symm hig hid hUnique hj hij
            · have hNoRedI : ∀ z, G.Adj i z → C.color z ≠ .red := by
                intro z hiz hz; exact hRedI ⟨z, hiz, hz⟩
              by_cases hideg : vertexDegree G i = 3
              · exact lemma5_13_case4_exact_no_red_degree_three C hp ha hb hc hd
                  Q hgf' hdf hgdeg hNoShareDE hNoShareEG hx hh hs hi hgx hgh
                  hxh hdh hds hsh hhi.symm hideg hUnique hNoRedI
              · have hipos : 0 < vertexDegree G i := by
                  change 0 < (G.neighborSet i).ncard
                  rw [Set.ncard_pos]
                  exact ⟨h, hhi.symm⟩
                have hile : vertexDegree G i ≤ 3 := C.subcubic i
                have hilow : vertexDegree G i = 1 ∨ vertexDegree G i = 2 := by omega
                exact lemma5_13_case4_exact_no_red_low_degree C hp ha hb hc hd
                  Q hgf' hdf hgdeg hNoShareDE hNoShareEG hx hh hs hi hgx hgh
                  hxh hdh hds hsh hhi.symm hUnique hNoRedI hilow
        · have hhdeg2 : vertexDegree G h = 2 := by
            rcases hdegCases with hdeg2 | hdeg3
            · exact hdeg2
            · exact (hhdeg hdeg3).elim
          exact lemma5_13_case4_exact_shared_h_degree_two C hp ha hb hc hd Q
            hh hgh hdh hhdeg2
      by_cases hgH : G.Adj Q.g h
      · by_cases hgS : G.Adj Q.g s
        · exact lemma5_13_case4_two_shared_dg C hp ha hb hc hd Q hgf' hdf
            hNoShareEG hh hs hgH hgS hhs hdh hds
        · by_cases hxh : x = h
          · exact exactShared hh hs hy hgH hgy
              (by intro eyh; exact hxy (hxh.trans eyh.symm))
              hdh hds hhs.symm hgS
          · exact exactShared hh hs hx hgH hgx hxh hdh hds hhs.symm hgS
      · by_cases hgS : G.Adj Q.g s
        · by_cases hxs : x = s
          · exact exactShared hs hh hy hgS hgy
              (by intro eys; exact hxy (hxs.trans eys.symm))
              hds hdh hhs hgH
          · exact exactShared hs hh hx hgS hgx hxs hds hdh hhs hgH
        · have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
          have hex : ¬ G.Adj Q.e x := fun ex => hNoShareEG x hx ex hgx
          have hey : ¬ G.Adj Q.e y := fun ey => hNoShareEG y hy ey hgy
          have heh : ¬ G.Adj Q.e h := fun eh => hNoShareDE h hh eh hdh
          have hes : ¬ G.Adj Q.e s := fun es => hNoShareDE s hs es hds
          have hxr : x ≠ Q.r := by intro e; subst x; exact hgr hgx
          have hyr : y ≠ Q.r := by intro e; subst y; exact hgr hgy
          have hxf : x ≠ Q.f := by intro e; subst x; exact hgf' hgx
          have hyf : y ≠ Q.f := by intro e; subst y; exact hgf' hgy
          have hxh : x ≠ h := by intro e; subst x; exact hgH hgx
          have hyh : y ≠ h := by intro e; subst y; exact hgH hgy
          have hxs : x ≠ s := by intro e; subst x; exact hgS hgx
          have hys : y ≠ s := by intro e; subst y; exact hgS hgy
          have hrh : Q.r ≠ h := by intro e; subst h; exact heh Q.her
          have hrs : Q.r ≠ s := by intro e; subst s; exact hes Q.her
          have hfh : Q.f ≠ h := by intro e; subst h; exact hdf hdh
          have hfs : Q.f ≠ s := by intro e; subst s; exact hdf hds
          have hrf : Q.r ≠ Q.f := by
            intro e; apply Q.hef; rw [← e]; exact Q.her
          have hn : [Q.g, Q.e, c, d, x, y, Q.r, a, b, Q.f, h, s].Nodup := by
            simp [Q.hge, hgx.ne, hgy.ne, Q.her.ne, Q.heaEdge.ne,
              Q.hbe.ne, hcd.ne, hbc.ne, hab.ne, Q.hcf.ne, hdh.ne,
              hds.ne, hxy, hhs, hxr, hyr, hxf, hyf, hxh, hyh, hxs,
              hys, hrh, hrs, hrf, hfh, hfs,
              color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
              color_ne Q.hg hx (by decide), color_ne Q.hg hy (by decide),
              color_ne Q.hg Q.hr (by decide),
              color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
              color_ne Q.hg Q.hf (by decide), color_ne Q.hg hh (by decide),
              color_ne Q.hg hs (by decide),
              color_ne Q.he hc (by decide), color_ne Q.he hd (by decide),
              color_ne Q.he hx (by decide), color_ne Q.he hy (by decide),
              color_ne Q.he Q.hr (by decide),
              color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
              color_ne Q.he Q.hf (by decide), color_ne Q.he hh (by decide),
              color_ne Q.he hs (by decide),
              color_ne hc hx (by decide), color_ne hc hy (by decide),
              color_ne hc Q.hr (by decide), color_ne hc ha (by decide),
              color_ne hc hb (by decide), color_ne hc Q.hf (by decide),
              color_ne hc hh (by decide), color_ne hc hs (by decide),
              color_ne hd hx (by decide), color_ne hd hy (by decide),
              color_ne hd Q.hr (by decide), color_ne hd ha (by decide),
              color_ne hd hb (by decide), color_ne hd Q.hf (by decide),
              color_ne hd hh (by decide), color_ne hd hs (by decide),
              color_ne hx ha (by decide), color_ne hx hb (by decide),
              color_ne hy ha (by decide), color_ne hy hb (by decide),
              color_ne Q.hr ha (by decide), color_ne Q.hr hb (by decide),
              color_ne ha Q.hf (by decide), color_ne ha hh (by decide),
              color_ne ha hs (by decide), color_ne hb Q.hf (by decide),
              color_ne hb hh (by decide), color_ne hb hs (by decide)]
          exact lemma5_13_case4_disjoint_avoids_f C ha hb hc hd Q hx hy hh hs
            hgx hgy hdh hds hcd hbc hab hgr hgf' hgH hgS hex hey heh hes hn
  · have hpos : 0 < vertexDegree G Q.g := by
      change 0 < (G.neighborSet Q.g).ncard
      rw [Set.ncard_pos]
      exact ⟨a, Q.hag.symm⟩
    have hle : vertexDegree G Q.g ≤ 3 := C.subcubic Q.g
    have hlow : vertexDegree G Q.g = 1 ∨ vertexDegree G Q.g = 2 := by omega
    exact lemma5_13_case4_low_degree C hpath ha hb hc hd Q hgf'
      hNoOtherRedG hNoShareEG hlow

/-- Complete Case (4), including the temporary `{b,c}` relabeling in
Case (4.4.4.1). -/
theorem lemma5_13_case4
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hOutsideF : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ d →
      C.color z = .bluish) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  apply lemma5_13_case4_core C hpath ha hb hc hd hNoBlueAtA hNoRedAtD Q
    (hOutsideF := hOutsideF)
  intro x y h s hx hy hh hs hgx hgy hxa hya hxy
    hdh hds hhc hsc hhs hgdeg hdf hNoShareDE hNoShareEG hgf hgh hgs
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath4 G a b c d := ⟨hinj, hedge⟩
  have hv {u v : Fin 4} (huv : u ≠ v) :
      (![a,b,c,d] u) ≠ (![a,b,c,d] v) := hinj.ne huv
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0,1),(1,2),(2,3)]).Adj u v) :
      G.Adj (![a,b,c,d] u) (![a,b,c,d] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 4)
      (huv : ¬ (graphOfEdges [(0,1),(1,2),(2,3)]).Adj u v) :
      ¬ G.Adj (![a,b,c,d] u) (![a,b,c,d] v) := fun z => huv ((hedge u v).mpr z)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e; subst v; simp_all
  have hfCases := neighbor_eq_of_degree_three
    (degreeC (Or.inr hd)) hcd.symm hdh hds
    (color_ne hc hh (by decide)) (color_ne hc hs (by decide)) hhs hdf
  have finish {r : V} (hr : C.color r = .reddish)
      (hdr : G.Adj d r) (hrf : r ≠ Q.f) (hgr : ¬ G.Adj Q.g r) :
      HasReachableNegativeReduction C := by
    obtain ⟨t, hft, htc, htd⟩ :=
      exists_third_neighbor_of_degree_three Q.hfdeg hcd.ne
    have ht := hOutsideF t hft htc htd
    have htb : ¬ G.Adj t b := by
      intro htb
      apply (not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
        (color_ne ha hc (by decide)) (color_ne ha Q.he (by decide))
        (color_ne hc Q.he (by decide)) (color_ne ht ha (by decide))
        (color_ne ht hc (by decide)) (by intro e; subst t; exact Q.hef hft.symm))
      exact htb.symm
    have hrc : ¬ G.Adj r c := by
      intro hrc
      apply (not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
        (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
        (color_ne hd Q.hf (by decide)) (color_ne hr hb (by decide))
        (color_ne hr hd (by decide)) hrf)
      exact hrc.symm
    rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
        (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
      ⟨M, hflip⟩ | hce
    · let D := M.toColoring
      have hcD : D.color c = .red :=
        red_of_flipped_blue_endpoint C hflip hd hcd
          (degreeC (Or.inr hc))
          (color_ne hd hb (by decide))
      have hbD : D.color b = .blue :=
        blue_of_flipped_red_endpoint C hflip ha hab.symm
          (degreeC (Or.inl hb))
          (color_ne ha hc (by decide))
      have hfD : D.color Q.f = .red :=
        red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
          (color_ne Q.hf hb (by decide)) (color_ne Q.hf hc (by decide))
      have heD : D.color Q.e = .blue :=
        blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
          (color_ne Q.he hb (by decide)) (color_ne Q.he hc (by decide))
      have hdD : D.color d = .bluish :=
        bluish_of_blue_loses_flipped_mate C hflip hd hcd.symm
          (fun z => hbd z.symm)
          (color_ne hd hb (by decide)) hcd.ne.symm
      have haD : D.color a = .reddish :=
        reddish_of_red_loses_flipped_mate C hflip ha hab hac
          hab.ne (color_ne ha hc (by decide))
      have htD : D.color t = .bluish :=
        bluish_of_untouched_bluish C hflip ht htb
          (color_ne ht hb (by decide)) (color_ne ht hc (by decide))
      have hrD : D.color r = .reddish :=
        reddish_of_untouched_reddish C hflip hr hrc
          (color_ne hr hb (by decide)) (color_ne hr hc (by decide))
      have hpathD : FormsInducedPath4 G Q.f c b Q.e := by
        refine ⟨?_, ?_⟩
        · have hn : [Q.f, c, b, Q.e].Nodup := by
            simp [Q.hcf.ne, Q.hcf.ne.symm, hbc.ne, hbc.ne.symm, Q.hbe.ne,
              color_ne Q.hf hb (by decide), color_ne Q.hf Q.he (by decide),
              color_ne hc Q.he (by decide)]
          have hv' : (![Q.f,c,b,Q.e] : Fin 4 → V) = [Q.f,c,b,Q.e].get := by
            funext z; fin_cases z <;> rfl
          rw [hv']
          exact hn.injective_get
        · intro u v
          have hfb : ¬ G.Adj Q.f b :=
            C.reddish_not_adj_redSide Q.hf (Or.inl hb)
          have hce : ¬ G.Adj c Q.e := fun z =>
            C.bluish_not_adj_blueSide Q.he (Or.inl hc) z.symm
          have hbf : ¬ G.Adj b Q.f := fun z => hfb z.symm
          have hec : ¬ G.Adj Q.e c := fun z => hce z.symm
          fin_cases u <;> fin_cases v <;>
            simp [graphOfEdges, G.adj_comm, Q.hcf, hbc, Q.hbe,
              hfb, hbf, hce, hec, Q.hef]
      let R : Lemma5_13Case4Configuration D Q.f c b Q.e := {
        e := d, f := a, he := hdD, hf := haD,
        hbe := hcd, hcf := hab.symm,
        hea := hdf.ne, hec := color_ne hd hb (by decide),
        hfb := color_ne ha hc (by decide), hfd := Q.heaEdge.ne.symm,
        hedeg := degreeC (Or.inr hd),
        hfdeg := degreeC (Or.inl ha),
        heaEdge := hdf, hef := fun z => had z.symm,
        g := t, hg := htD, hag := hft,
        hgb := htc, hge := htd,
        r := r, hr := hrD, her := hdr,
        hra := hrf, hrb := color_ne hr hc (by decide) }
      have hNoBlueF : ∀ z, G.Adj Q.f z → D.color z ≠ .blue := by
        intro z hfz hz
        rcases neighbor_eq_of_degree_three Q.hfdeg Q.hcf.symm hdf.symm hft
            hcd.ne (color_ne hc ht (by decide))
            (color_ne hd ht (by decide)) hfz with e | e | e
        · subst z; simp [hcD] at hz
        · subst z; simp [hdD] at hz
        · subst z; simp [htD] at hz
      have hQrC : ¬ G.Adj Q.r c := by
        intro hQrC
        apply (not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
          (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
          (color_ne hd Q.hf (by decide)) (color_ne Q.hr hb (by decide))
          (color_ne Q.hr hd (by decide))
          (by
            intro e
            apply Q.hef
            exact e ▸ Q.her))
        exact hQrC.symm
      have hQrD : D.color Q.r = .reddish :=
        reddish_of_untouched_reddish C hflip Q.hr hQrC
          (color_ne Q.hr hb (by decide)) (color_ne Q.hr hc (by decide))
      have hNoRedE : ∀ z, G.Adj Q.e z → D.color z ≠ .red := by
        intro z hez hz
        rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm Q.heaEdge Q.her
            hab.ne.symm (color_ne hb Q.hr (by decide))
            (color_ne ha Q.hr (by decide)) hez with e | e | e
        · subst z; simp [hbD] at hz
        · subst z; simp [haD] at hz
        · subst z; simp [hQrD] at hz
      have hgb : ¬ G.Adj Q.g b := by
        apply not_adj_fourth_neighbor_of_degree_three hgdeg Q.hag.symm hgx hgy
        · exact color_ne ha hx (by decide)
        · exact color_ne ha hy (by decide)
        · exact hxy
        · exact hab.ne.symm
        · exact color_ne hb hx (by decide)
        · exact color_ne hb hy (by decide)
      have hgD : D.color Q.g = .bluish :=
        bluish_of_untouched_bluish C hflip Q.hg hgb
          (color_ne Q.hg hb (by decide)) (color_ne Q.hg hc (by decide))
      have hOutsideA : ∀ z, G.Adj a z → z ≠ b → z ≠ Q.e →
          D.color z = .bluish := by
        intro z haz hzb hze
        have ez : z = Q.g := by
          rcases neighbor_eq_of_degree_three
              (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
              (color_ne hb Q.he (by decide))
              (color_ne hb Q.hg (by decide)) Q.hge.symm haz with e | e | e
          · exact (hzb e).elim
          · exact (hze e).elim
          · exact e
        simpa [ez] using hgD
      apply HasReachableNegativeReduction.after_flip C hflip
      apply lemma5_13_case4_core D hpathD hfD hcD hbD heD hNoBlueF hNoRedE R
        (hOutsideF := hOutsideA)
      intro u v p q hu hv hpq hqq htu htv huf hvf huv
        hep heq hpf hqf hpqne htdeg hea hNoShareDE' hNoShareEG' htfa htp htq
      dsimp [R] at htu htv htdeg hea hNoShareDE' hNoShareEG' htfa htp htq
      -- The terminal post-flip configuration is disjoint unless `t` and
      -- the original `g` share a reddish neighbor; those shared-neighbor
      -- alternatives are handled separately.
      have color_neD {z w : V} {cz cw : Color}
          (hz : D.color z = cz) (hw : D.color w = cw) (hne : cz ≠ cw) : z ≠ w := by
        intro e; subst w; simp_all
      have hxc : ¬ G.Adj x c := by
        intro z
        apply (not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
          (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
          (color_ne hd Q.hf (by decide)) (color_ne hx hb (by decide))
          (color_ne hx hd (by decide))
          (by intro e; subst x; exact hgf hgx)) z.symm
      have hyc : ¬ G.Adj y c := by
        intro z
        apply (not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
          (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
          (color_ne hd Q.hf (by decide)) (color_ne hy hb (by decide))
          (color_ne hy hd (by decide))
          (by intro e; subst y; exact hgf hgy)) z.symm
      have hxD : D.color x = .reddish :=
        reddish_of_untouched_reddish C hflip hx hxc
          (color_ne hx hb (by decide)) (color_ne hx hc (by decide))
      have hyD : D.color y = .reddish :=
        reddish_of_untouched_reddish C hflip hy hyc
          (color_ne hy hb (by decide)) (color_ne hy hc (by decide))
      have hgc : ¬ G.Adj Q.g c :=
        C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
      have hgbD : ¬ G.Adj Q.g b := hgb
      have htbD : ¬ G.Adj t b :=
        D.bluish_not_adj_blueSide htD (Or.inl hbD)
      have htcAdj : ¬ G.Adj t c := by
        intro z
        apply (not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
          (color_ne hb hd (by decide)) (color_ne hb Q.hf (by decide))
          (color_ne hd Q.hf (by decide)) (color_neD htD hbD (by decide))
          (color_ne ht hd (by decide)) hft.ne.symm) z.symm
      have hba : G.Adj b a := hab.symm
      have hbf0 : ¬ G.Adj b Q.f :=
        C.reddish_not_adj_redSide Q.hf (Or.inl hb) ∘ SimpleGraph.Adj.symm
      have hbx : ¬ G.Adj b x :=
        fun z => C.reddish_not_adj_redSide hx (Or.inl hb) z.symm
      have hby : ¬ G.Adj b y :=
        fun z => C.reddish_not_adj_redSide hy (Or.inl hb) z.symm
      have hgr0 : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
      have hdr0 : ¬ G.Adj d Q.r := by
        intro hz
        exact hNoShareDE' Q.r hQrD hz Q.her
      have hdx : ¬ G.Adj d x := by
        apply not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hd)) hcd.symm hdh hds
        · exact color_ne hc hh (by decide)
        · exact color_ne hc hs (by decide)
        · exact hhs
        · exact color_ne hx hc (by decide)
        · intro e; subst x; exact hgh hgx
        · intro e; subst x; exact hgs hgx
      have hdy : ¬ G.Adj d y := by
        apply not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inr hd)) hcd.symm hdh hds
        · exact color_ne hc hh (by decide)
        · exact color_ne hc hs (by decide)
        · exact hhs
        · exact color_ne hy hc (by decide)
        · intro e; subst y; exact hgh hgy
        · intro e; subst y; exact hgs hgy
      have htQr : ¬ G.Adj t Q.r := by
        intro hz
        rcases neighbor_eq_of_degree_three Q.hedeg Q.hbe.symm hep heq
            hpf.symm hqf.symm hpqne Q.her with e | e | e
        · exact (color_ne Q.hr hb (by decide) e).elim
        · exact htp (e ▸ hz)
        · exact htq (e ▸ hz)
      have hdu : ¬ G.Adj d u := by
        intro z; exact hNoShareEG' u hu z htu
      have hdv : ¬ G.Adj d v := by
        intro z; exact hNoShareEG' v hv z htv
      have htRr : ¬ G.Adj t r := hNoShareEG' r hrD hdr
      have hgRr : ¬ G.Adj Q.g r := hgr
      have htg : t ≠ Q.g := by
        intro e; subst t; exact htfa Q.hag.symm
      have finishBoth (htx : G.Adj t x) (hty : G.Adj t y) :
          HasReachableNegativeReduction D := by
        apply lemma5_13_case4_exact_no_red_shared_g_meets_f D
          hfD hcD hbD hgD htD hxD hyD haD
          hgx hgy Q.hag.symm htx hty hft.symm hba hbc Q.hcf.symm
          hgbD hgf hgc htbD htfa htcAdj hbx hby hbf0
        simp [htg, htg.symm, hxy, hxa, hya, Q.hag.ne, hgx.ne, hgy.ne,
          hft.ne, hbc.ne, hab.ne, Q.hcf.ne,
          color_neD hgD hbD (by decide), color_neD hgD hxD (by decide),
          color_neD hgD hyD (by decide), color_neD hgD haD (by decide),
          color_neD hgD hfD (by decide), color_neD hgD hcD (by decide),
          color_neD htD hbD (by decide), color_neD htD hxD (by decide),
          color_neD htD hyD (by decide), color_neD htD haD (by decide),
          color_neD htD hfD (by decide), color_neD htD hcD (by decide),
          color_neD hbD hxD (by decide), color_neD hbD hyD (by decide),
          color_neD hbD haD (by decide), color_neD hbD hfD (by decide),
          color_neD hbD hcD (by decide), color_neD hxD hfD (by decide),
          color_neD hxD hcD (by decide), color_neD hyD hfD (by decide),
          color_neD hyD hcD (by decide), color_neD haD hfD (by decide),
          color_neD haD hcD (by decide), Q.hcf.ne.symm]
      by_cases htx : G.Adj t x
      · by_cases hty : G.Adj t y
        · exact finishBoth htx hty
        · rcases neighbor_eq_of_degree_three htdeg hft.symm htu htv
              huf.symm hvf.symm huv htx with ex | ex | ex
          · exact (hgf (ex ▸ hgx)).elim
          · subst x
            have hyV : y ≠ v := by intro e; subst v; exact hty htv
            have hva : v ≠ a := by intro e; subst v; exact htfa htv
            have hgv : ¬ G.Adj Q.g v := by
              intro z
              rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgy
                  hxa.symm hya.symm hxy z with e | e | e
              · exact htfa (e ▸ htv)
              · exact huv (e.symm)
              · exact hty (e ▸ htv)
            have hbV : ¬ G.Adj b v := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
              · exact color_ne ha hc (by decide)
              · exact color_ne ha Q.he (by decide)
              · exact color_ne hc Q.he (by decide)
              · intro e; subst v; exact htfa htv
              · exact color_neD hv hcD (by decide)
              · exact color_neD hv heD (by decide)
            apply lemma5_13_case4_exact_no_red_meets_f D
              hfD hcD hbD hgD htD hyD hv hu haD
              hgy hgx Q.hag.symm htv htu hft.symm hba hbc Q.hcf.symm
              hgbD hgv hgf hgc htbD hty htfa htcAdj hby hbV hbx hbf0
            simp [htg, htg.symm, hxy, hxy.symm, huv, huv.symm, hxa, hya, huf, hvf,
              hyV, hva, Q.hag.ne, hgy.ne,
              htu.ne, htv.ne, hft.ne, hbc.ne, hab.ne, Q.hcf.ne,
              color_neD hgD hbD (by decide), color_neD hgD hyD (by decide),
              color_neD hgD hv (by decide), color_neD hgD hu (by decide),
              color_neD hgD haD (by decide), color_neD hgD hfD (by decide),
              color_neD hgD hcD (by decide), color_neD htD hbD (by decide),
              color_neD htD hyD (by decide), color_neD htD hv (by decide),
              color_neD htD hu (by decide), color_neD htD haD (by decide),
              color_neD htD hfD (by decide), color_neD htD hcD (by decide),
              color_neD hbD hyD (by decide), color_neD hbD hv (by decide),
              color_neD hbD hu (by decide), color_neD hbD haD (by decide),
              color_neD hbD hfD (by decide), color_neD hbD hcD (by decide),
              color_neD hyD hfD (by decide), color_neD hyD hcD (by decide),
              color_neD hv hfD (by decide), color_neD hv hcD (by decide),
              color_neD hu hfD (by decide), color_neD hu hcD (by decide),
              color_neD haD hfD (by decide), color_neD haD hcD (by decide),
              Q.hcf.ne.symm]
          · subst x
            have hyU : y ≠ u := by intro e; subst u; exact hty htu
            have hua : u ≠ a := by intro e; subst u; exact htfa htu
            have hgu : ¬ G.Adj Q.g u := by
              intro z
              rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgy
                  hxa.symm hya.symm hxy z with e | e | e
              · exact htfa (e ▸ htu)
              · exact huv e
              · exact hty (e ▸ htu)
            have hbU : ¬ G.Adj b u := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
              · exact color_ne ha hc (by decide)
              · exact color_ne ha Q.he (by decide)
              · exact color_ne hc Q.he (by decide)
              · intro e; subst u; exact htfa htu
              · exact color_neD hu hcD (by decide)
              · exact color_neD hu heD (by decide)
            apply lemma5_13_case4_exact_no_red_meets_f D
              hfD hcD hbD hgD htD hyD hu hv haD
              hgy hgx Q.hag.symm htu htv hft.symm hba hbc Q.hcf.symm
              hgbD hgu hgf hgc htbD hty htfa htcAdj hby hbU hbx hbf0
            simp [htg, htg.symm, hxy, hxy.symm, huv, huv.symm, hxa, hya, huf, hvf,
              hyU, hua, Q.hag.ne, hgy.ne,
              htu.ne, htv.ne, hft.ne, hbc.ne, hab.ne, Q.hcf.ne,
              color_neD hgD hbD (by decide), color_neD hgD hyD (by decide),
              color_neD hgD hu (by decide), color_neD hgD hv (by decide),
              color_neD hgD haD (by decide), color_neD hgD hfD (by decide),
              color_neD hgD hcD (by decide), color_neD htD hbD (by decide),
              color_neD htD hyD (by decide), color_neD htD hu (by decide),
              color_neD htD hv (by decide), color_neD htD haD (by decide),
              color_neD htD hfD (by decide), color_neD htD hcD (by decide),
              color_neD hbD hyD (by decide), color_neD hbD hu (by decide),
              color_neD hbD hv (by decide), color_neD hbD haD (by decide),
              color_neD hbD hfD (by decide), color_neD hbD hcD (by decide),
              color_neD hyD hfD (by decide), color_neD hyD hcD (by decide),
              color_neD hu hfD (by decide), color_neD hu hcD (by decide),
              color_neD hv hfD (by decide), color_neD hv hcD (by decide),
              color_neD haD hfD (by decide), color_neD haD hcD (by decide),
              Q.hcf.ne.symm]
      · by_cases hty : G.Adj t y
        · rcases neighbor_eq_of_degree_three htdeg hft.symm htu htv
              huf.symm hvf.symm huv hty with ey | ey | ey
          · exact (hgf (ey ▸ hgy)).elim
          · subst y
            have hxV : x ≠ v := by intro e; subst v; exact htx htv
            have hva : v ≠ a := by intro e; subst v; exact htfa htv
            have hgv : ¬ G.Adj Q.g v := by
              intro z
              rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgy hgx
                  hya.symm hxa.symm hxy.symm z with e | e | e
              · exact htfa (e ▸ htv)
              · exact huv e.symm
              · exact htx (e ▸ htv)
            have hbV : ¬ G.Adj b v := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
              · exact color_ne ha hc (by decide)
              · exact color_ne ha Q.he (by decide)
              · exact color_ne hc Q.he (by decide)
              · intro e; subst v; exact htfa htv
              · exact color_neD hv hcD (by decide)
              · exact color_neD hv heD (by decide)
            apply lemma5_13_case4_exact_no_red_meets_f D
              hfD hcD hbD hgD htD hxD hv hu haD
              hgx hgy Q.hag.symm htv htu hft.symm hba hbc Q.hcf.symm
              hgbD hgv hgf hgc htbD htx htfa htcAdj hbx hbV hby hbf0
            simp [htg, htg.symm, hxy, hxy.symm, huv, huv.symm, hxa, hya, huf, hvf,
              hxV, hva, Q.hag.ne, hgx.ne,
              htu.ne, htv.ne, hft.ne, hbc.ne, hab.ne, Q.hcf.ne,
              color_neD hgD hbD (by decide), color_neD hgD hxD (by decide),
              color_neD hgD hv (by decide), color_neD hgD hu (by decide),
              color_neD hgD haD (by decide), color_neD hgD hfD (by decide),
              color_neD hgD hcD (by decide), color_neD htD hbD (by decide),
              color_neD htD hxD (by decide), color_neD htD hv (by decide),
              color_neD htD hu (by decide), color_neD htD haD (by decide),
              color_neD htD hfD (by decide), color_neD htD hcD (by decide),
              color_neD hbD hxD (by decide), color_neD hbD hv (by decide),
              color_neD hbD hu (by decide), color_neD hbD haD (by decide),
              color_neD hbD hfD (by decide), color_neD hbD hcD (by decide),
              color_neD hxD hfD (by decide), color_neD hxD hcD (by decide),
              color_neD hv hfD (by decide), color_neD hv hcD (by decide),
              color_neD hu hfD (by decide), color_neD hu hcD (by decide),
              color_neD haD hfD (by decide), color_neD haD hcD (by decide),
              Q.hcf.ne.symm]
          · subst y
            have hxU : x ≠ u := by intro e; subst u; exact htx htu
            have hua : u ≠ a := by intro e; subst u; exact htfa htu
            have hgu : ¬ G.Adj Q.g u := by
              intro z
              rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgy hgx
                  hya.symm hxa.symm hxy.symm z with e | e | e
              · exact htfa (e ▸ htu)
              · exact huv e
              · exact htx (e ▸ htu)
            have hbU : ¬ G.Adj b u := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeC (Or.inl hb)) hab.symm hbc Q.hbe
              · exact color_ne ha hc (by decide)
              · exact color_ne ha Q.he (by decide)
              · exact color_ne hc Q.he (by decide)
              · intro e; subst u; exact htfa htu
              · exact color_neD hu hcD (by decide)
              · exact color_neD hu heD (by decide)
            apply lemma5_13_case4_exact_no_red_meets_f D
              hfD hcD hbD hgD htD hxD hu hv haD
              hgx hgy Q.hag.symm htu htv hft.symm hba hbc Q.hcf.symm
              hgbD hgu hgf hgc htbD htx htfa htcAdj hbx hbU hby hbf0
            simp [htg, htg.symm, hxy, hxy.symm, huv, huv.symm, hxa, hya, huf, hvf,
              hxU, hua, Q.hag.ne, hgx.ne,
              htu.ne, htv.ne, hft.ne, hbc.ne, hab.ne, Q.hcf.ne,
              color_neD hgD hbD (by decide), color_neD hgD hxD (by decide),
              color_neD hgD hu (by decide), color_neD hgD hv (by decide),
              color_neD hgD haD (by decide), color_neD hgD hfD (by decide),
              color_neD hgD hcD (by decide), color_neD htD hbD (by decide),
              color_neD htD hxD (by decide), color_neD htD hu (by decide),
              color_neD htD hv (by decide), color_neD htD haD (by decide),
              color_neD htD hfD (by decide), color_neD htD hcD (by decide),
              color_neD hbD hxD (by decide), color_neD hbD hu (by decide),
              color_neD hbD hv (by decide), color_neD hbD haD (by decide),
              color_neD hbD hfD (by decide), color_neD hbD hcD (by decide),
              color_neD hxD hfD (by decide), color_neD hxD hcD (by decide),
              color_neD hu hfD (by decide), color_neD hu hcD (by decide),
              color_neD hv hfD (by decide), color_neD hv hcD (by decide),
              color_neD haD hfD (by decide), color_neD haD hcD (by decide),
              Q.hcf.ne.symm]
        · have hgu : ¬ G.Adj Q.g u := by
            intro z
            rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgy
                hxa.symm hya.symm hxy z with e | e | e
            · exact htfa (e ▸ htu)
            · exact htx (e ▸ htu)
            · exact hty (e ▸ htu)
          have hgv : ¬ G.Adj Q.g v := by
            intro z
            rcases neighbor_eq_of_degree_three hgdeg Q.hag.symm hgx hgy
                hxa.symm hya.symm hxy z with e | e | e
            · exact htfa (e ▸ htv)
            · exact htx (e ▸ htv)
            · exact hty (e ▸ htv)
          have hdgV : d ≠ Q.g := by
            intro e
            exact hgf (e ▸ hdf)
          have hur : u ≠ r := by intro e; subst u; exact htRr htu
          have huQr : u ≠ Q.r := by intro e; subst u; exact htQr htu
          have hux : u ≠ x := by intro e; subst u; exact hgu hgx
          have huy : u ≠ y := by intro e; subst u; exact hgu hgy
          have hua : u ≠ a := by intro e; subst u; exact htfa htu
          have hvr : v ≠ r := by intro e; subst v; exact htRr htv
          have hvQr : v ≠ Q.r := by intro e; subst v; exact htQr htv
          have hvx : v ≠ x := by intro e; subst v; exact hgv hgx
          have hvy : v ≠ y := by intro e; subst v; exact hgv hgy
          have hva : v ≠ a := by intro e; subst v; exact htfa htv
          have hra : r ≠ a := by intro e; subst r; exact had hdr.symm
          have hrQr : r ≠ Q.r := by intro e; subst r; exact hdr0 hdr
          have hrx : r ≠ x := by intro e; subst r; exact hdx hdr
          have hry : r ≠ y := by intro e; subst r; exact hdy hdr
          have hQrX : Q.r ≠ x := by
            intro e; subst x; exact hgr0 hgx
          have hQrY : Q.r ≠ y := by
            intro e; subst y; exact hgr0 hgy
          apply lemma5_13_case4_disjoint_meets_f_no_share D
            hfD hcD hbD heD R hgD hu hv hQrD hxD hyD
            hft.symm htu htv hdr hdf hcd.symm Q.hbe hbc.symm hab.symm
            Q.heaEdge Q.her
            Q.hag.symm hgx hgy Q.hcf.symm htRr htfa htQr htx hty
            hdu hdv (fun z => had z.symm) hdr0 hdx hdy hgu hgv hgRr hgr0
          dsimp [R]
          simp [htg, htg.symm, htd, hdgV, huv, hxy, hpqne, hxa, hya,
            huf, hvf, hur, huQr, hux, huy, hua, hvr, hvQr, hvx, hvy, hva,
            hra, hrQr, hrx, hry, hQrX, hQrY,
            Q.hag.ne, hgx.ne, hgy.ne, hft.ne, htu.ne, htv.ne,
            hdr.ne, hdf.ne, hcd.ne, hbc.ne, hab.ne, Q.heaEdge.ne,
            Q.her.ne, Q.hcf.ne, Q.hcf.ne.symm, Q.hbe.ne, hxa.symm, hya.symm,
            color_ne ha Q.hr (by decide),
            color_neD htD hrD (by decide),
            color_neD hdD hbD (by decide), color_neD hdD heD (by decide),
            color_neD hdD hu (by decide), color_neD hdD hv (by decide),
            color_neD hdD hcD (by decide), color_neD hdD haD (by decide),
            color_neD hdD hQrD (by decide), color_neD hdD hxD (by decide),
            color_neD hdD hyD (by decide),
            color_neD hbD hgD (by decide), color_neD hbD hu (by decide),
            color_neD hbD hv (by decide), color_neD hbD hrD (by decide),
            color_neD hbD hfD (by decide), color_neD hbD haD (by decide),
            color_neD hbD hQrD (by decide), color_neD hbD hxD (by decide),
            color_neD hbD hyD (by decide),
            color_neD heD hgD (by decide), color_neD heD hu (by decide),
            color_neD heD hv (by decide), color_neD heD hrD (by decide),
            color_neD heD hfD (by decide), color_neD heD hcD (by decide),
            color_neD heD hxD (by decide), color_neD heD hyD (by decide),
            color_neD hgD hu (by decide), color_neD hgD hv (by decide),
            color_neD hgD hrD (by decide), color_neD hgD hfD (by decide),
            color_neD hgD hcD (by decide), color_neD hgD haD (by decide),
            color_neD hgD hQrD (by decide),
            color_neD hu hcD (by decide), color_neD hv hcD (by decide),
            color_neD hrD hfD (by decide), color_neD hrD hcD (by decide),
            color_neD hfD haD (by decide), color_neD hfD hQrD (by decide),
            color_neD hfD hxD (by decide), color_neD hfD hyD (by decide),
            color_neD hcD haD (by decide), color_neD hcD hQrD (by decide),
            color_neD hcD hxD (by decide), color_neD hcD hyD (by decide),
            color_neD htD heD (by decide), color_neD htD hbD (by decide),
            color_neD htD hu (by decide),
            color_neD htD hv (by decide), color_neD htD hQrD (by decide),
            color_neD htD hfD (by decide), color_neD htD hcD (by decide),
            color_neD htD haD (by decide), color_neD htD hxD (by decide),
            color_neD htD hyD (by decide)]
    · exact HasReachableNegativeReduction.of_current_ce C hce
  rcases hfCases with hfC | hfH | hfS
  · exact (color_ne Q.hf hc (by decide) hfC).elim
  · subst h
    exact finish hs hds hhs.symm hgs
  · subst s
    exact finish hh hdh hhs hgh

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4RedNeighbor.lean <==
import Subcubic.Lemma5_13.Case4GMeetsF

/-! Lemma 5.13, Case (4.2): `g` has another red neighbor. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Case (4.2.1).  After flipping `hi`, the three monochromatic edges are
`cd`, `ab`, and `gh`.  We apply the color-swapped inline Lemma 5.12 to the
path `d-c-b-a-g-h`. -/
theorem lemma5_13_case4_red_neighbor_blue
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {h i : V} (hh : C.color h = .red) (hi : C.color i = .blue)
    (hgh : G.Adj Q.g h) (hhi : G.Adj h i) (hha : h ≠ a) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro e; subst y; simp_all
  have hhb : h ≠ b := by
    intro e
    subst h
    have hnot := C.not_adj_fourth_neighbor (Or.inl hb)
      hab.symm hbc Q.hbe
      (hv (x := (0 : Fin 4)) (y := 2) (by decide)) Q.hea.symm Q.hec.symm
      Q.hag.ne.symm (color_ne Q.hg hc (by decide)) Q.hge
    exact hnot hgh.symm
  have hci : c ≠ i := by
    intro e
    subst i
    have hnot := not_adj_fourth_neighbor_of_degree_three
      (degreeC (Or.inr hc)) hbc.symm hcd Q.hcf
      (hv (x := (1 : Fin 4)) (y := 3) (by decide))
      (color_ne hb Q.hf (by decide)) (color_ne hd Q.hf (by decide))
      hhb (color_ne hh hd (by decide)) (color_ne hh Q.hf (by decide))
    exact hnot hhi.symm
  have hdi : d ≠ i := by
    intro e
    subst i
    exact hNoRedAtD h hhi.symm hh
  have hhCorrect := C.color_correct h
  rw [hh] at hhCorrect
  obtain ⟨_, t, htSide, hht⟩ := hhCorrect
  have htSide' := (C.mem_redSide_iff t).1 htSide
  have ht : C.color t = .red := by
    rcases htSide' with ht | ht
    · exact ht
    · exact (C.reddish_not_adj_redSide ht (Or.inl hh) hht.symm).elim
  obtain ⟨j, hj, hij⟩ := C.exists_blue_mate hi
  rcases exists_flipAt_or_cutEnhancer C hh hi ht hj
      (degreeC (Or.inl hh)) (degreeC (Or.inr hi)) hht hhi hij with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hai : a ≠ i := color_ne ha hi (by decide)
    have hbi : b ≠ i := color_ne hb hi (by decide)
    have hch : c ≠ h := color_ne hc hh (by decide)
    have hdh : d ≠ h := color_ne hd hh (by decide)
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb])
        hab hha.symm hai hhb.symm hbi
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha])
        hab.symm hhb.symm hbi hha.symm hai
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd])
        hcd hch hci hdh hdi
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc])
        hcd.symm hdh hdi hch hci
    have hgD : D.color Q.g = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.hg hgh
      · exact hgh.ne
      · exact color_ne Q.hg hi (by decide)
    have hhD : D.color h = .blue :=
      blue_of_flipped_red_endpoint C hflip ht hht
        (degreeC (Or.inl hh))
        (color_ne ht hi (by decide))
    have hnodup : [d, c, b, a, Q.g, h].Nodup := by
      simp [hcd.ne.symm, hbc.ne.symm, hab.ne.symm, Q.hag.ne,
        hgh.ne, hha.symm, hhb.symm,
        color_ne hd hb (by decide), color_ne hd ha (by decide),
        color_ne hd Q.hg (by decide), color_ne hd hh (by decide),
        color_ne hc ha (by decide), color_ne hc Q.hg (by decide),
        color_ne hc hh (by decide), color_ne hb Q.hg (by decide)]
    have hsub : FormsNegativePath6Subgraph G d c b a Q.g h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![d, c, b, a, Q.g, h] : Fin 6 → V) =
            [d, c, b, a, Q.g, h].get := by funext x; fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, G.adj_comm, hcd, hbc, hab, Q.hag,
            hgh.symm] at hxy ⊢
    have hDswap := lemma5_12_inline D.swapSides hsub
      (by simp [hdD]) (by simp [hcD]) (by simp [hbD]) (by simp [haD])
      (by simp [hgD]) (by simp [hhD])
    exact HasReachableNegativeReduction.after_flip C hflip
      (HasReachableNegativeReduction.of_swapSides D hDswap)
  · exact HasReachableNegativeReduction.of_current_ce C hce

/-- Complete Case (4.2).  If the new red vertex has a blue neighbor we use
the preceding flip lemma; otherwise two small negative reducers apply according
to whether it meets `e`. -/
theorem lemma5_13_case4_red_neighbor
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {h : V} (hh : C.color h = .red) (hgh : G.Adj Q.g h)
    (hha : h ≠ a) : HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  by_cases hBlue : ∃ i, G.Adj h i ∧ C.color i = .blue
  · obtain ⟨i, hhi, hi⟩ := hBlue
    exact lemma5_13_case4_red_neighbor_blue C hpath ha hb hc hd hNoRedAtD
      Q hh hi hgh hhi hha
  · have hNoBlue : ∀ i, G.Adj h i → C.color i ≠ .blue := by
      intro i hhi hi
      exact hBlue ⟨i, hhi, hi⟩
    dsimp [FormsInducedPath4] at hpath
    rcases hpath with ⟨hinj, hedge⟩
    have hv {x y : Fin 4} (hxy : x ≠ y) :
        (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
    have edge (x y : Fin 4)
        (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
        G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
    have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
    have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
      intro e; subst y; simp_all
    have hhb : h ≠ b := by
      intro e
      subst h
      have hnot := C.not_adj_fourth_neighbor (Or.inl hb)
        hab.symm hbc Q.hbe
        (hv (x := (0 : Fin 4)) (y := 2) (by decide)) Q.hea.symm Q.hec.symm
        Q.hag.ne.symm (color_ne Q.hg hc (by decide)) Q.hge
      exact hnot hgh.symm
    have hah : ¬ G.Adj a h := by
      apply not_adj_fourth_neighbor_of_degree_three
        (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
      · exact color_ne hb Q.he (by decide)
      · exact Q.hgb.symm
      · exact Q.hge.symm
      · exact hhb
      · exact color_ne hh Q.he (by decide)
      · exact hgh.ne.symm
    by_cases hhe : G.Adj h Q.e
    · apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeB C (a := a) (b := h) (c := Q.e) (d := Q.g)
        ha hh Q.he Q.hg Q.heaEdge.symm Q.hag hhe hgh.symm hah
      simp [hha.symm, Q.hge.symm,
        color_ne ha Q.he (by decide), color_ne ha Q.hg (by decide),
        color_ne hh Q.he (by decide), color_ne hh Q.hg (by decide)]
    · have hhCorrect := C.color_correct h
      rw [hh] at hhCorrect
      obtain ⟨_, t, htSide, hht⟩ := hhCorrect
      have htSide' := (C.mem_redSide_iff t).1 htSide
      have ht : C.color t = .red := by
        rcases htSide' with ht | ht
        · exact ht
        · exact (C.reddish_not_adj_redSide ht (Or.inl hh) hht.symm).elim
      obtain ⟨u, hhu, hug, hut⟩ :=
        exists_third_neighbor_of_degree_three
          (degreeC (Or.inl hh))
          (color_ne Q.hg ht (by decide))
      have huSide := C.other_neighbor_of_red_is_blueSide hh ht hht hhu hut
      have hu : C.color u = .bluish := by
        rcases huSide with hu | hu
        · exact (hNoBlue u hhu hu).elim
        · exact hu
      have hue : u ≠ Q.e := by
        intro e; subst u; exact hhe hhu
      have hau : ¬ G.Adj a u := by
        apply not_adj_fourth_neighbor_of_degree_three
          (degreeC (Or.inl ha)) hab Q.heaEdge.symm Q.hag
        · exact color_ne hb Q.he (by decide)
        · exact Q.hgb.symm
        · exact Q.hge.symm
        · exact color_ne hu hb (by decide)
        · exact hue
        · exact hug
      apply HasReachableNegativeReduction.of_current_ntr C
      apply containsNegativeD C
        (a := a) (b := h) (c := Q.e) (d := Q.g) (e := u)
        ha hh Q.he Q.hg hu Q.heaEdge.symm Q.hag hgh.symm hhu
        hah hau hhe
      simp [hha.symm, Q.hge.symm, hue.symm, hug.symm,
        color_ne ha Q.he (by decide), color_ne ha Q.hg (by decide),
        color_ne ha hu (by decide), color_ne hh Q.he (by decide),
        color_ne hh Q.hg (by decide), color_ne hh hu (by decide)]

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4Setup.lean <==
import Subcubic.Lemma5_13.Case3

/-!
# Lemma 5.13, Case (4): the local setup

We have oriented the path so that the bluish third neighbor `e` of `b`
is adjacent to `a`.  The vertex `g` is the remaining neighbor of `a`.
After excluding Case (2), every neighbor of `e` other than `a,b` is reddish.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_13Case4Configuration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma5_13ThirdNeighborConfiguration C a b c d where
  heaEdge : G.Adj e a
  hef : ¬ G.Adj e f
  g : V
  hg : C.color g = .bluish
  hag : G.Adj a g
  hgb : g ≠ b
  hge : g ≠ e
  /-- The third neighbor of `e`; it is reddish after excluding Case (2). -/
  r : V
  hr : C.color r = .reddish
  her : G.Adj e r
  hra : r ≠ a
  hrb : r ≠ b

/-- Construct the fixed vertices in Case (4).  A red third neighbor of `e`
is exactly the path-extension Case (2), so it is returned separately. -/
theorem lemma5_13_case4_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_13ThirdNeighborConfiguration C a b c d)
    (hea : G.Adj Q.e a) (hef : ¬ G.Adj Q.e Q.f) :
    HasReachableNegativeReduction C ∨
      ∃ R : Lemma5_13Case4Configuration C a b c d,
        R.toLemma4_12ThirdNeighborConfiguration = Q := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  obtain ⟨g, hag, hgb, hge⟩ :=
    exists_third_neighbor_of_degree_three
      (degreeC (Or.inl ha))
      Q.hbe.ne
  have hgSide := C.other_neighbor_of_red_is_blueSide ha hb hab hag hgb
  have hg : C.color g = .bluish := by
    rcases hgSide with hg | hg
    · exact (hNoBlueAtA g hag hg).elim
    · exact hg
  obtain ⟨r, her, hra, hrb⟩ :=
    exists_third_neighbor_of_degree_three Q.hedeg hab.ne
  cases hr : C.color r with
  | red =>
      obtain ⟨R, hRQ⟩ := lemma5_13_case2_setup C Q hr her hra hrb
      subst Q
      rcases lemma5_13_case2_flip_path C ⟨hinj, hedge⟩ ha hb hc hd R with
          hresult | hpath3
      · exact Or.inl hresult
      · obtain ⟨P⟩ := hpath3
        exact Or.inl P.reduces
  | reddish =>
      exact Or.inr ⟨⟨Q, hea, hef, g, hg, hag, hgb, hge,
        r, hr, her, hra, hrb⟩, rfl⟩
  | blue =>
      exact (C.bluish_not_adj_blueSide Q.he (Or.inl hr) her).elim
  | bluish =>
      exact (C.bluish_not_adj_blueSide Q.he (Or.inr hr) her).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4Shared.lean <==
import Subcubic.Lemma5_13.Case4Setup

/-! Lemma 5.13, Case (4.1): `d` and `e` share a reddish neighbor. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_shared_de
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red)
    (Q : Lemma5_13Case4Configuration C a b c d)
    {s : V} (hs : C.color s = .reddish)
    (hes : G.Adj Q.e s) (hds : G.Adj d s) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : ¬ G.Adj d Q.e :=
    C.bluish_not_adj_blueSide Q.he (Or.inl hd) ∘ SimpleGraph.Adj.symm
  have hda : ¬ G.Adj d a := by
    intro h; exact hNoRedAtD a h ha
  have hdb : ¬ G.Adj d b := by
    intro h; exact hNoRedAtD b h hb
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro h; subst y; simp_all
  have emit (t : V) (ht : C.color t = .reddish) (hdt : G.Adj d t)
      (hts : t ≠ s) (het : ¬ G.Adj Q.e t) :
      ContainsNegativeTailReducer C := by
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegativeH C.swapSides
      (a := d) (b := Q.e) (c := t) (d := s) (e := a) (f := b)
      (by simp [hd]) (by simp [Q.he]) (by simp [ht]) (by simp [hs])
      (by simp [ha]) (by simp [hb])
      hdt hds hes Q.heaEdge Q.hbe.symm hab
      hde hda hdb het
    simp [color_ne hd Q.he (by decide), color_ne hd ht (by decide),
      color_ne hd hs (by decide), color_ne hd ha (by decide),
      color_ne hd hb (by decide), color_ne Q.he ht (by decide),
      color_ne Q.he hs (by decide), color_ne Q.he ha (by decide),
      color_ne Q.he hb (by decide), hts, color_ne ht ha (by decide),
      color_ne ht hb (by decide), color_ne hs ha (by decide),
      color_ne hs hb (by decide), hab.ne]
  by_cases hfd : G.Adj Q.f d
  · exact HasReachableNegativeReduction.of_current_ntr C
      (emit Q.f Q.hf hfd.symm (by
        intro h; subst s; exact Q.hef hes) Q.hef)
  · obtain ⟨t, hdt, htc, hts⟩ :=
      exists_third_neighbor_of_degree_three
        (degreeC (Or.inr hd))
        (color_ne hc hs (by decide))
    have htSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdt htc
    have ht : C.color t = .reddish := by
      rcases htSide with ht | ht
      · exact (hNoRedAtD t hdt ht).elim
      · exact ht
    have htb : t ≠ b := color_ne ht hb (by decide)
    have hta : t ≠ a := color_ne ht ha (by decide)
    have het : ¬ G.Adj Q.e t := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hedeg
        Q.hbe.symm Q.heaEdge hes
      · exact hab.ne.symm
      · exact color_ne hb hs (by decide)
      · exact color_ne ha hs (by decide)
      · exact htb
      · exact hta
      · exact hts
    exact HasReachableNegativeReduction.of_current_ntr C
      (emit t ht hdt hts het)

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4SharedDG.lean <==
import Subcubic.Lemma5_13.Case4LowDegree

/-! Lemma 5.13, Cases (4.4.3.1) and (4.4.3.2). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The vertex `d` meets `f`, and `d,g` share the reddish vertex `s`. -/
theorem lemma5_13_case4_shared_dg_meets_f
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    {x s : V} (hx : C.color x = .reddish) (hs : C.color s = .reddish)
    (hgx : G.Adj Q.g x) (hgs : G.Adj Q.g s) (hxs : x ≠ s)
    (hds : G.Adj d s) (hdf : G.Adj d Q.f) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
      G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e; subst v; simp_all
  have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
  have hex : ¬ G.Adj Q.e x := fun h => hNoShareEG x hx h hgx
  have hes : ¬ G.Adj Q.e s := fun h => hNoShareEG s hs h hgs
  have hxr : x ≠ Q.r := by intro e; subst x; exact hgr hgx
  have hxf : x ≠ Q.f := by intro e; subst x; exact hgf hgx
  have hrs : Q.r ≠ s := by intro e; subst s; exact hgr hgs
  have hrf : Q.r ≠ Q.f := by
    intro e; apply Q.hef; rw [← e]; exact Q.her
  have hfs : Q.f ≠ s := by intro e; subst s; exact hgf hgs
  have hn : [Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s].Nodup := by
    simp [Q.hge, hgx.ne, hgs.ne, Q.her.ne, Q.heaEdge.ne,
      hcd.ne, hab.ne, Q.hcf.ne, hds.ne, hdf.ne,
      hxs, hxr, hxf, hrs, hrf, hfs,
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
      color_ne Q.hg Q.hr (by decide),
      color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
      color_ne Q.hg Q.hf (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he hd (by decide),
      color_ne Q.he hx (by decide), color_ne Q.he hb (by decide),
      color_ne Q.he Q.hf (by decide), color_ne Q.he hs (by decide),
      color_ne hc hx (by decide), color_ne hc Q.hr (by decide),
      color_ne hc ha (by decide), color_ne hc hb (by decide),
      color_ne hc hs (by decide),
      color_ne hd hx (by decide), color_ne hd Q.hr (by decide),
      color_ne hd ha (by decide), color_ne hd hb (by decide),
      color_ne hx ha (by decide), color_ne hx hb (by decide),
      color_ne Q.hr ha (by decide), color_ne Q.hr hb (by decide),
      color_ne ha Q.hf (by decide), color_ne ha hs (by decide),
      color_ne hb Q.hf (by decide), color_ne hb hs (by decide)]
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ah
    (![Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s] : Fin 10 → V) =
        [Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s].get := by
      funext i; fin_cases i <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro i j hij
    apply (negativeTailReducerData .ah).adj_map_of_edgesMapTo G _ ?_ hij
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 4), (0, 6), (0, 9), (1, 5), (1, 6),
      (1, 7), (2, 3), (2, 7), (2, 8), (3, 8), (3, 9), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    · exact hgx
    · exact Q.hag.symm
    · exact hgs
    · exact Q.her
    · exact Q.heaEdge
    · exact Q.hbe.symm
    · exact hcd
    · exact hbc.symm
    · exact Q.hcf
    · exact hdf
    · exact hds
    · exact hab
  · intro i
    have hcolors : (negativeTailReducer .ah).color =
        ![.reddish, .reddish, .red, .red, .bluish, .bluish,
          .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases i
    · change (C.color Q.g).swap = .reddish; simp [Q.hg]
    · change (C.color Q.e).swap = .reddish; simp [Q.he]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color Q.r).swap = .bluish; simp [Q.hr]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · change (C.color s).swap = .bluish; simp [hs]
  · intro i j hne hnon hauto
    have hp := negativeAh_boundaryNonedges i j hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hgr | exact hgf | exact hex | exact Q.hef | exact hes
      | exact fun h => hgr h.symm | exact fun h => hgf h.symm
      | exact fun h => hex h.symm | exact fun h => Q.hef h.symm
      | exact fun h => hes h.symm

/-- The vertex `d` does not meet `f`, and both remaining neighbors of
`g` are also neighbors of `d`. -/
theorem lemma5_13_case4_two_shared_dg
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f) (_hdf : ¬ G.Adj d Q.f)
    (hNoShareEG : ∀ z, C.color z = .reddish →
      G.Adj Q.e z → ¬ G.Adj Q.g z)
    {x s : V} (hx : C.color x = .reddish) (hs : C.color s = .reddish)
    (hgx : G.Adj Q.g x) (hgs : G.Adj Q.g s) (hxs : x ≠ s)
    (hdx : G.Adj d x) (hds : G.Adj d s) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have edge (u v : Fin 4)
      (huv : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj u v) :
      G.Adj (![a, b, c, d] u) (![a, b, c, d] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv : C.color v = cv) (hne : cu ≠ cv) : u ≠ v := by
    intro e; subst v; simp_all
  have hgr : ¬ G.Adj Q.g Q.r := hNoShareEG Q.r Q.hr Q.her
  have hex : ¬ G.Adj Q.e x := fun h => hNoShareEG x hx h hgx
  have hes : ¬ G.Adj Q.e s := fun h => hNoShareEG s hs h hgs
  have hxr : x ≠ Q.r := by intro e; subst x; exact hgr hgx
  have hxf : x ≠ Q.f := by intro e; subst x; exact hgf hgx
  have hrs : Q.r ≠ s := by intro e; subst s; exact hgr hgs
  have hrf : Q.r ≠ Q.f := by intro e; apply Q.hef; rw [← e]; exact Q.her
  have hfs : Q.f ≠ s := by intro e; subst s; exact hgf hgs
  have hn : [Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s].Nodup := by
    simp [Q.hge, hgx.ne, hgs.ne, Q.her.ne, Q.heaEdge.ne,
      hcd.ne, hab.ne, Q.hcf.ne, hdx.ne, hds.ne,
      hxs, hxr, hxf, hrs, hrf, hfs,
      color_ne Q.hg hc (by decide), color_ne Q.hg hd (by decide),
      color_ne Q.hg Q.hr (by decide),
      color_ne Q.hg ha (by decide), color_ne Q.hg hb (by decide),
      color_ne Q.hg Q.hf (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he hd (by decide),
      color_ne Q.he hx (by decide),
      color_ne Q.he hb (by decide),
      color_ne Q.he Q.hf (by decide), color_ne Q.he hs (by decide),
      color_ne hc hx (by decide), color_ne hc Q.hr (by decide),
      color_ne hc ha (by decide), color_ne hc hb (by decide),
      color_ne hc hs (by decide),
      color_ne hd Q.hr (by decide),
      color_ne hd ha (by decide), color_ne hd hb (by decide),
      color_ne hd Q.hf (by decide),
      color_ne hx ha (by decide), color_ne hx hb (by decide),
      color_ne Q.hr ha (by decide), color_ne Q.hr hb (by decide),
      color_ne ha Q.hf (by decide), color_ne ha hs (by decide),
      color_ne hb Q.hf (by decide), color_ne hb hs (by decide)]
  apply HasReachableNegativeReduction.of_current_ntr C
  apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
  apply containsNegative_of_embedding C.swapSides .ai
    (![Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s])
  · simp [NegativeTailReducerAmbientDegreeCondition]
  · have hvec : (![Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s] : Fin 10 → V) =
        [Q.g, Q.e, c, d, x, Q.r, a, b, Q.f, s].get := by
      funext i; fin_cases i <;> rfl
    rw [hvec]
    exact hn.injective_get
  · intro i j hij
    apply (negativeTailReducerData .ai).adj_map_of_edgesMapTo G _ ?_ hij
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 4), (0, 6), (0, 9), (1, 5), (1, 6),
      (1, 7), (2, 3), (2, 7), (2, 8), (3, 4), (3, 9), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    · exact hgx
    · exact Q.hag.symm
    · exact hgs
    · exact Q.her
    · exact Q.heaEdge
    · exact Q.hbe.symm
    · exact hcd
    · exact hbc.symm
    · exact Q.hcf
    · exact hdx
    · exact hds
    · exact hab
  · intro i
    have hcolors : (negativeTailReducer .ai).color =
        ![.reddish, .reddish, .red, .red, .bluish, .bluish,
          .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases i
    · change (C.color Q.g).swap = .reddish; simp [Q.hg]
    · change (C.color Q.e).swap = .reddish; simp [Q.he]
    · change (C.color c).swap = .red; simp [hc]
    · change (C.color d).swap = .red; simp [hd]
    · change (C.color x).swap = .bluish; simp [hx]
    · change (C.color Q.r).swap = .bluish; simp [Q.hr]
    · change (C.color a).swap = .blue; simp [ha]
    · change (C.color b).swap = .blue; simp [hb]
    · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · change (C.color s).swap = .bluish; simp [hs]
  · intro i j hne hnon hauto
    have hp := negativeAi_boundaryNonedges i j hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hgr | exact hgf | exact hex | exact Q.hef | exact hes
      | exact fun h => hgr h.symm | exact fun h => hgf h.symm
      | exact fun h => hex h.symm | exact fun h => Q.hef h.symm
      | exact fun h => hes h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Case4SharedEG.lean <==
import Subcubic.Lemma5_13.Case4RedNeighbor

/-! Lemma 5.13, Case (4.4.1): `e` and `g` share a reddish neighbor. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_case4_shared_eg
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case4Configuration C a b c d)
    (hgf : ¬ G.Adj Q.g Q.f)
    (hNoOtherRedG : ∀ z, G.Adj Q.g z → C.color z = .red → z = a)
    {s : V} (hs : C.color s = .reddish)
    (hgs : G.Adj Q.g s) (hes : G.Adj Q.e s) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro e; subst y; simp_all
  have hgc : ¬ G.Adj Q.g c :=
    C.bluish_not_adj_blueSide Q.hg (Or.inl hc)
  have hec : ¬ G.Adj Q.e c :=
    C.bluish_not_adj_blueSide Q.he (Or.inl hc)
  have hsf : s ≠ Q.f := by
    intro e
    subst s
    exact Q.hef hes
  have hcs : ¬ G.Adj c s := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hcf
    · exact color_ne hd hb (by decide)
    · exact color_ne hd Q.hf (by decide)
    · exact color_ne hb Q.hf (by decide)
    · exact color_ne hs hd (by decide)
    · exact color_ne hs hb (by decide)
    · exact hsf
  have baseNodup : [Q.g, Q.e, c, s, a, b, Q.f].Nodup := by
    simp [Q.hge, hgs.ne, hes.ne, hab.ne, Q.hcf.ne,
      color_ne Q.hg hc (by decide), color_ne Q.hg ha (by decide),
      color_ne Q.hg hb (by decide), color_ne Q.hg Q.hf (by decide),
      color_ne Q.he hc (by decide), color_ne Q.he ha (by decide),
      color_ne Q.he hb (by decide), color_ne Q.he Q.hf (by decide),
      color_ne hc hs (by decide), color_ne hc ha (by decide),
      color_ne hc hb (by decide),
      color_ne hs ha (by decide), color_ne hs hb (by decide),
      hsf, color_ne ha Q.hf (by decide), color_ne hb Q.hf (by decide)]
  rcases C.degree_eq_two_or_three_of_two_neighbors
      (color_ne ha hs (by decide)) Q.hag.symm hgs with hdeg2 | hdeg3
  · apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegativeDcF C.swapSides
      (a := Q.g) (b := Q.e) (c := c) (d := s)
      (e := a) (f := b) (g := Q.f)
      (by simp [Q.hg]) (by simp [Q.he]) (by simp [hc]) (by simp [hs])
      (by simp [ha]) (by simp [hb]) (by simp [Q.hf]) hdeg2
      hgs Q.hag.symm hes Q.heaEdge Q.hbe.symm hbc.symm Q.hcf hab
      hgc hgf hec Q.hef hcs
    exact baseNodup
  · obtain ⟨x, hgx, hxa, hxs⟩ :=
      exists_third_neighbor_of_degree_three hdeg3 (color_ne ha hs (by decide))
    have hxSide : C.color x = .red ∨ C.color x = .reddish := by
      cases hxColor : C.color x with
      | red => exact Or.inl rfl
      | reddish => exact Or.inr rfl
      | blue => exact (C.bluish_not_adj_blueSide Q.hg (Or.inl hxColor) hgx).elim
      | bluish => exact (C.bluish_not_adj_blueSide Q.hg (Or.inr hxColor) hgx).elim
    have hx : C.color x = .reddish := by
      rcases hxSide with hx | hx
      · exact (hxa (hNoOtherRedG x hgx hx)).elim
      · exact hx
    have hxe : x ≠ Q.e := by
      intro e
      subst x
      exact C.bluish_not_adj_blueSide Q.hg (Or.inr Q.he) hgx
    have hex : ¬ G.Adj Q.e x := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hedeg
        Q.hbe.symm Q.heaEdge hes
      · exact hab.ne.symm
      · exact color_ne hb hs (by decide)
      · exact color_ne ha hs (by decide)
      · exact color_ne hx hb (by decide)
      · exact color_ne hx ha (by decide)
      · exact hxs
    have hxf : x ≠ Q.f := by
      intro e
      subst x
      exact hgf hgx
    have hcx : ¬ G.Adj c x := by
      apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hcf
      · exact color_ne hd hb (by decide)
      · exact color_ne hd Q.hf (by decide)
      · exact color_ne hb Q.hf (by decide)
      · exact color_ne hx hd (by decide)
      · exact color_ne hx hb (by decide)
      · exact hxf
    apply HasReachableNegativeReduction.of_current_ntr C
    apply (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
    apply containsNegative_of_embedding C.swapSides .v
      (![Q.g, Q.e, c, x, s, a, b, Q.f])
    · simp [NegativeTailReducerAmbientDegreeCondition]
    · have hn : [Q.g, Q.e, c, x, s, a, b, Q.f].Nodup := by
        simp [Q.hge, hgx.ne, hgs.ne, hxs, hes.ne, hab.ne, Q.hcf.ne,
          color_ne Q.hg hc (by decide), color_ne Q.hg ha (by decide),
          color_ne Q.hg hb (by decide), color_ne Q.hg Q.hf (by decide),
          color_ne Q.he hc (by decide), color_ne Q.he hx (by decide),
          color_ne Q.he ha (by decide), color_ne Q.he hb (by decide),
          color_ne Q.he Q.hf (by decide), color_ne hc hx (by decide),
          color_ne hc hs (by decide), color_ne hc ha (by decide),
          color_ne hc hb (by decide),
          color_ne hx ha (by decide), color_ne hx hb (by decide),
          color_ne hs ha (by decide), color_ne hs hb (by decide),
          hxf, hsf, color_ne ha Q.hf (by decide), color_ne hb Q.hf (by decide)]
      have hvec : (![Q.g, Q.e, c, x, s, a, b, Q.f] : Fin 8 → V) =
          [Q.g, Q.e, c, x, s, a, b, Q.f].get := by
        funext i; fin_cases i <;> rfl
      rw [hvec]
      exact hn.injective_get
    · intro i j hij
      apply (negativeTailReducerData .v).adj_map_of_edgesMapTo G _ ?_ hij
      unfold PatternData.EdgesMapTo
      dsimp only [negativeTailReducerData]
      intro e he
      change e ∈ [(0, 3), (0, 4), (0, 5), (1, 4), (1, 5),
        (1, 6), (2, 6), (2, 7), (5, 6)] at he
      simp at he
      rcases he with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
      · exact hgx
      · exact hgs
      · exact Q.hag.symm
      · exact hes
      · exact Q.heaEdge
      · exact Q.hbe.symm
      · exact hbc.symm
      · exact Q.hcf
      · exact hab
    · intro i
      have hcolors : (negativeTailReducer .v).color =
          ![.reddish, .reddish, .red, .bluish, .bluish,
            .blue, .blue, .bluish] := by native_decide
      rw [hcolors]
      fin_cases i
      · change (C.color Q.g).swap = .reddish; simp [Q.hg]
      · change (C.color Q.e).swap = .reddish; simp [Q.he]
      · change (C.color c).swap = .red; simp [hc]
      · change (C.color x).swap = .bluish; simp [hx]
      · change (C.color s).swap = .bluish; simp [hs]
      · change (C.color a).swap = .blue; simp [ha]
      · change (C.color b).swap = .blue; simp [hb]
      · change (C.color Q.f).swap = .bluish; simp [Q.hf]
    · intro i j hne hnon hauto
      have hp := negativeV_boundaryNonedges i j hne hnon hauto
      simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
      rcases hp with
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
          (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
           ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
      all_goals first
        | exact hgc | exact hgf | exact hec | exact hex | exact Q.hef
        | exact hcx | exact hcs
        | exact fun h => hgc h.symm | exact fun h => hgf h.symm
        | exact fun h => hec h.symm | exact fun h => hex h.symm
        | exact fun h => Q.hef h.symm | exact fun h => hcx h.symm
        | exact fun h => hcs h.symm

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/InlinePath3.lean <==
import Subcubic.Lemma5_11
import Subcubic.Lemma5_9
import Subcubic.Lemma5_8
import Subcubic.Lemma5_7
import Subcubic.Lemma5_3
import Subcubic.Lemma5_2
import Subcubic.Lemma4_6
import Subcubic.Lemma4_7

/-!
# The Lemma 5.12 step used inside Lemma 5.13

This file first records the local part of extending three alternating
monochromatic edges: unless Lemma 5.2 already applies, the six displayed
vertices induce the expected path.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Six distinct vertices containing the displayed path; extra edges are
allowed. -/
def FormsNegativePath6Subgraph (G : SimpleGraph V)
    (a b c d e f : V) : Prop :=
  let p : Fin 6 → V := ![a, b, c, d, e, f]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y →
        G.Adj (p x) (p y)

/-- The chord analysis at the start of the inlined Lemma 5.12 argument.
Every possible extra crossing between consecutive monochromatic edges gives
Lemma 5.2; matching on each side excludes all remaining chords. -/
theorem path6_induced_or_negative_reduction
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsNegativePath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    HasReachableNegativeReduction C ∨ FormsInducedPath6 G a b c d e f := by
  classical
  dsimp [FormsNegativePath6Subgraph] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) :=
    hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    hedge x y hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  by_cases hac : G.Adj a c
  · exact Or.inl (lemma5_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, hac, hbc]
      omega))
  by_cases had : G.Adj a d
  · exact Or.inl (lemma5_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, had, hbc]
      omega))
  by_cases hbd : G.Adj b d
  · exact Or.inl (lemma5_2 C a b c d hab ha hb hcd hc hd (by
      simp [fourVertexCrossEdgeCount, hbc, hbd]))
  by_cases hce : G.Adj c e
  · exact Or.inl (lemma5_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hce, hde]
      omega))
  by_cases hcf : G.Adj c f
  · exact Or.inl (lemma5_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hcf, hde]
      omega))
  by_cases hdf : G.Adj d f
  · exact Or.inl (lemma5_2 C e f c d hef he hf hcd hc hd (by
      simp [fourVertexCrossEdgeCount, SimpleGraph.adj_comm, hde, hdf]
      omega))
  have redNonedge {x mate y : V}
      (hx : C.color x = .red) (hm : C.color mate = .red)
      (hy : C.color y = .red) (hxm : G.Adj x mate) (hmy : mate ≠ y) :
      ¬ G.Adj x y := by
    exact C.redSide_not_adj_second_neighbor
      (by simp [hx]) (by simp [hm]) (by simp [hy]) hxm hmy
  have hae : ¬ G.Adj a e := redNonedge ha hb he hab
    (hv (x := (1 : Fin 6)) (y := 4) (by decide))
  have haf : ¬ G.Adj a f := redNonedge ha hb hf hab
    (hv (x := (1 : Fin 6)) (y := 5) (by decide))
  have hbe : ¬ G.Adj b e := redNonedge hb ha he hab.symm
    (hv (x := (0 : Fin 6)) (y := 4) (by decide))
  have hbf : ¬ G.Adj b f := redNonedge hb ha hf hab.symm
    (hv (x := (0 : Fin 6)) (y := 5) (by decide))
  apply Or.inr
  refine ⟨hinj, ?_⟩
  intro x y
  fin_cases x <;> fin_cases y <;>
    simp [graphOfEdges, SimpleGraph.adj_comm, hab, hbc, hcd, hde, hef,
      hac, had, hbd, hce, hcf, hdf, hae, haf, hbe, hbf]

/-- If the path-extension process stops at both ends, Lemma 4.10 is the
required inlined conclusion. -/
theorem path6_subgraph_with_clean_ends_negative
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsNegativePath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoBlueAtF : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    HasReachableNegativeReduction C := by
  rcases path6_induced_or_negative_reduction C hpath ha hb hc hd he hf with
    hresult | hinduced
  · exact hresult
  · exact lemma5_11 C hinduced ha hb hc hd he hf hNoBlueAtA hNoBlueAtF

set_option maxHeartbeats 1000000
/-- The inlined Lemma 5.12 argument, expanded in terms
of Lemmas 5.2, 5.7, 5.8, 5.9, and 5.11. -/
theorem lemma5_12_inline
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsNegativePath6Subgraph G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  have noResult (hout : HasReachableNegativeReduction C) : False := hresult hout
  have noOutcome (hout : ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C) :
      False :=
    noResult (hout.elim (HasReachableNegativeReduction.of_current_ntr C)
      (HasReachableNegativeReduction.of_current_ce C))
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noOutcome (Or.inr hce)
  rcases path6_induced_or_negative_reduction C hpath ha hb hc hd he hf with
    hout | hinduced
  · exact noResult hout
  · have extendRight {a b c d e f : V}
        (hp : FormsInducedPath6 G a b c d e f)
        (ha : C.color a = .red) (hb : C.color b = .red)
        (hc : C.color c = .blue) (hd : C.color d = .blue)
        (he : C.color e = .red) (hf : C.color f = .red)
        (hBlueF : ∃ x, G.Adj f x ∧ C.color x = .blue) : False := by
      obtain ⟨x, hfx, hx⟩ := hBlueF
      have hxCorrect := C.color_correct x
      rw [hx] at hxCorrect
      obtain ⟨_, y, hySide, hxy⟩ := hxCorrect
      have hySide' := (C.not_mem_redSide_iff y).1 hySide
      have hy : C.color y = .blue := by
        rcases hySide' with hy | hy
        · exact hy
        · exact (C.bluish_not_adj_blueSide hy (Or.inl hx) hxy.symm).elim
      dsimp [FormsInducedPath6] at hp
      rcases hp with ⟨hinj, hedge⟩
      have hp0 : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
      have hv {i j : Fin 6} (hij : i ≠ j) :
          (![a, b, c, d, e, f] i) ≠ (![a, b, c, d, e, f] j) :=
        hinj.ne hij
      have edge (i j : Fin 6) (hij : (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj i j) :
          G.Adj (![a, b, c, d, e, f] i) (![a, b, c, d, e, f] j) :=
        (hedge i j).mp hij
      have nonedge (i j : Fin 6) (hij : ¬ (graphOfEdges
          [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj i j) :
          ¬ G.Adj (![a, b, c, d, e, f] i) (![a, b, c, d, e, f] j) :=
        fun h => hij ((hedge i j).mpr h)
      have hab : G.Adj a b := edge 0 1 (by native_decide)
      have hbc : G.Adj b c := edge 1 2 (by native_decide)
      have hcd : G.Adj c d := edge 2 3 (by native_decide)
      have hde : G.Adj d e := edge 3 4 (by native_decide)
      have hef : G.Adj e f := edge 4 5 (by native_decide)
      have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
      have haf : ¬ G.Adj a f := by simpa using nonedge 0 5 (by native_decide)
      have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
      have hbf : ¬ G.Adj b f := by simpa using nonedge 1 5 (by native_decide)
      have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
      have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
      have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
      have hce : ¬ G.Adj c e := by simpa using nonedge 2 4 (by native_decide)
      have hcf : ¬ G.Adj c f := by simpa using nonedge 2 5 (by native_decide)
      have hdf : ¬ G.Adj d f := by simpa using nonedge 3 5 (by native_decide)
      have color_ne {u v : V} {cu cv : Color}
          (hu : C.color u = cu) (hv : C.color v = cv) (h : cu ≠ cv) :
          u ≠ v := by intro huv; subst v; simp_all
      have hxc : x ≠ c := by
        intro h
        subst x
        apply noResult
        apply lemma5_2 C e f c d hef he hf hcd hc hd
        have hed : G.Adj e d := hde.symm
        have hfc : G.Adj f c := hfx
        simp [fourVertexCrossEdgeCount, hed, hfc]
        omega
      have hxd : x ≠ d := by
        intro h
        subst x
        apply noResult
        apply lemma5_2 C e f c d hef he hf hcd hc hd
        have hed : G.Adj e d := hde.symm
        have hfd : G.Adj f d := hfx
        simp [fourVertexCrossEdgeCount, hed, hfd]
        omega
      have hyc : y ≠ c := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hc]) (by simp [hd]) (by simp [hx]) hcd hxd.symm
        exact hnot (by simpa [h] using hxy.symm)
      have hyd : y ≠ d := by
        intro h
        have hnot := C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hx]) hcd.symm hxc.symm
        exact hnot (by simpa [h] using hxy.symm)
      have blueNonedge {u mate v : V}
          (hu : C.color u = .blue) (hm : C.color mate = .blue)
          (hv : C.color v = .blue) (hum : G.Adj u mate) (hmv : mate ≠ v) :
          ¬ G.Adj u v := by
        exact C.blueSide_not_adj_second_neighbor
          (by simp [hu]) (by simp [hm]) (by simp [hv]) hum hmv
      have hxcN : ¬ G.Adj x c := blueNonedge hx hy hc hxy hyc
      have hxdN : ¬ G.Adj x d := blueNonedge hx hy hd hxy hyd
      have hycN : ¬ G.Adj y c := blueNonedge hy hx hc hxy.symm hxc
      have hydN : ¬ G.Adj y d := blueNonedge hy hx hd hxy.symm hxd
      have hex : ¬ G.Adj e x := by
        intro hex
        apply noResult
        apply lemma5_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hex, hfx]
        omega
      have hey : ¬ G.Adj e y := by
        intro hey
        apply noResult
        apply lemma5_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hey, hfx]
        omega
      have hfy : ¬ G.Adj f y := by
        intro hfy
        apply noResult
        apply lemma5_2 C e f x y hef he hf hxy hx hy
        simp [fourVertexCrossEdgeCount, hfy, hfx]
      have hxa : ¬ G.Adj x a := by
        intro hxa
        have hceSwap := containsCutEnhancerA_of C.swapSides
          (by simp [hx]) (by simp [hf]) (by simp [ha])
          hfx.symm hxa (hv (i := (5 : Fin 6)) (j := 0) (by decide))
          (by simpa [SimpleGraph.adj_comm] using haf)
        exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      have hxb : ¬ G.Adj x b := by
        intro hxb
        have hceSwap := containsCutEnhancerA_of C.swapSides
          (by simp [hx]) (by simp [hf]) (by simp [hb])
          hfx.symm hxb (hv (i := (5 : Fin 6)) (j := 1) (by decide))
          (by simpa [SimpleGraph.adj_comm] using hbf)
        exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      have hyb : ¬ G.Adj y b := by
        intro hyb
        exact noCE (containsCutEnhancerA_of C hb hc hy hbc hyb.symm
          hyc.symm (by simpa [SimpleGraph.adj_comm] using hycN))
      have hcoreNodup : [a, b, c, d, e, f].Nodup := by
        simpa using List.nodup_ofFn_ofInjective hinj
      have hxOutside : x ∉ [a, b, c, d, e, f] := by
        simp [color_ne hx ha (by decide), color_ne hx hb (by decide),
          hxc, hxd, color_ne hx he (by decide), color_ne hx hf (by decide)]
      have hyOutside : y ∉ [a, b, c, d, e, f] := by
        simp [color_ne hy ha (by decide), color_ne hy hb (by decide),
          hyc, hyd, color_ne hy he (by decide), color_ne hy hf (by decide)]
      have hnodup8 : [a, b, c, d, e, f, x, y].Nodup := by
        rw [show [a, b, c, d, e, f, x, y] = [a, b, c, d, e, f] ++ [x, y] by rfl,
          List.nodup_append']
        refine ⟨hcoreNodup, by simp [hxy.ne], ?_⟩
        rw [List.disjoint_left]
        intro u hu huv
        simp only [List.mem_cons, List.not_mem_nil,
          or_false] at huv
        rcases huv with rfl | rfl
        · exact hxOutside hu
        · exact hyOutside hu
      have hax : ¬ G.Adj a x := fun h => hxa h.symm
      have hbx : ¬ G.Adj b x := fun h => hxb h.symm
      have hby : ¬ G.Adj b y := fun h => hyb h.symm
      have hcx : ¬ G.Adj c x := fun h => hxcN h.symm
      have hdx : ¬ G.Adj d x := fun h => hxdN h.symm
      have hcy : ¬ G.Adj c y := fun h => hycN h.symm
      have hdy : ¬ G.Adj d y := fun h => hydN h.symm
      have hxe : ¬ G.Adj x e := fun h => hex h.symm
      have hye : ¬ G.Adj y e := fun h => hey h.symm
      have hyf : ¬ G.Adj y f := fun h => hfy h.symm
      have hba : G.Adj b a := hab.symm
      have hcb : G.Adj c b := hbc.symm
      have hdc : G.Adj d c := hcd.symm
      have hed : G.Adj e d := hde.symm
      have hfe : G.Adj f e := hef.symm
      have hxf : G.Adj x f := hfx.symm
      have hyx : G.Adj y x := hxy.symm
      have hca : ¬ G.Adj c a := fun h => hac h.symm
      have hda : ¬ G.Adj d a := fun h => had h.symm
      have hdb : ¬ G.Adj d b := fun h => hbd h.symm
      have hea : ¬ G.Adj e a := fun h => hae h.symm
      have heb : ¬ G.Adj e b := fun h => hbe h.symm
      have hfa : ¬ G.Adj f a := fun h => haf h.symm
      have hfb : ¬ G.Adj f b := fun h => hbf h.symm
      have hec : ¬ G.Adj e c := fun h => hce h.symm
      have hfc : ¬ G.Adj f c := fun h => hcf h.symm
      have hfd : ¬ G.Adj f d := fun h => hdf h.symm
      have hya : ¬ G.Adj y a := by
        intro hya
        have hayEdge : G.Adj a y := hya.symm
        have hcycle : FormsInducedCycle8 G a b c d e f x y := by
          refine ⟨?_, ?_⟩
          · have hvec : (![a, b, c, d, e, f, x, y] : Fin 8 → V) =
                [a, b, c, d, e, f, x, y].get := by
              funext i; fin_cases i <;> rfl
            rw [hvec]
            exact hnodup8.injective_get
          · intro i j
            fin_cases i <;> fin_cases j <;>
              simp [graphOfEdges] at ⊢
            all_goals assumption
        exact noResult (lemma5_8 C hcycle ha hb hc hd he hf hx hy)
      have hay : ¬ G.Adj a y := fun h => hya h.symm
      have hp8 : FormsInducedPath8 G a b c d e f x y := by
        refine ⟨?_, ?_⟩
        · have hvec : (![a, b, c, d, e, f, x, y] : Fin 8 → V) =
              [a, b, c, d, e, f, x, y].get := by
            funext i; fin_cases i <;> rfl
          rw [hvec]
          exact hnodup8.injective_get
        · intro i j
          fin_cases i <;> fin_cases j <;>
            simp [graphOfEdges] at ⊢
          all_goals assumption
      by_cases hNoRedY : ∀ z, G.Adj y z → C.color z ≠ .red
      · by_cases hNoBlueA : ∀ z, G.Adj a z → C.color z ≠ .blue
        · exact noResult (lemma5_9 C hp8 ha hb hc hd he hf hx hy
            hNoBlueA hNoRedY)
        · push Not at hNoBlueA
          obtain ⟨p, hap, hp⟩ := hNoBlueA
          have hpCorrect := C.color_correct p
          rw [hp] at hpCorrect
          obtain ⟨_, q, hqSide, hpq⟩ := hpCorrect
          have hqSide' := (C.not_mem_redSide_iff q).1 hqSide
          have hq : C.color q = .blue := by
            rcases hqSide' with hq | hq
            · exact hq
            · exact (C.bluish_not_adj_blueSide hq (Or.inl hp) hpq.symm).elim
          have hpc : p ≠ c := by
            intro h
            subst p
            apply noResult
            apply lemma5_2 C a b c d hab ha hb hcd hc hd
            simp [fourVertexCrossEdgeCount, hbc, hap]
            omega
          have hpd : p ≠ d := by
            intro h
            subst p
            apply noResult
            apply lemma5_2 C a b c d hab ha hb hcd hc hd
            simp [fourVertexCrossEdgeCount, hbc, hap]
            omega
          have hpx : p ≠ x := by
            intro h
            have hceSwap := containsCutEnhancerA_of C.swapSides
              (by simp [hx]) (by simp [hf]) (by simp [ha]) hfx.symm
              (by simpa [h] using hap.symm)
              (hv (i := (5 : Fin 6)) (j := 0) (by decide))
              (by simpa [SimpleGraph.adj_comm] using haf)
            exact noCE
              ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
          have hpy : p ≠ y := fun h => hya (by simpa [h] using hap.symm)
          have hqc : q ≠ c := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hc]) (by simp [hd]) (by simp [hp]) hcd hpd.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqd : q ≠ d := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hd]) (by simp [hc]) (by simp [hp]) hcd.symm hpc.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqx : q ≠ x := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hx]) (by simp [hy]) (by simp [hp]) hxy hpy.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hqy : q ≠ y := by
            intro h
            have hnot := C.blueSide_not_adj_second_neighbor
              (by simp [hy]) (by simp [hx]) (by simp [hp]) hxy.symm hpx.symm
            exact hnot (by simpa [h] using hpq.symm)
          have hnodup10 : [q, p, a, b, c, d, e, f, x, y].Nodup := by
            have hpOutside : p ∉ [a, b, c, d, e, f, x, y] := by
              simp [color_ne hp ha (by decide), color_ne hp hb (by decide),
                hpc, hpd, color_ne hp he (by decide), color_ne hp hf (by decide),
                hpx, hpy]
            have hqOutside : q ∉ [a, b, c, d, e, f, x, y] := by
              simp [color_ne hq ha (by decide), color_ne hq hb (by decide),
                hqc, hqd, color_ne hq he (by decide), color_ne hq hf (by decide),
                hqx, hqy]
            rw [show [q, p, a, b, c, d, e, f, x, y] =
              [q, p] ++ [a, b, c, d, e, f, x, y] by rfl,
              List.nodup_append']
            refine ⟨by simp [hpq.ne.symm], hnodup8, ?_⟩
            rw [List.disjoint_left]
            intro u hu huCore
            simp only [List.mem_cons, List.not_mem_nil,
              or_false] at hu
            rcases hu with rfl | rfl
            · exact hqOutside huCore
            · exact hpOutside huCore
          have hsub10 : FormsPath10Subgraph G q p a b c d e f x y := by
            refine ⟨?_, ?_⟩
            · have hvec : (![q, p, a, b, c, d, e, f, x, y] : Fin 10 → V) =
                  [q, p, a, b, c, d, e, f, x, y].get := by
                funext i; fin_cases i <;> rfl
              rw [hvec]
              exact hnodup10.injective_get
            · intro i j hij
              have hqp := hpq.symm
              have hpa := hap.symm
              fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
              all_goals assumption
          exact noResult (HasReachableNegativeReduction.of_swapSides C
            (lemma5_10_inline C.swapSides hsub10
              (by simp [hq]) (by simp [hp]) (by simp [ha]) (by simp [hb])
              (by simp [hc]) (by simp [hd]) (by simp [he]) (by simp [hf])
              (by simp [hx]) (by simp [hy])))
      · push Not at hNoRedY
        obtain ⟨z, hyz, hz⟩ := hNoRedY
        have hzCorrect := C.color_correct z
        rw [hz] at hzCorrect
        obtain ⟨_, w, hwSide, hzw⟩ := hzCorrect
        have hwSide' := (C.mem_redSide_iff w).1 hwSide
        have hw : C.color w = .red := by
          rcases hwSide' with hw | hw
          · exact hw
          · exact (C.reddish_not_adj_redSide hw (Or.inl hz) hzw.symm).elim
        have hza : z ≠ a := fun h => hya (by simpa [h] using hyz)
        have hzb : z ≠ b := fun h => hyb (by simpa [h] using hyz)
        have hze : z ≠ e := fun h => hey (by simpa [h] using hyz.symm)
        have hzf : z ≠ f := fun h => hfy (by simpa [h] using hyz.symm)
        have hwa : w ≠ a := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [ha]) (by simp [hb]) (by simp [hz]) hab hzb.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwb : w ≠ b := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [hb]) (by simp [ha]) (by simp [hz]) hab.symm hza.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwe : w ≠ e := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [he]) (by simp [hf]) (by simp [hz]) hef hzf.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hwf : w ≠ f := by
          intro h
          have hnot := C.redSide_not_adj_second_neighbor
            (by simp [hf]) (by simp [he]) (by simp [hz]) hef.symm hze.symm
          exact hnot (by simpa [h] using hzw.symm)
        have hnodup10 : [a, b, c, d, e, f, x, y, z, w].Nodup := by
          have hzOutside : z ∉ [a, b, c, d, e, f, x, y] := by
            simp [hza, hzb, color_ne hz hc (by decide), color_ne hz hd (by decide),
              hze, hzf, color_ne hz hx (by decide), color_ne hz hy (by decide)]
          have hwOutside : w ∉ [a, b, c, d, e, f, x, y] := by
            simp [hwa, hwb, color_ne hw hc (by decide), color_ne hw hd (by decide),
              hwe, hwf, color_ne hw hx (by decide), color_ne hw hy (by decide)]
          rw [show [a, b, c, d, e, f, x, y, z, w] =
            [a, b, c, d, e, f, x, y] ++ [z, w] by rfl,
            List.nodup_append']
          refine ⟨hnodup8, by simp [hzw.ne], ?_⟩
          rw [List.disjoint_left]
          intro u hu huv
          simp only [List.mem_cons, List.not_mem_nil,
            or_false] at huv
          rcases huv with rfl | rfl
          · exact hzOutside hu
          · exact hwOutside hu
        have hsub10 : FormsPath10Subgraph G a b c d e f x y z w := by
          refine ⟨?_, ?_⟩
          · have hvec : (![a, b, c, d, e, f, x, y, z, w] : Fin 10 → V) =
                [a, b, c, d, e, f, x, y, z, w].get := by
              funext i; fin_cases i <;> rfl
            rw [hvec]
            exact hnodup10.injective_get
          · intro i j hij
            have hzy := hyz.symm
            have hwz := hzw.symm
            fin_cases i <;> fin_cases j <;> simp [graphOfEdges] at hij
            all_goals assumption
        exact noResult (lemma5_10_inline C hsub10 ha hb hc hd he hf hx hy hz hw)
    by_cases hBlueF : ∃ x, G.Adj f x ∧ C.color x = .blue
    · exact (extendRight hinduced ha hb hc hd he hf hBlueF).elim
    · have hNoBlueF : ∀ x, G.Adj f x → C.color x ≠ .blue := by
        intro x hfx hx
        exact hBlueF ⟨x, hfx, hx⟩
      by_cases hBlueA : ∃ x, G.Adj a x ∧ C.color x = .blue
      · exact (extendRight hinduced.reverse hf he hd hc hb ha hBlueA).elim
      · have hNoBlueA : ∀ x, G.Adj a x → C.color x ≠ .blue := by
          intro x hax hx
          exact hBlueA ⟨x, hax, hx⟩
        exact noResult (lemma5_11 C hinduced ha hb hc hd he hf
          hNoBlueA hNoBlueF)

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/InlinePath3Cases.lean <==
import Subcubic.Lemma5_13.InlinePath3
import Subcubic.Lemma5_13.Basic
import Subcubic.Lemma4_12.Case3Shared

/-!
# Cases using the inlined Lemma 5.12 step

This file handles Cases (2), (4.1), and (3.1.2.2), where one valid flip
produces three alternating monochromatic edges.  `InlinePath3.lean` proves
the common reduction applied by these cases.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- A single valid flip has produced the three alternating monochromatic
edges to which the inlined Lemma 5.12 argument is applied. -/
structure NegativeOneFlipPath3Configuration (C : MatchingCutColoring G) where
  M : MatchingCut G
  r₀ : V
  r₁ : V
  b₀ : V
  b₁ : V
  r₂ : V
  r₃ : V
  hflip : ∃ x y, C.toMatchingCut.IsFlipAt M x y
  hpath : FormsNegativePath6Subgraph G r₀ r₁ b₀ b₁ r₂ r₃
  hr₀ : M.toColoring.color r₀ = .red
  hr₁ : M.toColoring.color r₁ = .red
  hb₀ : M.toColoring.color b₀ = .blue
  hb₁ : M.toColoring.color b₁ = .blue
  hr₂ : M.toColoring.color r₂ = .red
  hr₃ : M.toColoring.color r₃ = .red

/-- Discharge the three-edge alternating path produced in Cases (2), (4.1),
and (3.1.2.2) by the inlined form of Lemma 5.12, and transport
the result back across the flip. -/
theorem NegativeOneFlipPath3Configuration.reduces
    {C : MatchingCutColoring G} (Q : NegativeOneFlipPath3Configuration C) :
    HasReachableNegativeReduction C := by
  obtain ⟨x, y, hflip⟩ := Q.hflip
  exact HasReachableNegativeReduction.after_flip C hflip
    (lemma5_12_inline Q.M.toColoring Q.hpath
      Q.hr₀ Q.hr₁ Q.hb₀ Q.hb₁ Q.hr₂ Q.hr₃)

/-- Case (2): besides its red neighbor `b`, the bluish vertex `e` has a red
neighbor `g`; `h` is the red mate of `g`. -/
structure Lemma5_13Case2Configuration (C : MatchingCutColoring G)
    (a b c d : V) extends Lemma5_13ThirdNeighborConfiguration C a b c d where
  g : V
  h : V
  hg : C.color g = .red
  hh : C.color h = .red
  heg : G.Adj e g
  hgh : G.Adj g h
  hga : g ≠ a
  hgb : g ≠ b

theorem lemma5_13_case2_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (Q : Lemma5_13ThirdNeighborConfiguration C a b c d)
    {g : V} (hg : C.color g = .red) (heg : G.Adj Q.e g)
    (hga : g ≠ a) (hgb : g ≠ b) :
    ∃ R : Lemma5_13Case2Configuration C a b c d,
      R.toLemma4_12ThirdNeighborConfiguration = Q := by
  have hgCorrect := C.color_correct g
  rw [hg] at hgCorrect
  obtain ⟨_, h, hhSide, hgh⟩ := hgCorrect
  have hhSide' := (C.mem_redSide_iff h).1 hhSide
  have hh : C.color h = .red := by
    rcases hhSide' with hh | hh
    · exact hh
    · exact (C.reddish_not_adj_redSide hh (Or.inl hg) hgh.symm).elim
  exact ⟨⟨Q, g, h, hg, hh, heg, hgh, hga, hgb⟩, rfl⟩

/-- The formal content of the flip in Case (2).  A cut enhancer may be
found while validating the flip; otherwise the recomputed coloring contains
the path `f-c-b-e-g-h`. -/
theorem lemma5_13_case2_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma5_13Case2Configuration C a b c d) :
    HasReachableNegativeReduction C ∨
      Nonempty (NegativeOneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hhb : Q.h ≠ b := by
      intro h
      have hnot := C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [Q.hg]) hab.symm Q.hga.symm
      exact hnot (by simpa [h] using Q.hgh.symm)
    have hgc : Q.g ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hg, hc] at this
    have hhc : Q.h ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hh, hc] at this
    have hgD : D.color Q.g = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hg]) (by simp [Q.hh])
        Q.hgh Q.hgb hgc hhb hhc
    have hhD : D.color Q.h = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hh]) (by simp [Q.hg])
        Q.hgh.symm hhb hhc Q.hgb hgc
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by
      intro h
      subst y
      simp_all
    have hnodup : [Q.f, c, b, Q.e, Q.g, Q.h].Nodup := by
      simp [color_ne Q.hf hc (by decide), color_ne Q.hf hb (by decide),
        color_ne Q.hf Q.he (by decide), color_ne Q.hf Q.hg (by decide),
        color_ne Q.hf Q.hh (by decide), color_ne hc hb (by decide),
        color_ne hc Q.he (by decide), hgc.symm, hhc.symm,
        color_ne hb Q.he (by decide), Q.hgb.symm, hhb.symm,
        color_ne Q.he Q.hg (by decide), color_ne Q.he Q.hh (by decide),
        Q.hgh.ne]
    have hsub : FormsNegativePath6Subgraph G Q.f c b Q.e Q.g Q.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![Q.f, c, b, Q.e, Q.g, Q.h] : Fin 6 → V) =
            [Q.f, c, b, Q.e, Q.g, Q.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hcf : G.Adj c Q.f := Q.hcf
        have hfc : G.Adj Q.f c := Q.hcf.symm
        have hbc' : G.Adj b c := hbc
        have hcb : G.Adj c b := hbc.symm
        have hbe : G.Adj b Q.e := Q.hbe
        have heb : G.Adj Q.e b := Q.hbe.symm
        have heg : G.Adj Q.e Q.g := Q.heg
        have hge : G.Adj Q.g Q.e := Q.heg.symm
        have hgh : G.Adj Q.g Q.h := Q.hgh
        have hhg : G.Adj Q.h Q.g := Q.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, Q.f, c, b, Q.e, Q.g, Q.h,
      ⟨b, c, hflip⟩, hsub, hfD, hcD, hbD, heD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

/-- Case (4.1) has the same recomputed path as Case (2). -/
theorem lemma5_13_case4_red_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (Q : Lemma4_12RedGConfiguration C a b c d) :
    HasReachableNegativeReduction C ∨
      Nonempty (NegativeOneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hbD : D.color b = .blue :=
      blue_of_flipped_red_endpoint C hflip ha hab.symm
        (degreeC (Or.inl hb))
        (hv (x := (0 : Fin 4)) (y := 2) (by decide))
    have hcD : D.color c = .red :=
      red_of_flipped_blue_endpoint C hflip hd hcd
        (degreeC (Or.inr hc))
        (hv (x := (3 : Fin 4)) (y := 1) (by decide))
    have heD : D.color Q.e = .blue := by
      apply blue_of_bluish_gains_flipped_red C hflip Q.he Q.hbe.symm
      · exact Q.hbe.ne.symm
      · exact Q.hec
    have hfD : D.color Q.f = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip Q.hf Q.hcf.symm
      · exact Q.hfb
      · exact Q.hcf.ne.symm
    have hhb : Q.h ≠ b := by
      intro h
      have hnot := C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [Q.hg]) hab.symm Q.hga.symm
      exact hnot (by simpa [h] using Q.hgh.symm)
    have hgc : Q.g ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hg, hc] at this
    have hhc : Q.h ≠ c := by
      intro h
      have := congrArg C.color h
      simp [Q.hh, hc] at this
    have hgD : D.color Q.g = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hg]) (by simp [Q.hh])
        Q.hgh Q.hgb hgc hhb hhc
    have hhD : D.color Q.h = .red :=
      red_of_untouched_red_edge C hflip (by simp [Q.hh]) (by simp [Q.hg])
        Q.hgh.symm hhb hhc Q.hgb hgc
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by
      intro h
      subst y
      simp_all
    have hnodup : [Q.f, c, b, Q.e, Q.g, Q.h].Nodup := by
      simp [color_ne Q.hf hc (by decide), color_ne Q.hf hb (by decide),
        color_ne Q.hf Q.he (by decide), color_ne Q.hf Q.hg (by decide),
        color_ne Q.hf Q.hh (by decide), color_ne hc hb (by decide),
        color_ne hc Q.he (by decide), hgc.symm, hhc.symm,
        color_ne hb Q.he (by decide), Q.hgb.symm, hhb.symm,
        color_ne Q.he Q.hg (by decide), color_ne Q.he Q.hh (by decide),
        Q.hgh.ne]
    have hsub : FormsNegativePath6Subgraph G Q.f c b Q.e Q.g Q.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![Q.f, c, b, Q.e, Q.g, Q.h] : Fin 6 → V) =
            [Q.f, c, b, Q.e, Q.g, Q.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hcf : G.Adj c Q.f := Q.hcf
        have hfc : G.Adj Q.f c := Q.hcf.symm
        have hbc' : G.Adj b c := hbc
        have hcb : G.Adj c b := hbc.symm
        have hbe : G.Adj b Q.e := Q.hbe
        have heb : G.Adj Q.e b := Q.hbe.symm
        have heg : G.Adj Q.e Q.g := Q.heg
        have hge : G.Adj Q.g Q.e := Q.heg.symm
        have hgh : G.Adj Q.g Q.h := Q.hgh
        have hhg : G.Adj Q.h Q.g := Q.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, Q.f, c, b, Q.e, Q.g, Q.h,
      ⟨b, c, hflip⟩, hsub, hfD, hcD, hbD, heD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

/-- Case (3.1.2.2): flipping the red neighbor `j` of `h` produces the
three-edge path `a-b-c-d-g-h`. -/
theorem lemma5_13_shared_h_red_flip_path
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (R : Lemma4_12SharedBlueConfiguration C a b c d)
    (hef : ¬ G.Adj R.e R.f)
    {j : V} (hj : C.color j = .red) (hhj : G.Adj R.h j) :
    HasReachableNegativeReduction C ∨
      Nonempty (NegativeOneFlipPath3Configuration C) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hhc : R.h ≠ c := by
    intro hhc
    have hgf : R.g ≠ R.f := fun h => hef (by simpa [h] using R.heg)
    have hnot := not_adj_fourth_neighbor_of_subcubic C.subcubic
      hbc.symm hcd R.hcf
      (hv (x := (1 : Fin 4)) (y := 3) (by decide))
      R.hfb.symm R.hfd.symm
      (by intro h; have := congrArg C.color h; simp [R.hg, hb] at this)
      (by intro h; have := congrArg C.color h; simp [R.hg, hd] at this) hgf
    exact hnot (by simpa [hhc] using R.hgh.symm)
  have hja : j ≠ a := by
    intro h
    apply hNoBlueAtA R.h
    · simpa [h] using hhj.symm
    · exact R.hh
  have hha : R.h ≠ a := by
    intro h
    have ht := R.hh
    rw [h, ha] at ht
    contradiction
  have hhe : R.h ≠ R.e := by
    intro h
    have ht := R.hh
    have he := R.he
    rw [h, he] at ht
    contradiction
  have hjb : j ≠ b := by
    intro h
    have hnot := C.not_adj_fourth_neighbor
      (v := b) (x := a) (y := c) (z := R.e) (w := R.h) (Or.inl hb)
      hab.symm hbc R.hbe
      (hv (x := (0 : Fin 4)) (y := 2) (by decide))
      R.hea.symm R.hec.symm
      hha hhc hhe
    exact hnot (by simpa [h] using hhj.symm)
  have hjCorrect := C.color_correct j
  rw [hj] at hjCorrect
  obtain ⟨_, k, hkSide, hjk⟩ := hjCorrect
  have hkSide' := (C.mem_redSide_iff k).1 hkSide
  have hk : C.color k = .red := by
    rcases hkSide' with hk | hk
    · exact hk
    · exact (C.reddish_not_adj_redSide hk (Or.inl hj) hjk.symm).elim
  rcases exists_flipAt_or_cutEnhancer C hj R.hh hk R.hi
      (degreeC (Or.inl hj)) (degreeC (Or.inr R.hh))
      hjk hhj.symm R.hhi with hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hjc : j ≠ c := by intro h; subst j; simp_all
    have hjd : j ≠ d := by intro h; subst j; simp_all
    have hhb : R.h ≠ b := by
      intro h; have := congrArg C.color h; simp [R.hh, hb] at this
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hja.symm hha.symm hjb.symm hhb.symm
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hjb.symm hhb.symm hja.symm hha.symm
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        hjc.symm hhc.symm hjd.symm R.hhd.symm
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        hjd.symm R.hhd.symm hjc.symm hhc.symm
    have hgD : D.color R.g = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip R.hg R.hgh
      · intro h; have := congrArg C.color h; simp [R.hg, hj] at this
      · exact R.hgh.ne
    have hhD : D.color R.h = .red :=
      red_of_flipped_blue_endpoint C hflip R.hi R.hhi
        (degreeC (Or.inr R.hh))
        (by intro h; have := congrArg C.color h; simp [R.hi, hj] at this)
    have color_ne {x y : V} {cx cy : Color}
        (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) :
        x ≠ y := by intro h; subst y; simp_all
    have hnodup : [a, b, c, d, R.g, R.h].Nodup := by
      simp [hab.ne, color_ne ha hc (by decide), color_ne ha hd (by decide),
        hbc.ne, color_ne hb hd (by decide), hcd.ne,
        color_ne ha R.hg (by decide), color_ne ha R.hh (by decide),
        color_ne hb R.hg (by decide), color_ne hb R.hh (by decide),
        color_ne hc R.hg (by decide), hhc.symm,
        color_ne hd R.hg (by decide), R.hhd.symm, R.hgh.ne]
    have hsub : FormsNegativePath6Subgraph G a b c d R.g R.h := by
      refine ⟨?_, ?_⟩
      · have hvec : (![a, b, c, d, R.g, R.h] : Fin 6 → V) =
            [a, b, c, d, R.g, R.h].get := by
          funext x
          fin_cases x <;> rfl
        rw [hvec]
        exact hnodup.injective_get
      · intro x y hxy
        have hba := hab.symm
        have hcb := hbc.symm
        have hdc := hcd.symm
        have hdg := R.hdg
        have hgd := R.hdg.symm
        have hgh := R.hgh
        have hhg := R.hgh.symm
        fin_cases x <;> fin_cases y <;>
          simp [graphOfEdges, SimpleGraph.adj_comm] at hxy ⊢
        all_goals assumption
    exact Or.inr ⟨⟨M, a, b, c, d, R.g, R.h,
      ⟨j, R.h, hflip⟩, hsub, haD, hbD, hcD, hdD, hgD, hhD⟩⟩
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/Main.lean <==
import Subcubic.Lemma5_13.Case4Main
import Subcubic.Lemma5_13.Case1

/-! Final assembly of Lemma 5.13. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 5.13.** If `a-b-c-d` is an induced path, `ab` is red and
`cd` is blue, while `a` has no blue neighbor and `d` has no red neighbor,
then a negative tail reducer is reachable by permitted flips or a cut
enhancer occurs. -/
theorem lemma5_13
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtD : ∀ v, G.Adj d v → C.color v ≠ .red) :
    HasReachableNegativeReduction C := by
  classical
  rcases lemma5_13_third_neighbor_setup C hpath ha hb hc hd with
      hresult | hcore
  · exact hresult
  · obtain ⟨Q⟩ := hcore
    by_cases hef : G.Adj Q.e Q.f
    · exact lemma5_13_case_ef C hpath ha hb hc hd Q hef
    · by_cases hOutsideF : ∀ z, G.Adj Q.f z → z ≠ c → z ≠ d →
          C.color z = .bluish
      · by_cases hea : G.Adj Q.e a
        · rcases lemma5_13_case4_setup C hpath ha hb hc hd hNoBlueAtA
              Q hea hef with hresult | hcase4
          · exact hresult
          · obtain ⟨R, hRQ⟩ := hcase4
            have hRf : R.f = Q.f := by
              exact congrArg (fun T => T.f) hRQ
            have hOutsideR : ∀ z, G.Adj R.f z → z ≠ c → z ≠ d →
                C.color z = .bluish := by
              intro z hfz hzc hzd
              rw [hRf] at hfz
              exact hOutsideF z hfz hzc hzd
            exact lemma5_13_case4 C hpath ha hb hc hd hNoBlueAtA
              hNoRedAtD R hOutsideR
        · by_cases hfd : G.Adj Q.f d
          · by_cases hOutsideE : ∀ z, G.Adj Q.e z → z ≠ b → z ≠ a →
                C.color z = .reddish
            · let R : Lemma5_13ThirdNeighborConfiguration C.swapSides d c b a := {
                e := Q.f
                f := Q.e
                he := by simp [Q.hf]
                hf := by simp [Q.he]
                hbe := Q.hcf
                hcf := Q.hbe
                hea := Q.hfd
                hec := Q.hfb
                hfb := Q.hec
                hfd := Q.hea
                hedeg := Q.hfdeg
                hfdeg := Q.hedeg }
              have hNoBlueAtDRev :
                ∀ v, G.Adj d v → C.swapSides.color v ≠ .blue := by
                intro v hdv hv
                apply hNoRedAtD v hdv
                change (C.color v).swap = .blue at hv
                exact (Color.swap_eq_blue _).1 hv
              have hNoRedAtARev :
                ∀ v, G.Adj a v → C.swapSides.color v ≠ .red := by
                intro v hav hv
                apply hNoBlueAtA v hav
                change (C.color v).swap = .red at hv
                exact (Color.swap_eq_red _).1 hv
              rcases lemma5_13_case4_setup C.swapSides hpath.reverse
                (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
                hNoBlueAtDRev R hfd (fun h => hef h.symm) with
                hresult | hcase4
              · exact HasReachableNegativeReduction.of_swapSides C hresult
              · obtain ⟨S, hSR⟩ := hcase4
                have hSfR : S.f = R.f := by
                  exact congrArg (fun T => T.f) hSR
                have hSf : S.f = Q.e := by
                  simpa [R] using hSfR
                have hOutsideRev : ∀ z, G.Adj S.f z → z ≠ b → z ≠ a →
                  C.swapSides.color z = .bluish := by
                  intro z hsz hzb hza
                  rw [hSf] at hsz
                  have hz := hOutsideE z hsz hzb hza
                  simp [MatchingCutColoring.swapSides, hz]
                have hRev := lemma5_13_case4 C.swapSides hpath.reverse
                  (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
                  hNoBlueAtDRev hNoRedAtARev S hOutsideRev
                exact HasReachableNegativeReduction.of_swapSides C hRev
            · push Not at hOutsideE
              obtain ⟨z, hez, hzb, hza, hzNot⟩ := hOutsideE
              have hz : C.color z = .red := by
                cases hcz : C.color z with
                | red => rfl
                | reddish => exact (hzNot hcz).elim
                | blue =>
                    exact (C.bluish_not_adj_blueSide Q.he (Or.inl hcz) hez).elim
                | bluish =>
                    exact (C.bluish_not_adj_blueSide Q.he (Or.inr hcz) hez).elim
              obtain ⟨T, hTQ⟩ := lemma5_13_case2_setup C Q hz hez hza hzb
              rcases lemma5_13_case2_flip_path C hpath ha hb hc hd T with
                hresult | hpath3
              · exact hresult
              · obtain ⟨P⟩ := hpath3
                exact P.reduces
          · exact lemma5_13_case3 C hpath ha hb hc hd hNoBlueAtA
              Q hef hea hfd hOutsideF
      · push Not at hOutsideF
        obtain ⟨z, hfz, hzc, hzd, hzNot⟩ := hOutsideF
        have hz : C.color z = .blue := by
          cases hcz : C.color z with
          | red =>
              exact (C.reddish_not_adj_redSide Q.hf (Or.inl hcz) hfz).elim
          | reddish =>
              exact (C.reddish_not_adj_redSide Q.hf (Or.inr hcz) hfz).elim
          | blue => rfl
          | bluish => exact (hzNot hcz).elim
        let R : Lemma5_13ThirdNeighborConfiguration C.swapSides d c b a := {
              e := Q.f
              f := Q.e
              he := by simp [Q.hf]
              hf := by simp [Q.he]
              hbe := Q.hcf
              hcf := Q.hbe
              hea := Q.hfd
              hec := Q.hfb
              hfb := Q.hec
              hfd := Q.hea
              hedeg := Q.hfdeg
              hfdeg := Q.hedeg }
        obtain ⟨S, hSR⟩ := lemma5_13_case2_setup C.swapSides R
          (by simp [hz]) hfz (by exact hzd) (by exact hzc)
        subst R
        rcases lemma5_13_case2_flip_path C.swapSides hpath.reverse
            (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha]) S with
          hresult | hpath3
        · exact HasReachableNegativeReduction.of_swapSides C hresult
        · obtain ⟨P⟩ := hpath3
          exact HasReachableNegativeReduction.of_swapSides C P.reduces

end Subcubic


==> anc/lean/Subcubic/Lemma5_13/ThirdNeighborSetup.lean <==
import Subcubic.Lemma5_13.Basic

/-! Third-neighbor setup for Lemma 5.13. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_13_third_neighbor_setup
    (C : MatchingCutColoring G) {a b c d : V}
    (hpath : FormsInducedPath4 G a b c d)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_13ThirdNeighborConfiguration C a b c d) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath4] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 4} (hxy : x ≠ y) :
      (![a, b, c, d] x) ≠ (![a, b, c, d] y) := hinj.ne hxy
  have edge (x y : Fin 4)
      (hxy : (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      G.Adj (![a, b, c, d] x) (![a, b, c, d] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 4)
      (hxy : ¬ (graphOfEdges [(0, 1), (1, 2), (2, 3)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d] x) (![a, b, c, d] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hacV : a ≠ c := hv (x := (0 : Fin 4)) (y := 2) (by decide)
  obtain ⟨e, hbe, hea, hec⟩ :=
    C.exists_third_neighbor (degreeC (Or.inl hb)) hacV
  have heSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbe hea
  have hbd : ¬ G.Adj b d := by
    simpa using nonedge 1 3 (by native_decide)
  have hed : e ≠ d := by intro h; subst e; exact hbd hbe
  rcases lemma3_3 C hb hc hd heSide hbc hbe hcd hec.symm hed.symm with
    he | hce
  · have hbdV : b ≠ d := hv (x := (1 : Fin 4)) (y := 3) (by decide)
    obtain ⟨f, hcf, hfb, hfd⟩ :=
      C.exists_third_neighbor (degreeC (Or.inr hc)) hbdV
    have hfSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hcf hfd
    have hca : ¬ G.Adj c a := by
      simpa using nonedge 2 0 (by native_decide)
    have hfa : f ≠ a := by intro h; subst f; exact hca hcf
    rcases lemma3_3_reversed C hc hb ha hfSide hbc.symm hcf hab.symm
        hfb.symm hfa.symm with hf | hce
    · rcases lemma3_7 C.swapSides (by simp [hc]) (by simp [hb])
          (by simp [he]) hbc.symm hbe with hedeg | hce
      · rcases lemma3_7 C hb hc hf hbc hcf with hfdeg | hce
        · exact Or.inr ⟨⟨e, f, he, hf, hbe, hcf, hea, hec,
            hfb, hfd, hedeg, hfdeg⟩⟩
        · exact Or.inl (HasReachableNegativeReduction.of_lemma3_6 C hce)
      · exact Or.inl (HasReachableNegativeReduction.of_swapSides C
          (HasReachableNegativeReduction.of_lemma3_6 C.swapSides hce))
    · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_2.lean <==
import Subcubic.NegativeTailReducerWitnesses
import Subcubic.Lemma3_7
import Subcubic.NegativeReduction

/-!
# Lemma 5.2

This is the negative-tail analogue of Lemma 4.2.  The two crossing edges
either share an endpoint, immediately giving `ntr-a`, or form a matching.
The matching case follows the corresponding reducers in `tail_reducers.cvs`.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem color_ne {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  simp_all

/-- Two crossings sharing their red endpoint give reducer `ntr-a`. -/
private theorem shared_red_endpoint
    (C : MatchingCutColoring G) {a c d : V}
    (ha : C.color a = .red) (hc : C.color c = .blue)
    (hd : C.color d = .blue) (hcd : G.Adj c d)
    (hac : G.Adj a c) (had : G.Adj a d) :
    ContainsNegativeTailReducer C := by
  have hn : [a, c, d].Nodup := by
    simp [hcd.ne, color_ne ha hc (by decide), color_ne ha hd (by decide)]
  exact containsNegativeA C ha hc hd hac had hcd hn

/-- In a crossing matching, the third neighbor of `b` is not
also adjacent to `a`. -/
private theorem matching_open
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .bluish)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (hbd : G.Adj b d)
    (had : ¬ G.Adj a d) (hbc : ¬ G.Adj b c)
    (hbe : G.Adj b e) (hea : ¬ G.Adj e a)
    (heaV : e ≠ a) (hedV : e ≠ d) :
    ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C := by
  by_contra hno
  apply hno
  have haDegree : vertexDegree G a = 3 := by
    rcases lemma3_6_negative C (Or.inl ha) with hdegree | hfound
    · exact hdegree
    · exact (hno hfound).elim
  have hbcV : b ≠ c := by intro h; subst c; simp_all
  obtain ⟨f, haf, hfb, hfc⟩ :=
    C.exists_third_neighbor haDegree hbcV
  have hfSide := C.other_neighbor_of_red_is_blueSide ha hb hab haf hfb
  have hfdV : d ≠ f := by
    intro h
    subst f
    exact had haf
  rcases lemma3_3 C ha hc hd hfSide hac haf hcd hfc.symm hfdV with
      hf | hce
  · left
    have hfe : f ≠ e := by
      intro h
      subst f
      exact hea haf.symm
    have hceV : c ≠ e := by
      intro h
      subst e
      exact hbc hbe
    have hn : [a, b, f, c, d, e].Nodup := by
      simp [hab.ne, haf.ne, hfb.symm, hcd.ne, hfc, hfdV.symm, hfe,
        heaV.symm, hbe.ne, hceV, hedV.symm,
        color_ne ha hc (by decide), color_ne ha hd (by decide),
        color_ne hb hc (by decide), color_ne hb hd (by decide)]
    exact containsNegativeF C ha hb hf hc hd he
      hab haf hac hbd hbe hcd hn
  · exact Or.inr hce

/-- The canonical matching case: the crossing edges are `ac` and `bd`. -/
private theorem crossing_matching
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hcd : G.Adj c d)
    (hac : G.Adj a c) (hbd : G.Adj b d)
    (had : ¬ G.Adj a d) (hbc : ¬ G.Adj b c)
    (hNoReach : ¬ HasReachableNegativeReduction C) :
    ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C := by
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hNoReach (.of_current_ntr C hntr)).elim
    · exact (hNoReach (.of_current_ce C hce)).elim
  have hadV : a ≠ d := color_ne ha hd (by decide)
  obtain ⟨e, hbe, heaV, hedV⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl hb)) hadV
  have heSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbe heaV
  have hceV : c ≠ e := by
    intro h
    subst e
    exact hbc hbe
  rcases lemma3_3 C hb hd hc heSide hbd hbe hcd.symm hedV.symm hceV with
      he | hce
  · by_cases hea : G.Adj e a
    · have hcbV : c ≠ b := color_ne hc hb (by decide)
      obtain ⟨f, hdf, hfcV, hfbV⟩ :=
        C.exists_third_neighbor (degree_of_color (Or.inr hd)) hcbV
      have hfSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdf hfcV
      have hfaV : a ≠ f := by
        intro h
        subst f
        exact had hdf.symm
      rcases lemma3_3_reversed C hd hb ha hfSide hbd.symm hdf hab.symm
          hfbV.symm hfaV with hf | hce
      · by_cases hfc : G.Adj f c
        · rcases lemma3_7 C.swapSides
            (by simp [hd]) (by simp [hb]) (by simp [he])
            hbd.symm hbe with hedeg | hce
          · by_cases hef : G.Adj e f
            · left
              have hn : [a, b, f, c, d, e].Nodup := by
                simp [hab.ne, hcd.ne, hfcV, hfbV.symm, hfaV,
                  heaV.symm, hbe.ne, hef.ne.symm, hceV, hedV.symm,
                  color_ne ha hc (by decide), color_ne ha hd (by decide),
                  color_ne hb hc (by decide), color_ne hb hd (by decide),
                  color_ne hf hd (by decide)]
              exact containsNegativeK C ha hb hf hc hd he
                hab hac hea.symm hbd hbe hfc hdf.symm hef.symm hcd hn
            · obtain ⟨g, heg, hgb, hga⟩ :=
                exists_third_neighbor_of_degree_three hedeg hab.ne
              have hgSide : C.color g = .red ∨ C.color g = .reddish := by
                rw [← C.mem_redSide_iff]
                by_contra hgmem
                exact (C.bluish_not_adj_blueSide he
                  ((C.not_mem_redSide_iff g).1 hgmem)) heg
              rcases hgSide with hg | hg
              · have hgCorrect := C.color_correct g
                rw [hg] at hgCorrect
                obtain ⟨_, r, hrSide, hgr⟩ := hgCorrect
                have hrCases := (C.mem_redSide_iff r).1 hrSide
                have hr : C.color r = .red := by
                  rcases hrCases with hr | hr
                  · exact hr
                  · exact (C.reddish_not_adj_redSide hr (Or.inl hg)
                      hgr.symm).elim
                have hre : r ≠ e := color_ne hr he (by decide)
                obtain ⟨h, hgh, hhr, hhe⟩ :=
                  C.exists_third_neighbor (degree_of_color (Or.inl hg)) hre
                have hhSide :=
                  C.other_neighbor_of_red_is_blueSide hg hr hgr hgh hhr
                have hgf : g ≠ f := by
                  intro hgf
                  subst g
                  exact hef heg
                have hgc : ¬ G.Adj g c := by
                  apply fun h => (C.not_adj_fourth_neighbor (Or.inr hc)
                    hcd hac.symm hfc.symm
                    (color_ne hd ha (by decide))
                    (color_ne hd hf (by decide))
                    (color_ne ha hf (by decide))
                    (color_ne hg hd (by decide)) hgb hgf) h.symm
                have hgd : ¬ G.Adj g d := by
                  apply fun h => (C.not_adj_fourth_neighbor (Or.inr hd)
                    hcd.symm hbd.symm hdf
                    (color_ne hc hb (by decide))
                    (color_ne hc hf (by decide))
                    (color_ne hb hf (by decide))
                    (color_ne hg hc (by decide)) hga hgf) h.symm
                rcases hhSide with hh | hh
                · right
                  have heh : ¬ G.Adj e h :=
                    C.bluish_not_adj_blueSide he (Or.inl hh)
                  have hed : ¬ G.Adj e d :=
                    C.bluish_not_adj_blueSide he (Or.inl hd)
                  have hbg : ¬ G.Adj b g :=
                    C.redSide_not_adj_second_neighbor
                      (by simp [hb]) (by simp [ha]) (by simp [hg])
                      hab.symm hgb.symm
                  have hdhV : d ≠ h := by
                    intro hdh
                    subst h
                    exact hgd hgh
                  have hbh : ¬ G.Adj b h :=
                    C.not_adj_fourth_neighbor (Or.inl hb)
                      hab.symm hbd hbe
                      (color_ne ha hd (by decide))
                      heaV.symm (color_ne hd he (by decide))
                      (color_ne hh ha (by decide)) hdhV.symm
                      (color_ne hh he (by decide))
                  have hdh : ¬ G.Adj d h :=
                    C.blueSide_not_adj_second_neighbor
                      (by simp [hd]) (by simp [hc]) (by simp [hh])
                      hcd.symm (by
                        intro hch
                        subst h
                        exact hgc hgh)
                  have hceSwap := containsCutEnhancerB_of C.swapSides
                    (by simp [he]) (by simp [hb]) (by simp [hd])
                    (by simp [hg]) (by simp [hh])
                    hbe.symm heg hbd hgh hed heh hbg hbh
                    (fun h => hgd h.symm) hdh
                  exact (containsInducedUpToSwap_swapSides IsCutEnhancer C).1
                    hceSwap
                · left
                  have hn : [a, b, g, c, d, e, h].Nodup := by
                    simp [hab.ne, hgb.symm, hga.symm, hcd.ne, hedV.symm,
                      hhe.symm,
                      color_ne ha hc (by decide), color_ne ha hd (by decide),
                      color_ne ha he (by decide), color_ne ha hh (by decide),
                      color_ne hb hc (by decide), color_ne hb hd (by decide),
                      color_ne hb he (by decide), color_ne hb hh (by decide),
                      color_ne hg hc (by decide), color_ne hg hd (by decide),
                      color_ne hg he (by decide), color_ne hg hh (by decide),
                      color_ne hc he (by decide), color_ne hc hh (by decide),
                      color_ne hd hh (by decide)]
                  exact containsNegativeM C ha hb hg hc hd he hh
                    hab hac hea.symm hbd hbe heg.symm hgh hcd hgc hgd hn
              · left
                have hgf : g ≠ f := by
                  intro hgf
                  subst g
                  exact hef heg
                have hn : [c, d, e, a, b, f, g].Nodup := by
                  simp [hcd.ne, hceV, hab.ne,
                    hfaV, hgf.symm,
                    color_ne hc ha (by decide),
                    color_ne hc hb (by decide), color_ne hc hf (by decide),
                    color_ne hc hg (by decide), color_ne hd he (by decide),
                    color_ne hd ha (by decide), color_ne hd hb (by decide),
                    color_ne hd hf (by decide), color_ne hd hg (by decide),
                    color_ne he ha (by decide), color_ne he hb (by decide),
                    color_ne he hf (by decide), color_ne he hg (by decide),
                    color_ne ha hg (by decide),
                    color_ne hb hf (by decide), color_ne hb hg (by decide)]
                have hntrSwap := containsNegativeO C.swapSides
                  (by simp [hc]) (by simp [hd]) (by simp [he])
                  (by simp [ha]) (by simp [hb]) (by simp [hf])
                  (by simp [hg]) hcd hac.symm hfc.symm hbd.symm hdf hea
                  hbe.symm heg
                  hab hef hn
                exact (containsInducedUpToSwap_swapSides
                  IsNegativeTailReducer C).1 hntrSwap
          · have hnegSwap :=
              HasReachableNegativeReduction.of_lemma3_6 C.swapSides hce
            exact (hNoReach
              (HasReachableNegativeReduction.of_swapSides C hnegSwap)).elim
        · have hout := matching_open C.swapSides
            (by simp [hc]) (by simp [hd]) (by simp [ha]) (by simp [hb])
            (by simp [hf]) hcd hab hac.symm hbd.symm
            (fun h => hbc h.symm)
            (fun h => had h.symm) hdf hfc hfcV hfbV
          rcases hout with hntr | hce
          · exact Or.inl ((containsInducedUpToSwap_swapSides
              IsNegativeTailReducer C).1 hntr)
          · exact Or.inr ((containsInducedUpToSwap_swapSides
              IsCutEnhancer C).1 hce)
      · exact Or.inr hce
    · exact matching_open C ha hb hc hd he hab hcd hac hbd had hbc
        hbe hea heaV hedV
  · exact Or.inr hce

/-- **Lemma 5.2.** If a red edge and a blue edge have at least two crossing
edges between their endpoint pairs, then a negative tail reducer or cut
enhancer is reachable. -/
theorem lemma5_2
    (C : MatchingCutColoring G) (a b c d : V)
    (hab : G.Adj a b) (ha : C.color a = .red) (hb : C.color b = .red)
    (hcd : G.Adj c d) (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hmulti : 2 ≤ fourVertexCrossEdgeCount G a b c d) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have liftCurrent
      (h : ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C) :
      HasReachableNegativeReduction C := by
    rcases h with hntr | hce
    · exact .of_current_ntr C hntr
    · exact .of_current_ce C hce
  by_cases hac : G.Adj a c <;>
  by_cases had : G.Adj a d <;>
  by_cases hbc : G.Adj b c <;>
  by_cases hbd : G.Adj b d
  all_goals simp [fourVertexCrossEdgeCount, hac, had, hbc, hbd] at hmulti
  · exact .of_current_ntr C (shared_red_endpoint C ha hc hd hcd hac had)
  · exact .of_current_ntr C (shared_red_endpoint C ha hc hd hcd hac had)
  · exact .of_current_ntr C (shared_red_endpoint C ha hc hd hcd hac had)
  · exact .of_current_ntr C (shared_red_endpoint C ha hc hd hcd hac had)
  · exact .of_current_ntr C (shared_red_endpoint C hb hc hd hcd hbc hbd)
  · have hntr := shared_red_endpoint C.swapSides
        (by simp [hc]) (by simp [ha]) (by simp [hb]) hab hac.symm hbc.symm
    exact .of_current_ntr C ((containsInducedUpToSwap_swapSides
      IsNegativeTailReducer C).1 hntr)
  · exact liftCurrent
      (crossing_matching C ha hb hc hd hab hcd hac hbd had hbc hdone)
  · exact .of_current_ntr C (shared_red_endpoint C hb hc hd hcd hbc hbd)
  · exact liftCurrent
      (crossing_matching C ha hb hd hc hab hcd.symm had hbc hac hbd hdone)
  · have hntr := shared_red_endpoint C.swapSides
        (by simp [hd]) (by simp [ha]) (by simp [hb]) hab had.symm hbd.symm
    exact .of_current_ntr C ((containsInducedUpToSwap_swapSides
      IsNegativeTailReducer C).1 hntr)
  · exact .of_current_ntr C (shared_red_endpoint C hb hc hd hcd hbc hbd)

end Subcubic


==> anc/lean/Subcubic/Lemma5_3.lean <==
import Subcubic.Lemma5_2

/-!
# Lemma 5.3

The negative-tail analogue of Lemma 4.3.  The proof is the same pigeonhole
argument, with Lemma 5.2 replacing Lemma 4.2.
-/

namespace Subcubic

open Set

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- If one endpoint of a red edge has two distinct blue neighbors, those
neighbors either induce cut enhancer `a`, or their blue edge lets Lemma 5.2
produce a negative tail reducer. -/
private theorem redEdge_twoBlueNeighbors_negative
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hcdV : c ≠ d) :
    HasReachableNegativeReduction C := by
  by_cases hcd : G.Adj c d
  · apply lemma5_2 C a b c d hab ha hb hcd hc hd
    classical
    simp [fourVertexCrossEdgeCount, hac, had]
    omega
  · exact .of_current_ce C
      (containsCutEnhancerA_of C ha hc hd hac had hcdV hcd)

/-- **Lemma 5.3.** If a red edge sends at least three edges into a set of
blue vertices, then the current coloring contains an induced negative tail
reducer or an induced cut enhancer. -/
theorem lemma5_3
    (C : MatchingCutColoring G) {a b : V} (B : Set V)
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (hB : ∀ v ∈ B, C.color v = .blue)
    (hthree : 3 ≤ edgeCountFromPairToSet G a b B) :
    HasReachableNegativeReduction C := by
  have hsplit :
      2 ≤ (G.neighborSet a ∩ B).ncard ∨
      2 ≤ (G.neighborSet b ∩ B).ncard := by
    unfold edgeCountFromPairToSet at hthree
    omega
  rcases hsplit with haTwo | hbTwo
  · have haOne : 1 < (G.neighborSet a ∩ B).ncard := by omega
    rcases (Set.one_lt_ncard (s := G.neighborSet a ∩ B)).mp haOne with
      ⟨c, hc, d, hd, hcdV⟩
    exact redEdge_twoBlueNeighbors_negative C ha hb (hB c hc.2) (hB d hd.2)
      hab hc.1 hd.1 hcdV
  · have hbOne : 1 < (G.neighborSet b ∩ B).ncard := by omega
    rcases (Set.one_lt_ncard (s := G.neighborSet b ∩ B)).mp hbOne with
      ⟨c, hc, d, hd, hcdV⟩
    exact redEdge_twoBlueNeighbors_negative C hb ha (hB c hc.2) (hB d hd.2)
      hab.symm hc.1 hd.1 hcdV

/-- Finite form of Lemma 5.3: three distinct blue vertices, each adjacent to
at least one endpoint of the red edge, supply the required edge count. -/
theorem lemma5_3_of_three_neighbors
    (C : MatchingCutColoring G) {a b x y z : V}
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (hx : C.color x = .blue) (hy : C.color y = .blue)
    (hz : C.color z = .blue)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hax : G.Adj a x ∨ G.Adj b x)
    (hay : G.Adj a y ∨ G.Adj b y)
    (haz : G.Adj a z ∨ G.Adj b z) :
    HasReachableNegativeReduction C := by
  classical
  let B : Set V := {x, y, z}
  apply lemma5_3 C B ha hb hab
  · intro v hv
    simp only [B, Set.mem_insert_iff, Set.mem_singleton_iff] at hv
    rcases hv with rfl | rfl | rfl
    · exact hx
    · exact hy
    · exact hz
  · have hcard : B.ncard = 3 := by simp [B, hxy, hxz, hyz]
    have hcover : B ⊆
        (G.neighborSet a ∩ B) ∪ (G.neighborSet b ∩ B) := by
      intro v hv
      simp only [Set.mem_union, Set.mem_inter_iff]
      simp only [B, Set.mem_insert_iff, Set.mem_singleton_iff] at hv
      rcases hv with rfl | rfl | rfl
      · rcases hax with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
      · rcases hay with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
      · rcases haz with h | h
        · exact Or.inl ⟨h, by simp [B]⟩
        · exact Or.inr ⟨h, by simp [B]⟩
    have hlower := Set.ncard_le_ncard hcover
    have hunion := Set.ncard_union_le
      (G.neighborSet a ∩ B) (G.neighborSet b ∩ B)
    unfold edgeCountFromPairToSet
    omega

end Subcubic


==> anc/lean/Subcubic/Lemma5_4.lean <==
import Subcubic.Lemma5_4.ReddishF

/-!
# Lemma 5.4

The complete case split for the negative-tail analogue of Lemma 4.4.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 5.4.** Let `ab` be an isolated red edge. Then a negative tail
reducer or cut enhancer is reachable by cut-preserver flips. -/
theorem lemma5_4
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (ha_other : ∀ v, G.Adj a v → v ≠ b → C.color v = .bluish)
    (hb_other : ∀ v, G.Adj b v → v ≠ a → C.color v = .bluish) :
    HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases lemma5_4_initial C ha hb hab ha_other hb_other with hdone | hconfig
  · exact hdone
  · obtain ⟨Q⟩ := hconfig
    by_cases hblue : ∃ g, C.color g = .blue ∧ G.Adj Q.f g
    · obtain ⟨g, hg, hfg⟩ := hblue
      by_cases hfe : G.Adj Q.f Q.e
      · exact lemma5_4_blue_meets_e C ha hb hab Q hfe hg hfg
      · by_cases hfc : G.Adj Q.f Q.c
        · exact lemma5_4_blue_meets_e C hb ha hab.symm Q.reverse hfc hg hfg
        · rcases Q.hf with hf | hf
          · exact lemma5_4_red_f_blue_neighbor C ha hb hab Q hf hg hfg
          · exact lemma5_4_reddish_f_blue_neighbor C ha hb hab Q hf hg hfg hfc hfe
    · have hnoBlue : ∀ v, G.Adj Q.f v → C.color v ≠ .blue := by
        intro v hfv hv
        exact hblue ⟨v, hv, hfv⟩
      by_cases hfe : G.Adj Q.f Q.e
      · exact HasReachableNegativeReduction.of_current_ntr C
          (lemma5_4_noBlue_meets_e C ha hb hab Q hfe hnoBlue)
      · by_cases hfc : G.Adj Q.f Q.c
        · exact HasReachableNegativeReduction.of_current_ntr C
            (lemma5_4_noBlue_meets_e C hb ha hab.symm Q.reverse hfc hnoBlue)
        · exact HasReachableNegativeReduction.of_current_ntr C
            (lemma5_4_noBlue_meets_neither C ha hb hab Q
              (fun hf ↦ degree_of_color (Or.inl hf)) hfc hfe hnoBlue)

end Subcubic


==> anc/lean/Subcubic/Lemma5_4/Basic.lean <==
import Subcubic.NegativeReduction
import Subcubic.NegativeTailReducerWitnesses

/-!
# Lemma 5.4: initial overlap split

This file mirrors the first paragraph of the prose proof.  The four bluish
neighbor occurrences of the isolated red edge overlap in zero, one, or two
vertices.  The zero- and two-overlap cases immediately give `g-` and `c-`.
For one overlap, `ntr-dc-a` handles degree two; the remaining configuration records
the third neighbor needed by the rest of the proof.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_4SharedConfiguration (C : MatchingCutColoring G) (a b : V) where
  c : V
  d : V
  e : V
  f : V
  hc : C.color c = .bluish
  hd : C.color d = .bluish
  he : C.color e = .bluish
  hf : C.color f = .red ∨ C.color f = .reddish
  hac : G.Adj a c
  had : G.Adj a d
  hbd : G.Adj b d
  hbe : G.Adj b e
  hdf : G.Adj d f
  hcd : c ≠ d
  hce : c ≠ e
  hde : d ≠ e
  hfa : f ≠ a
  hfb : f ≠ b
  hdDegree : vertexDegree G d = 3

/-- Exchange the two endpoints of the isolated red edge, together with their
exclusive bluish neighbors.  This packages the only left-right symmetry used
in the later cases of Lemma 5.4. -/
def Lemma5_4SharedConfiguration.reverse {C : MatchingCutColoring G} {a b : V}
    (Q : Lemma5_4SharedConfiguration C a b) :
    Lemma5_4SharedConfiguration C b a where
  c := Q.e
  d := Q.d
  e := Q.c
  f := Q.f
  hc := Q.he
  hd := Q.hd
  he := Q.hc
  hf := Q.hf
  hac := Q.hbe
  had := Q.hbd
  hbd := Q.had
  hbe := Q.hac
  hdf := Q.hdf
  hcd := Q.hde.symm
  hce := Q.hce.symm
  hde := Q.hcd.symm
  hfa := Q.hfb
  hfb := Q.hfa
  hdDegree := Q.hdDegree

private theorem contains_negativeC
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d) (hcd : c ≠ d) :
    ContainsNegativeTailReducer C := by
  apply containsNegativeC C ha hb hc hd hab hac had hbc hbd
  simp [hab.ne, hac.ne, had.ne, hbc.ne, hbd.ne, hcd]

private theorem contains_negativeG
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : c ≠ d) (hef : e ≠ f)
    (hce : c ≠ e) (hcf : c ≠ f) (hde : d ≠ e) (hdf : d ≠ f) :
    ContainsNegativeTailReducer C := by
  apply containsNegativeG C ha hb hc hd he hf hab hac had hbe hbf
  simp [hab.ne, hac.ne, had.ne, hbe.ne, hbf.ne, hcd, hef,
    hce, hcf, hde, hdf,
    vertex_ne_of_color_eq ha he (by decide),
    vertex_ne_of_color_eq ha hf (by decide),
    vertex_ne_of_color_eq hb hc (by decide),
    vertex_ne_of_color_eq hb hd (by decide)]

theorem lemma5_4_initial
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red) (hab : G.Adj a b)
    (ha_other : ∀ v, G.Adj a v → v ≠ b → C.color v = .bluish)
    (hb_other : ∀ v, G.Adj b v → v ≠ a → C.color v = .bluish) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_4SharedConfiguration C a b) := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  obtain ⟨c, d, hac, had, hcb, hdb, hcd⟩ :=
    C.exists_two_other_neighbors (degree_of_color (Or.inl ha)) hab
  obtain ⟨e, f, hbe, hbf, hea, hfa, hef⟩ :=
    C.exists_two_other_neighbors (degree_of_color (Or.inl hb)) hab.symm
  have hc := ha_other c hac hcb
  have hd := ha_other d had hdb
  have he := hb_other e hbe hea
  have hf := hb_other f hbf hfa
  by_cases hce : c = e
  · subst e
    by_cases hdf : d = f
    · subst f
      exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
        (contains_negativeC C ha hb hc hd hab hac had hbe hbf hcd))
    · have lower : 2 ≤ vertexDegree G c := by
        have hs : ({a, b} : Set V) ⊆ G.neighborSet c := by
          intro z hz
          simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
          rcases hz with rfl | rfl
          · exact hac.symm
          · exact hbe.symm
        unfold vertexDegree
        simpa [hab.ne] using Set.ncard_le_ncard hs
      by_cases hcdeg2 : vertexDegree G c = 2
      · have hntrSwap := containsNegativeDcA C.swapSides
            (a := c) (b := a) (c := b)
            (by simp [hc]) (by simp [ha]) (by simp [hb]) hcdeg2
            hac.symm hbe.symm hab
            (by simp [List.nodup_cons, hac.ne.symm, hbe.ne.symm, hab.ne])
        exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
          ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap))
      · have hcdeg3 : vertexDegree G c = 3 := by
          have upper := C.subcubic c
          omega
        obtain ⟨g, hcg, hga, hgb⟩ :=
          exists_third_neighbor_of_degree_three hcdeg3 hab.ne
        have hg : C.color g = .red ∨ C.color g = .reddish := by
          cases hgc : C.color g with
          | red => exact Or.inl rfl
          | reddish => exact Or.inr rfl
          | blue => exact (C.bluish_not_adj_blueSide hc (Or.inl hgc) hcg).elim
          | bluish => exact (C.bluish_not_adj_blueSide hc (Or.inr hgc) hcg).elim
        exact Or.inr ⟨⟨d, c, f, g, hd, hc, hf, hg, had, hac, hbe, hbf,
          hcg, hcd.symm, hdf, hef, hga, hgb, hcdeg3⟩⟩
  · by_cases hcf : c = f
    · subst f
      by_cases hde : d = e
      · subst e
        exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
          (contains_negativeC C ha hb hc hd hab hac had hbf hbe hcd))
      · -- One shared vertex, normalized by exchanging `c,d`.
        have lower : 2 ≤ vertexDegree G c := by
          have hs : ({a, b} : Set V) ⊆ G.neighborSet c := by
            intro z hz
            simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
            rcases hz with rfl | rfl
            · exact hac.symm
            · exact hbf.symm
          unfold vertexDegree
          simpa [hab.ne] using Set.ncard_le_ncard hs
        by_cases hcdeg2 : vertexDegree G c = 2
        · have hntrSwap := containsNegativeDcA C.swapSides
              (a := c) (b := a) (c := b)
              (by simp [hc]) (by simp [ha]) (by simp [hb]) hcdeg2
              hac.symm hbf.symm hab
              (by simp [List.nodup_cons, hac.ne.symm, hbf.ne.symm, hab.ne])
          exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
            ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap))
        · have hcdeg3 : vertexDegree G c = 3 := by
            have upper := C.subcubic c
            omega
          obtain ⟨g, hcg, hga, hgb⟩ :=
            exists_third_neighbor_of_degree_three hcdeg3 hab.ne
          have hg : C.color g = .red ∨ C.color g = .reddish := by
            cases hgc : C.color g with
            | red => exact Or.inl rfl
            | reddish => exact Or.inr rfl
            | blue => exact (C.bluish_not_adj_blueSide hc (Or.inl hgc) hcg).elim
            | bluish => exact (C.bluish_not_adj_blueSide hc (Or.inr hgc) hcg).elim
          exact Or.inr ⟨⟨d, c, e, g, hd, hc, he, hg, had, hac,
            hbf, hbe, hcg, hcd.symm, hde, hce, hga, hgb, hcdeg3⟩⟩
    · by_cases hde : d = e
      · subst e
        -- Exactly one shared vertex, already in the desired orientation.
        have lower : 2 ≤ vertexDegree G d := by
          have hs : ({a, b} : Set V) ⊆ G.neighborSet d := by
            intro z hz
            simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
            rcases hz with rfl | rfl
            · exact had.symm
            · exact hbe.symm
          unfold vertexDegree
          simpa [hab.ne] using Set.ncard_le_ncard hs
        by_cases hddeg2 : vertexDegree G d = 2
        · have hntrSwap := containsNegativeDcA C.swapSides
              (a := d) (b := a) (c := b)
              (by simp [hd]) (by simp [ha]) (by simp [hb]) hddeg2
              had.symm hbe.symm hab
              (by simp [List.nodup_cons, had.ne.symm, hbe.ne.symm, hab.ne])
          exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
            ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap))
        · have hddeg3 : vertexDegree G d = 3 := by
            have upper := C.subcubic d
            omega
          obtain ⟨g, hdg, hga, hgb⟩ :=
            exists_third_neighbor_of_degree_three hddeg3 hab.ne
          have hg : C.color g = .red ∨ C.color g = .reddish := by
            cases hgc : C.color g with
            | red => exact Or.inl rfl
            | reddish => exact Or.inr rfl
            | blue => exact (C.bluish_not_adj_blueSide hd (Or.inl hgc) hdg).elim
            | bluish => exact (C.bluish_not_adj_blueSide hd (Or.inr hgc) hdg).elim
          exact Or.inr ⟨⟨c, d, f, g, hc, hd, hf, hg, hac, had,
            hbe, hbf, hdg, hcd, hcf, hef, hga, hgb, hddeg3⟩⟩
      · by_cases hdf : d = f
        · subst f
          -- Exactly one shared vertex, exchanging the two neighbors of `b`.
          have lower : 2 ≤ vertexDegree G d := by
            have hs : ({a, b} : Set V) ⊆ G.neighborSet d := by
              intro z hz
              simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
              rcases hz with rfl | rfl
              · exact had.symm
              · exact hbf.symm
            unfold vertexDegree
            simpa [hab.ne] using Set.ncard_le_ncard hs
          by_cases hddeg2 : vertexDegree G d = 2
          · have hntrSwap := containsNegativeDcA C.swapSides
                (a := d) (b := a) (c := b)
                (by simp [hd]) (by simp [ha]) (by simp [hb]) hddeg2
                had.symm hbf.symm hab
                (by simp [List.nodup_cons, had.ne.symm, hbf.ne.symm, hab.ne])
            exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
              ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap))
          · have hddeg3 : vertexDegree G d = 3 := by
              have upper := C.subcubic d
              omega
            obtain ⟨g, hdg, hga, hgb⟩ :=
              exists_third_neighbor_of_degree_three hddeg3 hab.ne
            have hg : C.color g = .red ∨ C.color g = .reddish := by
              cases hgc : C.color g with
              | red => exact Or.inl rfl
              | reddish => exact Or.inr rfl
              | blue => exact (C.bluish_not_adj_blueSide hd (Or.inl hgc) hdg).elim
              | bluish => exact (C.bluish_not_adj_blueSide hd (Or.inr hgc) hdg).elim
            exact Or.inr ⟨⟨c, d, e, g, hc, hd, he, hg, hac, had,
              hbf, hbe, hdg, hcd, hce, hde, hga, hgb, hddeg3⟩⟩
        · exact Or.inl (HasReachableNegativeReduction.of_current_ntr C
            (contains_negativeG C ha hb hc hd he hf hab hac had hbe hbf
              hcd hef hce hcf hde hdf))

end Subcubic


==> anc/lean/Subcubic/Lemma5_4/BlueMeets.lean <==
import Subcubic.Lemma5_4.NoBlue

/-! Case 2.2.3 of Lemma 5.4. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem redSide_ne_bluish' {C : MatchingCutColoring G} {x y : V}
    (hx : C.color x = .red ∨ C.color x = .reddish)
    (hy : C.color y = .bluish) : x ≠ y := by
  intro h; subst y; rcases hx with hx | hx <;> simp_all

/-- If the third neighbor meets an exclusive bluish neighbor and also has a
blue neighbor, subcubicity forces it to be reddish. -/
private theorem f_reddish_of_meets_e_and_blue
    (C : MatchingCutColoring G) {a b g : V}
    (Q : Lemma5_4SharedConfiguration C a b)
    (hfe : G.Adj Q.f Q.e) (hg : C.color g = .blue)
    (hfg : G.Adj Q.f g) : C.color Q.f = .reddish := by
  rcases Q.hf with hf | hf
  · have hfCorrect := C.color_correct Q.f
    rw [hf] at hfCorrect
    obtain ⟨_, r, hrSide, hfr⟩ := hfCorrect
    have hrCases := (C.mem_redSide_iff r).1 hrSide
    have hr : C.color r = .red := by
      rcases hrCases with hr | hr
      · exact hr
      · exact (C.reddish_not_adj_redSide hr (Or.inl hf) hfr.symm).elim
    have hde := Q.hde
    have hdg : Q.d ≠ g := vertex_ne_of_color_eq Q.hd hg (by decide)
    have heg : Q.e ≠ g := vertex_ne_of_color_eq Q.he hg (by decide)
    have hrd : r ≠ Q.d := redSide_ne_bluish' (Or.inl hr) Q.hd
    have hre : r ≠ Q.e := redSide_ne_bluish' (Or.inl hr) Q.he
    have hrg : r ≠ g := vertex_ne_of_color_eq hr hg (by decide)
    exact (not_adj_fourth_neighbor_of_subcubic C.subcubic
      Q.hdf.symm hfe hfg hde hdg heg hrd hre hrg hfr).elim
  · exact hf

/-- Case 2.2.3, oriented by `f-e`. -/
theorem lemma5_4_blue_meets_e
    (C : MatchingCutColoring G) {a b g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hfe : G.Adj Q.f Q.e) (hg : C.color g = .blue)
    (hfg : G.Adj Q.f g) : HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have hf := f_reddish_of_meets_e_and_blue C Q hfe hg hfg
  have hgCorrect := C.color_correct g
  rw [hg] at hgCorrect
  obtain ⟨_, i, hiSide, hgi⟩ := hgCorrect
  have hiCases := (C.not_mem_redSide_iff i).1 hiSide
  have hi : C.color i = .blue := by
    rcases hiCases with hi | hi
    · exact hi
    · exact (C.bluish_not_adj_blueSide hi (Or.inl hg) hgi.symm).elim
  have hif : i ≠ Q.f := vertex_ne_of_color_eq hi hf (by decide)
  obtain ⟨h, hgh, hhi, hhf⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hg)) hif
  have hhSide := C.other_neighbor_of_blue_is_redSide hg hi hgi hgh hhi
  have hgd : ¬ G.Adj g Q.d := by
    simpa [SimpleGraph.adj_comm] using
      C.bluish_not_adj_blueSide Q.hd (Or.inl hg)
  have hge : ¬ G.Adj g Q.e := by
    simpa [SimpleGraph.adj_comm] using
      C.bluish_not_adj_blueSide Q.he (Or.inl hg)
  have hga : ¬ G.Adj g a := by
    simpa [SimpleGraph.adj_comm] using
      C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hac Q.had
        (vertex_ne_of_color_eq hb Q.hc (by decide))
        (vertex_ne_of_color_eq hb Q.hd (by decide)) Q.hcd
        (vertex_ne_of_color_eq hg hb (by decide))
        (vertex_ne_of_color_eq hg Q.hc (by decide))
        (vertex_ne_of_color_eq hg Q.hd (by decide))
  have hgb : ¬ G.Adj g b := by
    simpa [SimpleGraph.adj_comm] using
      C.not_adj_fourth_neighbor (Or.inl hb) hab.symm Q.hbd Q.hbe
        (vertex_ne_of_color_eq ha Q.hd (by decide))
        (vertex_ne_of_color_eq ha Q.he (by decide)) Q.hde
        (vertex_ne_of_color_eq hg ha (by decide))
        (vertex_ne_of_color_eq hg Q.hd (by decide))
        (vertex_ne_of_color_eq hg Q.he (by decide))
  have hhSide' : C.color h = .reddish ∨ C.color h = .red :=
    hhSide.elim Or.inr Or.inl
  rcases hhSide' with hh | hh
  · have hha : h ≠ a := by
      intro hEq
      subst h
      exact hga hgh
    have hhb : h ≠ b := by
      intro hEq
      subst h
      exact hgb hgh
    have hdh : ¬ G.Adj Q.d h := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hdDegree
        Q.had.symm Q.hbd.symm Q.hdf
        hab.ne Q.hfa.symm Q.hfb.symm hha hhb hhf
    have hntrSwap := containsNegativeH C.swapSides
      (a := g) (b := Q.d) (c := h) (d := Q.f) (e := a) (f := b)
      (by simp [hg]) (by simp [Q.hd]) (by simp [hh]) (by simp [hf])
      (by simp [ha]) (by simp [hb]) hgh hfg.symm Q.hdf
      Q.had.symm Q.hbd.symm hab hgd hga hgb hdh
      (by
        simp [hgh.ne, Q.hdf.ne, hab.ne,
          vertex_ne_of_color_eq hg Q.hd (by decide),
          vertex_ne_of_color_eq hg hf (by decide),
          vertex_ne_of_color_eq hg ha (by decide),
          vertex_ne_of_color_eq hg hb (by decide),
          (redSide_ne_bluish' (Or.inr hh) Q.hd).symm,
          Q.had.ne.symm, Q.hbd.ne.symm, Q.hfa, Q.hfb,
          hha, hhb, hhf])
    exact HasReachableNegativeReduction.of_current_ntr C
      ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap)
  · by_cases hhe : G.Adj h Q.e
    · have hhfAdj : ¬ G.Adj h Q.f := by
        simpa [SimpleGraph.adj_comm] using
          C.reddish_not_adj_redSide hf (Or.inl hh)
      have hhbAdj : ¬ G.Adj h b := by
        simpa [SimpleGraph.adj_comm] using
          C.redSide_not_adj_second_neighbor
            ((C.mem_redSide_iff b).2 (Or.inl hb))
            ((C.mem_redSide_iff a).2 (Or.inl ha))
            ((C.mem_redSide_iff h).2 (Or.inl hh)) hab.symm
            (by
              intro hEq
              subst h
              exact hga hgh)
      have hfbAdj : ¬ G.Adj Q.f b := by
        exact C.reddish_not_adj_redSide hf (Or.inl hb)
      exact HasReachableNegativeReduction.of_current_ce C
        (containsCutEnhancerD_of C hh hf hg Q.he hb hgh.symm hhe
          hfg hfe Q.hbe.symm hhfAdj hhbAdj hfbAdj hge hgb
          (by
            intro hEq
            apply hgb
            simpa [hEq] using hgh))
    · have hha : h ≠ a := by
        intro hEq
        subst h
        exact hga hgh
      have hhb : h ≠ b := by
        intro hEq
        subst h
        exact hgb hgh
      have hdh : ¬ G.Adj Q.d h := by
        apply not_adj_fourth_neighbor_of_degree_three Q.hdDegree
          Q.had.symm Q.hbd.symm Q.hdf
          hab.ne Q.hfa.symm Q.hfb.symm hha hhb
          (vertex_ne_of_color_eq hh hf (by decide))
      have hhCorrect := C.color_correct h
      rw [hh] at hhCorrect
      obtain ⟨_, r, hrSide, hhr⟩ := hhCorrect
      have hrCases := (C.mem_redSide_iff r).1 hrSide
      have hr : C.color r = .red := by
        rcases hrCases with hr | hr
        · exact hr
        · exact (C.reddish_not_adj_redSide hr (Or.inl hh) hhr.symm).elim
      rcases exists_flipAt_or_cutEnhancer C hh hg hr hi
          (degree_of_color (Or.inl hh)) (degree_of_color (Or.inr hg))
          hhr hgh.symm hgi with
        hflip | hce
      · obtain ⟨M, hflip⟩ := hflip
        let D := M.toColoring
        have hfh : Q.f ≠ h := vertex_ne_of_color_eq hf hh (by decide)
        have hfgV : Q.f ≠ g := hfg.ne
        have hfD : D.color Q.f = .red :=
          red_of_reddish_gains_flipped_blue C hflip hf hfg hfh hfgV
        have hbD : D.color b = .red :=
          red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
            hhb.symm (vertex_ne_of_color_eq hb hg (by decide))
            hha.symm (vertex_ne_of_color_eq ha hg (by decide))
        have hdD : D.color Q.d = .bluish :=
          bluish_of_untouched_bluish C hflip Q.hd hdh
            (redSide_ne_bluish' (Or.inl hh) Q.hd).symm
            (vertex_ne_of_color_eq Q.hd hg (by decide))
        have heD : D.color Q.e = .bluish :=
          bluish_of_untouched_bluish C hflip Q.he
            (by simpa [SimpleGraph.adj_comm] using hhe)
            (redSide_ne_bluish' (Or.inl hh) Q.he).symm
            (vertex_ne_of_color_eq Q.he hg (by decide))
        have hbf : ¬ G.Adj b Q.f := by
          simpa [SimpleGraph.adj_comm] using
            C.reddish_not_adj_redSide hf (Or.inl hb)
        apply HasReachableNegativeReduction.after_flip C hflip
        apply HasReachableNegativeReduction.of_current_ntr D
        apply containsNegativeB D hbD hfD hdD heD
          Q.hbd Q.hbe Q.hdf.symm hfe hbf
        simp [Q.hbd.ne, Q.hbe.ne, hfe.ne, Q.hde,
          vertex_ne_of_color_eq hb hf (by decide),
          redSide_ne_bluish' (Or.inr hf) Q.hd]
      · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_4/NoBlue.lean <==
import Subcubic.Lemma5_4.Basic

/-! Cases 2.2.1 and 2.2.2 of Lemma 5.4. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem redSide_ne_bluish {C : MatchingCutColoring G} {x y : V}
    (hx : C.color x = .red ∨ C.color x = .reddish)
    (hy : C.color y = .bluish) : x ≠ y := by
  intro h
  subst y
  rcases hx with hx | hx <;> simp_all

private theorem no_blue_neighbor_is_bluish
    (C : MatchingCutColoring G) {f g : V}
    (hf : C.color f = .reddish) (hfg : G.Adj f g)
    (hnoBlue : ∀ v, G.Adj f v → C.color v ≠ .blue) :
    C.color g = .bluish := by
  cases hg : C.color g with
  | red => exact (C.reddish_not_adj_redSide hf (Or.inl hg) hfg).elim
  | reddish => exact (C.reddish_not_adj_redSide hf (Or.inr hg) hfg).elim
  | blue => exact (hnoBlue g hfg hg).elim
  | bluish => exact rfl

/-- Case 2.2.1, oriented so that the third neighbor `f` meets `e`.
The reducers `ntr-dc-b` and `ntr-b` are exactly the degree-two reddish and
red alternatives. -/
theorem lemma5_4_noBlue_meets_e
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hfe : G.Adj Q.f Q.e)
    (hnoBlue : ∀ v, G.Adj Q.f v → C.color v ≠ .blue) :
    ContainsNegativeTailReducer C := by
  have hfd : Q.f ≠ Q.d := Q.hdf.ne.symm
  have hfc : Q.f ≠ Q.c := redSide_ne_bluish Q.hf Q.hc
  have hfeV : Q.f ≠ Q.e := hfe.ne
  have hbf : ¬ G.Adj b Q.f := by
    rcases Q.hf with hf | hf
    · exact C.redSide_not_adj_second_neighbor
        (by simp [hb]) (by simp [ha]) (by simp [hf]) hab.symm
        Q.hfa.symm
    · exact fun h => C.reddish_not_adj_redSide hf (Or.inl hb) h.symm
  rcases Q.hf with hf | hf
  · apply containsNegativeB C hb hf Q.hd Q.he
      Q.hbd Q.hbe Q.hdf.symm hfe hbf
    simp [Q.hbd.ne, Q.hbe.ne, hfd, hfeV, Q.hde,
      Q.hfb.symm]
  · have lower : 2 ≤ vertexDegree G Q.f := by
      have hs : ({Q.d, Q.e} : Set V) ⊆ G.neighborSet Q.f := by
        intro z hz
        simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
        rcases hz with rfl | rfl
        · exact Q.hdf.symm
        · exact hfe
      unfold vertexDegree
      simpa [Q.hde] using Set.ncard_le_ncard hs
    by_cases hfdeg2 : vertexDegree G Q.f = 2
    · apply containsNegativeDcB C hb hf Q.hd Q.he hfdeg2
        Q.hbd Q.hbe Q.hdf.symm hfe hbf
      simp [Q.hbd.ne, Q.hbe.ne, hfd, hfeV, Q.hde,
        Q.hfb.symm]
    · have hfdeg3 : vertexDegree G Q.f = 3 := by
        have upper := C.subcubic Q.f
        omega
      obtain ⟨g, hfg, hgd, hge⟩ :=
        exists_third_neighbor_of_degree_three hfdeg3 Q.hde
      have hg := no_blue_neighbor_is_bluish C hf hfg hnoBlue
      have hbg : ¬ G.Adj b g := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic
          hab.symm Q.hbd Q.hbe
        · exact redSide_ne_bluish (Or.inl ha) Q.hd
        · exact redSide_ne_bluish (Or.inl ha) Q.he
        · exact Q.hde
        · exact vertex_ne_of_color_eq hg ha (by decide)
        · exact hgd
        · exact hge
      apply containsNegativeE C hb hf Q.hd Q.he hg
        Q.hbd Q.hbe Q.hdf.symm hfe hfg hbf hbg
      simp [Q.hbd.ne, Q.hbe.ne, hfd, hfeV, Q.hde,
        redSide_ne_bluish (Or.inl hb) hg,
        Q.hfb.symm, hfg.ne, hgd.symm, hge.symm]

/-- Case 2.2.2: `f` meets neither exclusive bluish neighbor.  Its number of
displayed bluish neighbors selects `s-`, `sx-minus-`, or `sx-minus2-`. -/
theorem lemma5_4_noBlue_meets_neither
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hfDegree : C.color Q.f = .red → vertexDegree G Q.f = 3)
    (hfc : ¬ G.Adj Q.f Q.c) (hfe : ¬ G.Adj Q.f Q.e)
    (hnoBlue : ∀ v, G.Adj Q.f v → C.color v ≠ .blue) :
    ContainsNegativeTailReducer C := by
  have hfd : Q.f ≠ Q.d := Q.hdf.ne.symm
  have hfcV : Q.f ≠ Q.c := redSide_ne_bluish Q.hf Q.hc
  have hfeV : Q.f ≠ Q.e := redSide_ne_bluish Q.hf Q.he
  rcases Q.hf with hf | hf
  · have hfCorrect := C.color_correct Q.f
    rw [hf] at hfCorrect
    obtain ⟨_, r, hrSide, hfr⟩ := hfCorrect
    have hrCases := (C.mem_redSide_iff r).1 hrSide
    have hr : C.color r = .red := by
      rcases hrCases with hr | hr
      · exact hr
      · exact (C.reddish_not_adj_redSide hr (Or.inl hf) hfr.symm).elim
    have hdr : Q.d ≠ r := redSide_ne_bluish (Or.inl hr) Q.hd |>.symm
    obtain ⟨g, hfg, hgd, hgr⟩ :=
      C.exists_third_neighbor (hfDegree hf) hdr
    have hgSide := C.other_neighbor_of_red_is_blueSide hf hr hfr hfg hgr
    have hg : C.color g = .bluish := by
      rcases hgSide with hg | hg
      · exact (hnoBlue g hfg hg).elim
      · exact hg
    have hcg : Q.c ≠ g := by intro h; subst g; exact hfc hfg
    have heg : Q.e ≠ g := by intro h; subst g; exact hfe hfg
    apply containsNegativeN C ha hb hf Q.hc Q.he Q.hd hg
      hab Q.hac Q.had Q.hbe Q.hbd Q.hdf.symm hfg hfc hfe
    simp [hab.ne, Q.hac.ne, Q.had.ne, Q.hbe.ne, Q.hbd.ne,
      hfd, hfcV, hfeV, Q.hcd, Q.hce,
      redSide_ne_bluish (Or.inl hf) hg,
      redSide_ne_bluish (Or.inl ha) hg,
      redSide_ne_bluish (Or.inl hb) hg, Q.hfa.symm, Q.hfb.symm,
      vertex_ne_of_color_eq ha Q.he (by decide),
      vertex_ne_of_color_eq hb Q.hc (by decide),
      hcg, heg, Q.hde.symm,
      hgd.symm]
  · have lower : 1 ≤ vertexDegree G Q.f := by
      unfold vertexDegree
      have hs : ({Q.d} : Set V) ⊆ G.neighborSet Q.f := by
        intro z hz
        have : z = Q.d := by simpa using hz
        subst z
        exact Q.hdf.symm
      simpa using Set.ncard_le_ncard hs
    by_cases hfdeg1 : vertexDegree G Q.f = 1
    · apply containsNegativeDcE C ha hb hf Q.hc Q.he Q.hd hfdeg1
        hab Q.hac Q.had Q.hbe Q.hbd Q.hdf.symm hfc hfe
      simp [hab.ne, Q.hac.ne, Q.had.ne, Q.hbe.ne, Q.hbd.ne,
        hfd, hfcV, hfeV, Q.hcd, Q.hce, Q.hde.symm,
        Q.hfa.symm, Q.hfb.symm,
        vertex_ne_of_color_eq ha Q.he (by decide),
        vertex_ne_of_color_eq hb Q.hc (by decide)]
    · by_cases hfdeg2 : vertexDegree G Q.f = 2
      · obtain ⟨g, hfg, hgd⟩ :=
          exists_other_neighbor_of_degree_two hfdeg2 Q.hdf.symm
        have hg := no_blue_neighbor_is_bluish C hf hfg hnoBlue
        have hcg : Q.c ≠ g := by intro h; subst g; exact hfc hfg
        have heg : Q.e ≠ g := by intro h; subst g; exact hfe hfg
        apply containsNegativeDcD C ha hb hf Q.hc Q.he Q.hd hg hfdeg2
          hab Q.hac Q.had Q.hbe Q.hbd Q.hdf.symm hfg hfc hfe
        simp [hab.ne, Q.hac.ne, Q.had.ne, Q.hbe.ne, Q.hbd.ne,
          hfd, hfcV, hfeV, Q.hcd, Q.hce,
          redSide_ne_bluish (Or.inr hf) hg,
          redSide_ne_bluish (Or.inl ha) hg,
          redSide_ne_bluish (Or.inl hb) hg, Q.hfa.symm, Q.hfb.symm,
          vertex_ne_of_color_eq ha Q.he (by decide),
          vertex_ne_of_color_eq hb Q.hc (by decide),
          hcg, heg, Q.hde.symm,
          hgd.symm]
      · have hfdeg3 : vertexDegree G Q.f = 3 := by
          have upper := C.subcubic Q.f
          omega
        obtain ⟨g, h, hfg, hfh, hgd, hhd, hgh⟩ :=
          exists_two_other_neighbors_of_degree_three hfdeg3 Q.hdf.symm
        have hg := no_blue_neighbor_is_bluish C hf hfg hnoBlue
        have hh := no_blue_neighbor_is_bluish C hf hfh hnoBlue
        have hcg : Q.c ≠ g := by intro h; subst g; exact hfc hfg
        have hch : Q.c ≠ h := by intro h; subst h; exact hfc hfh
        have heg : Q.e ≠ g := by intro h; subst g; exact hfe hfg
        have heh : Q.e ≠ h := by intro h; subst h; exact hfe hfh
        apply containsNegativeT C ha hb hf Q.hc Q.he Q.hd hg hh
          hab Q.hac Q.had Q.hbe Q.hbd Q.hdf.symm hfg hfh hfc hfe
        simp [hab.ne, Q.hac.ne, Q.had.ne, Q.hbe.ne, Q.hbd.ne,
          hfd, hfcV, hfeV, hgh, Q.hcd, Q.hce,
          redSide_ne_bluish (Or.inr hf) hg,
          redSide_ne_bluish (Or.inr hf) hh,
          redSide_ne_bluish (Or.inl ha) hg,
          redSide_ne_bluish (Or.inl ha) hh,
          redSide_ne_bluish (Or.inl hb) hg,
          redSide_ne_bluish (Or.inl hb) hh, Q.hfa.symm, Q.hfb.symm,
          vertex_ne_of_color_eq ha Q.he (by decide),
          vertex_ne_of_color_eq hb Q.hc (by decide),
          hcg, hch, heg, heh, Q.hde.symm,
          hgd.symm, hhd.symm]

end Subcubic


==> anc/lean/Subcubic/Lemma5_4/RedF.lean <==
import Subcubic.Lemma5_4.BlueMeets

/-! Case 2.2.4 of Lemma 5.4. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem redSide_ne_bluish'' {C : MatchingCutColoring G} {x y : V}
    (hx : C.color x = .red ∨ C.color x = .reddish)
    (hy : C.color y = .bluish) : x ≠ y := by
  intro h; subst y; rcases hx with hx | hx <;> simp_all

/-- Case 2.2.4: when `f` is red and has a blue neighbor, flipping `fg`
turns the common bluish neighbor `d` blue, giving reversed `ntr-a`. -/
theorem lemma5_4_red_f_blue_neighbor
    (C : MatchingCutColoring G) {a b g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hf : C.color Q.f = .red) (hg : C.color g = .blue)
    (hfg : G.Adj Q.f g) : HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have hfCorrect := C.color_correct Q.f
  rw [hf] at hfCorrect
  obtain ⟨_, r, hrSide, hfr⟩ := hfCorrect
  have hrCases := (C.mem_redSide_iff r).1 hrSide
  have hr : C.color r = .red := by
    rcases hrCases with hr | hr
    · exact hr
    · exact (C.reddish_not_adj_redSide hr (Or.inl hf) hfr.symm).elim
  have hgCorrect := C.color_correct g
  rw [hg] at hgCorrect
  obtain ⟨_, i, hiSide, hgi⟩ := hgCorrect
  have hiCases := (C.not_mem_redSide_iff i).1 hiSide
  have hi : C.color i = .blue := by
    rcases hiCases with hi | hi
    · exact hi
    · exact (C.bluish_not_adj_blueSide hi (Or.inl hg) hgi.symm).elim
  rcases exists_flipAt_or_cutEnhancer C hf hg hr hi
      (degree_of_color (Or.inl hf)) (degree_of_color (Or.inr hg))
      hfr hfg hgi with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hdf : Q.d ≠ Q.f := Q.hdf.ne
    have hdg : Q.d ≠ g := vertex_ne_of_color_eq Q.hd hg (by decide)
    have hdD : D.color Q.d = .blue :=
      blue_of_bluish_gains_flipped_red C hflip Q.hd Q.hdf hdf hdg
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        Q.hfa.symm
        (vertex_ne_of_color_eq ha hg (by decide))
        Q.hfb.symm
        (vertex_ne_of_color_eq hb hg (by decide))
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        Q.hfb.symm
        (vertex_ne_of_color_eq hb hg (by decide))
        Q.hfa.symm
        (vertex_ne_of_color_eq ha hg (by decide))
    have hntrSwap := containsNegativeA D.swapSides
      (a := Q.d) (b := a) (c := b)
      (by simp [hdD]) (by simp [haD]) (by simp [hbD])
      Q.had.symm Q.hbd.symm hab
      (by simp [List.nodup_cons, Q.had.ne.symm, Q.hbd.ne.symm, hab.ne])
    apply HasReachableNegativeReduction.after_flip C hflip
    apply HasReachableNegativeReduction.of_current_ntr D
    exact (containsInducedUpToSwap_swapSides IsNegativeTailReducer D).1 hntrSwap
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_4/ReddishF.lean <==
import Subcubic.Lemma5_4.RedF
import Subcubic.Lemma3_7

/-! Case 2.2.5 of Lemma 5.4. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem redSide_ne_bluish_5_4 {C : MatchingCutColoring G} {x y : V}
    (hx : C.color x = .red ∨ C.color x = .reddish)
    (hy : C.color y = .bluish) : x ≠ y := by
  intro h
  subst y
  rcases hx with hx | hx <;> simp_all

private theorem blue_not_adj_bluish_5_4 (C : MatchingCutColoring G) {x y : V}
    (hx : C.color x = .blue) (hy : C.color y = .bluish) :
    ¬ G.Adj x y := by
  simpa [SimpleGraph.adj_comm] using
    C.bluish_not_adj_blueSide hy (Or.inl hx)

private theorem saturated_a_not_adj
    (C : MatchingCutColoring G) {a b w : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hwa : w ≠ b) (hwc : w ≠ Q.c) (hwd : w ≠ Q.d) :
    ¬ G.Adj a w :=
  C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hac Q.had
    (vertex_ne_of_color_eq hb Q.hc (by decide))
    (vertex_ne_of_color_eq hb Q.hd (by decide)) Q.hcd
    hwa hwc hwd

private theorem saturated_b_not_adj
    (C : MatchingCutColoring G) {a b w : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hwa : w ≠ a) (hwd : w ≠ Q.d) (hwe : w ≠ Q.e) :
    ¬ G.Adj b w :=
  C.not_adj_fourth_neighbor (Or.inl hb) hab.symm Q.hbd Q.hbe
    (vertex_ne_of_color_eq ha Q.hd (by decide))
    (vertex_ne_of_color_eq ha Q.he (by decide)) Q.hde
    hwa hwd hwe

/-- The `h` reddish alternative in Case 2.2.5. -/
private theorem reddish_second_neighbor_gives_H
    (C : MatchingCutColoring G) {a b f g h : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hf : C.color f = .reddish) (hff : f = Q.f)
    (hg : C.color g = .blue) (hh : C.color h = .reddish)
    (hfg : G.Adj f g) (hgh : G.Adj g h) (hhf : h ≠ f) :
    HasReachableNegativeReduction C := by
  subst f
  have hga : ¬ G.Adj g a := by
    simpa [SimpleGraph.adj_comm] using saturated_a_not_adj C ha hb hab Q
      (vertex_ne_of_color_eq hg hb (by decide))
      (vertex_ne_of_color_eq hg Q.hc (by decide))
      (vertex_ne_of_color_eq hg Q.hd (by decide))
  have hgb : ¬ G.Adj g b := by
    simpa [SimpleGraph.adj_comm] using saturated_b_not_adj C ha hb hab Q
      (vertex_ne_of_color_eq hg ha (by decide))
      (vertex_ne_of_color_eq hg Q.hd (by decide))
      (vertex_ne_of_color_eq hg Q.he (by decide))
  have hgd := blue_not_adj_bluish_5_4 C hg Q.hd
  have hha : h ≠ a := vertex_ne_of_color_eq hh ha (by decide)
  have hhb : h ≠ b := vertex_ne_of_color_eq hh hb (by decide)
  have hdh : ¬ G.Adj Q.d h := by
    apply not_adj_fourth_neighbor_of_degree_three Q.hdDegree
      Q.had.symm Q.hbd.symm Q.hdf hab.ne Q.hfa.symm Q.hfb.symm
      hha hhb hhf
  have hntrSwap := containsNegativeH C.swapSides
    (a := g) (b := Q.d) (c := h) (d := Q.f) (e := a) (f := b)
    (by simp [hg]) (by simp [Q.hd]) (by simp [hh]) (by simp [hf])
    (by simp [ha]) (by simp [hb]) hgh hfg.symm Q.hdf
    Q.had.symm Q.hbd.symm hab hgd hga hgb hdh
    (by
      simp [hgh.ne, Q.hdf.ne, hab.ne,
        vertex_ne_of_color_eq hg Q.hd (by decide),
        vertex_ne_of_color_eq hg hf (by decide),
        vertex_ne_of_color_eq hg ha (by decide),
        vertex_ne_of_color_eq hg hb (by decide),
        (redSide_ne_bluish_5_4 (Or.inr hh) Q.hd).symm,
        Q.had.ne.symm, Q.hbd.ne.symm, Q.hfa, Q.hfb,
        hha, hhb, hhf])
  exact HasReachableNegativeReduction.of_current_ntr C
    ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap)

/-- Case 2.2.5.2: after flipping `gh`, the configuration is either the
no-blue case 2.2.2 or the red case 2.2.4. -/
private theorem flip_when_h_meets_neither
    (C : MatchingCutColoring G) {a b g i h r : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hf : C.color Q.f = .reddish) (hg : C.color g = .blue)
    (hi : C.color i = .blue) (hh : C.color h = .red)
    (hr : C.color r = .red)
    (hfg : G.Adj Q.f g) (hgi : G.Adj g i)
    (hgh : G.Adj g h) (hhr : G.Adj h r)
    (hfc : ¬ G.Adj Q.f Q.c) (hfe : ¬ G.Adj Q.f Q.e)
    (hhc : ¬ G.Adj h Q.c) (hhe : ¬ G.Adj h Q.e) :
    HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases exists_flipAt_or_cutEnhancer C hh hg hr hi
      (degree_of_color (Or.inl hh)) (degree_of_color (Or.inr hg))
      hhr hgh.symm hgi with
    hflip | hce
  · obtain ⟨M, hflip⟩ := hflip
    let D := M.toColoring
    have hga : ¬ G.Adj g a := by
      simpa [SimpleGraph.adj_comm] using saturated_a_not_adj C ha hb hab Q
        (vertex_ne_of_color_eq hg hb (by decide))
        (vertex_ne_of_color_eq hg Q.hc (by decide))
        (vertex_ne_of_color_eq hg Q.hd (by decide))
    have hgb : ¬ G.Adj g b := by
      simpa [SimpleGraph.adj_comm] using saturated_b_not_adj C ha hb hab Q
        (vertex_ne_of_color_eq hg ha (by decide))
        (vertex_ne_of_color_eq hg Q.hd (by decide))
        (vertex_ne_of_color_eq hg Q.he (by decide))
    have hha : h ≠ a := by intro hEq; subst h; exact hga hgh
    have hhb : h ≠ b := by intro hEq; subst h; exact hgb hgh
    have hdh : ¬ G.Adj Q.d h := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hdDegree
        Q.had.symm Q.hbd.symm Q.hdf hab.ne Q.hfa.symm Q.hfb.symm
        hha hhb (vertex_ne_of_color_eq hh hf (by decide))
    have hfD : D.color Q.f = .red :=
      red_of_reddish_gains_flipped_blue C hflip hf hfg
        (vertex_ne_of_color_eq hf hh (by decide)) hfg.ne
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hha.symm (vertex_ne_of_color_eq ha hg (by decide))
        hhb.symm (vertex_ne_of_color_eq hb hg (by decide))
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hhb.symm (vertex_ne_of_color_eq hb hg (by decide))
        hha.symm (vertex_ne_of_color_eq ha hg (by decide))
    have hcD : D.color Q.c = .bluish :=
      bluish_of_untouched_bluish C hflip Q.hc
        (by simpa [SimpleGraph.adj_comm] using hhc)
        (redSide_ne_bluish_5_4 (Or.inl hh) Q.hc).symm
        (vertex_ne_of_color_eq Q.hc hg (by decide))
    have hdD : D.color Q.d = .bluish :=
      bluish_of_untouched_bluish C hflip Q.hd hdh
        (redSide_ne_bluish_5_4 (Or.inl hh) Q.hd).symm
        (vertex_ne_of_color_eq Q.hd hg (by decide))
    have heD : D.color Q.e = .bluish :=
      bluish_of_untouched_bluish C hflip Q.he
        (by simpa [SimpleGraph.adj_comm] using hhe)
        (redSide_ne_bluish_5_4 (Or.inl hh) Q.he).symm
        (vertex_ne_of_color_eq Q.he hg (by decide))
    let R : Lemma5_4SharedConfiguration D a b :=
      { c := Q.c, d := Q.d, e := Q.e, f := Q.f
        hc := hcD, hd := hdD, he := heD, hf := Or.inl hfD
        hac := Q.hac, had := Q.had, hbd := Q.hbd, hbe := Q.hbe
        hdf := Q.hdf, hcd := Q.hcd, hce := Q.hce, hde := Q.hde
        hfa := Q.hfa, hfb := Q.hfb, hdDegree := Q.hdDegree }
    apply HasReachableNegativeReduction.after_flip C hflip
    by_cases hblue : ∃ z, D.color z = .blue ∧ G.Adj Q.f z
    · obtain ⟨z, hz, hfz⟩ := hblue
      exact lemma5_4_red_f_blue_neighbor D haD hbD hab R hfD hz hfz
    · apply HasReachableNegativeReduction.of_current_ntr D
      have hfDDegree : vertexDegree G Q.f = 3 := by
        rcases lemma3_6_negative D (Or.inl hfD) with hdegree | hntr | hce
        · exact hdegree
        · exact (hdone (HasReachableNegativeReduction.after_flip C hflip
            (.of_current_ntr D hntr))).elim
        · exact (hdone (HasReachableNegativeReduction.after_flip C hflip
            (.of_current_ce D hce))).elim
      apply lemma5_4_noBlue_meets_neither D haD hbD hab R
        (fun _ ↦ hfDDegree)
        (by simpa [R] using hfc) (by simpa [R] using hfe)
      intro z hfz hz
      exact hblue ⟨z, hz, hfz⟩
  · exact HasReachableNegativeReduction.of_current_ce C hce

/-- Case 2.2.5.3, oriented by `h-e`. -/
private theorem hard_oriented
    (C : MatchingCutColoring G) {a b g i h r : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hf : C.color Q.f = .reddish) (hg : C.color g = .blue)
    (hi : C.color i = .blue) (hh : C.color h = .red)
    (hr : C.color r = .red)
    (hfg : G.Adj Q.f g) (hgi : G.Adj g i)
    (hgh : G.Adj g h) (hhr : G.Adj h r)
    (hfc : ¬ G.Adj Q.f Q.c) (hfe : ¬ G.Adj Q.f Q.e)
    (hhe : G.Adj h Q.e) : HasReachableNegativeReduction C := by
  have hga : ¬ G.Adj g a := by
    simpa [SimpleGraph.adj_comm] using saturated_a_not_adj C ha hb hab Q
      (vertex_ne_of_color_eq hg hb (by decide))
      (vertex_ne_of_color_eq hg Q.hc (by decide))
      (vertex_ne_of_color_eq hg Q.hd (by decide))
  have hgb : ¬ G.Adj g b := by
    simpa [SimpleGraph.adj_comm] using saturated_b_not_adj C ha hb hab Q
      (vertex_ne_of_color_eq hg ha (by decide))
      (vertex_ne_of_color_eq hg Q.hd (by decide))
      (vertex_ne_of_color_eq hg Q.he (by decide))
  have hgiV : g ≠ i := hgi.ne
  have hgeV : g ≠ Q.e := vertex_ne_of_color_eq hg Q.he (by decide)
  have hreV : r ≠ Q.e := redSide_ne_bluish_5_4 (Or.inl hr) Q.he
  have hrg : r ≠ g := vertex_ne_of_color_eq hr hg (by decide)
  have nonadj_h (w : V) (hwr : w ≠ r) (hwg : w ≠ g)
      (hwe : w ≠ Q.e) : ¬ G.Adj h w :=
    C.not_adj_fourth_neighbor (Or.inl hh) hhr hgh.symm hhe
      hrg hreV hgeV hwr hwg hwe
  rcases lemma3_7 C hh hg hf hgh.symm hfg.symm with hfdeg | hce
  · by_cases hfi : G.Adj Q.f i
    · have hbf : ¬ G.Adj b Q.f := by
        exact fun h => C.reddish_not_adj_redSide hf (Or.inl hb) h.symm
      have hbi : ¬ G.Adj b i := saturated_b_not_adj C ha hb hab Q
        (vertex_ne_of_color_eq hi ha (by decide))
        (vertex_ne_of_color_eq hi Q.hd (by decide))
        (vertex_ne_of_color_eq hi Q.he (by decide))
      have hbg : ¬ G.Adj b g := by
        simpa [SimpleGraph.adj_comm] using hgb
      have hntr := containsNegativeH C
        (a := b) (b := Q.f) (c := Q.e) (d := Q.d) (e := g) (f := i)
        hb hf Q.he Q.hd hg hi Q.hbe Q.hbd Q.hdf.symm hfg hfi hgi
        hbf hbg hbi hfe
        (by
          simp [Q.hbe.ne, Q.hbd.ne, hfg.ne, hfi.ne,
            vertex_ne_of_color_eq hb hg (by decide),
            vertex_ne_of_color_eq hb hi (by decide),
            redSide_ne_bluish_5_4 (Or.inr hf) Q.he,
            redSide_ne_bluish_5_4 (Or.inr hf) Q.hd,
            vertex_ne_of_color_eq Q.he hg (by decide),
            vertex_ne_of_color_eq Q.he hi (by decide),
            vertex_ne_of_color_eq Q.hd hg (by decide),
            vertex_ne_of_color_eq Q.hd hi (by decide), hgi.ne,
            Q.hfb.symm, Q.hde.symm])
      exact HasReachableNegativeReduction.of_current_ntr C hntr
    · obtain ⟨j, hfj, hjd, hjg⟩ :=
        exists_third_neighbor_of_degree_three hfdeg
          (vertex_ne_of_color_eq Q.hd hg (by decide))
      have hji : j ≠ i := by
        intro hEq
        subst j
        exact hfi hfj
      have hjSide : C.color j = .blue ∨ C.color j = .bluish := by
        cases hj : C.color j with
        | red => exact (C.reddish_not_adj_redSide hf (Or.inl hj) hfj).elim
        | reddish => exact (C.reddish_not_adj_redSide hf (Or.inr hj) hfj).elim
        | blue => exact Or.inl rfl
        | bluish => exact Or.inr rfl
      have hjb : j ≠ b := by
        intro hEq
        subst j
        rcases hjSide with hj | hj <;> simp_all
      have haj : ¬ G.Adj a j := saturated_a_not_adj C ha hb hab Q hjb
        (by intro hEq; subst j; exact hfc hfj)
        hjd
      have hai : ¬ G.Adj a i := saturated_a_not_adj C ha hb hab Q
        (vertex_ne_of_color_eq hi hb (by decide))
        (vertex_ne_of_color_eq hi Q.hc (by decide))
        (vertex_ne_of_color_eq hi Q.hd (by decide))
      have hae : ¬ G.Adj a Q.e := saturated_a_not_adj C ha hb hab Q
        (vertex_ne_of_color_eq Q.he hb (by decide)) Q.hce.symm Q.hde.symm
      have hhbV : h ≠ b := by
        intro hEq
        subst h
        exact hgb hgh
      have hah : ¬ G.Adj a h :=
        saturated_a_not_adj C ha hb hab Q hhbV
          (vertex_ne_of_color_eq hh Q.hc (by decide))
          (vertex_ne_of_color_eq hh Q.hd (by decide))
      have hhf : ¬ G.Adj h Q.f := by
        simpa [SimpleGraph.adj_comm] using
          C.reddish_not_adj_redSide hf (Or.inl hh)
      have hhc : ¬ G.Adj h Q.c := nonadj_h Q.c
        (redSide_ne_bluish_5_4 (Or.inl hr) Q.hc).symm
        (vertex_ne_of_color_eq Q.hc hg (by decide)) Q.hce
      have hhd : ¬ G.Adj h Q.d := nonadj_h Q.d
        (redSide_ne_bluish_5_4 (Or.inl hr) Q.hd).symm
        (vertex_ne_of_color_eq Q.hd hg (by decide)) Q.hde
      have hhi : ¬ G.Adj h i := nonadj_h i
        (vertex_ne_of_color_eq hi hr (by decide)) hgiV.symm
        (vertex_ne_of_color_eq hi Q.he (by decide))
      rcases hjSide with hj | hj
      · have hgj : ¬ G.Adj g j := by
          exact C.blueSide_not_adj_second_neighbor
            (by simp [hg]) (by simp [hi]) (by simp [hj]) hgi hji.symm
        by_cases hhjAdj : G.Adj h j
        · exact HasReachableNegativeReduction.of_current_ce C
            (containsCutEnhancerA_of C hh hg hj hgh.symm hhjAdj
              hjg.symm hgj)
        · have hjdNon := blue_not_adj_bluish_5_4 C hj Q.hd
          have hjeNon := blue_not_adj_bluish_5_4 C hj Q.he
          have hgdNon := blue_not_adj_bluish_5_4 C hg Q.hd
          have hgeNon := blue_not_adj_bluish_5_4 C hg Q.he
          have hdeNon := C.bluish_not_adj_blueSide Q.hd (Or.inr Q.he)
          have hjbNon : ¬ G.Adj j b := by
            simpa [SimpleGraph.adj_comm] using saturated_b_not_adj C ha hb hab Q
              (vertex_ne_of_color_eq hj ha (by decide))
              (vertex_ne_of_color_eq hj Q.hd (by decide))
              (vertex_ne_of_color_eq hj Q.he (by decide))
          have hhbNon : ¬ G.Adj h b := by
            simpa [SimpleGraph.adj_comm] using saturated_b_not_adj C ha hb hab Q
              (by intro hEq; subst h; exact hga hgh)
              (vertex_ne_of_color_eq hh Q.hd (by decide))
              (vertex_ne_of_color_eq hh Q.he (by decide))
          have hceSwap := containsCutEnhancerE_of C.swapSides
            (a := j) (b := Q.d) (c := g) (d := Q.e)
            (e := Q.f) (f := h) (g := b)
            (by simp [hj]) (by simp [Q.hd]) (by simp [hg])
            (by simp [Q.he]) (by simp [hf]) (by simp [hh]) (by simp [hb])
            hfj.symm Q.hdf Q.hbd.symm hfg.symm hgh hhe.symm Q.hbe.symm
            hjdNon (by simpa [SimpleGraph.adj_comm] using hgj)
            (by simpa [SimpleGraph.adj_comm] using hjeNon)
            (by simpa [SimpleGraph.adj_comm] using hhjAdj) hjbNon
            (by simpa [SimpleGraph.adj_comm] using hgdNon)
            hdeNon (by simpa [SimpleGraph.adj_comm] using hhd)
            hgeNon hgb (by simpa [SimpleGraph.adj_comm] using hfe)
            (by simpa [SimpleGraph.adj_comm] using hhf)
            (C.reddish_not_adj_redSide hf (Or.inl hb)) hhbNon
            (by
              simp [hjg, Q.hde,
                vertex_ne_of_color_eq hj Q.hd (by decide),
                vertex_ne_of_color_eq hj Q.he (by decide),
                vertex_ne_of_color_eq hj hf (by decide),
                vertex_ne_of_color_eq hj hh (by decide),
                vertex_ne_of_color_eq hj hb (by decide),
                vertex_ne_of_color_eq Q.hd hg (by decide),
                (redSide_ne_bluish_5_4 (Or.inr hf) Q.hd).symm,
                (redSide_ne_bluish_5_4 (Or.inl hh) Q.hd).symm,
                (redSide_ne_bluish_5_4 (Or.inl hb) Q.hd).symm,
                vertex_ne_of_color_eq hg Q.he (by decide),
                vertex_ne_of_color_eq hg hf (by decide),
                vertex_ne_of_color_eq hg hh (by decide),
                vertex_ne_of_color_eq hg hb (by decide),
                (redSide_ne_bluish_5_4 (Or.inr hf) Q.he).symm,
                (redSide_ne_bluish_5_4 (Or.inl hh) Q.he).symm,
                (redSide_ne_bluish_5_4 (Or.inl hb) Q.he).symm,
                vertex_ne_of_color_eq hf hh (by decide), Q.hfb,
                hhbV])
          exact HasReachableNegativeReduction.of_current_ce C
            ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
      · have hhj : ¬ G.Adj h j := nonadj_h j
          (redSide_ne_bluish_5_4 (Or.inl hr) hj).symm
          (vertex_ne_of_color_eq hj hg (by decide))
          (by intro hEq; subst j; exact hfe hfj)
        have hhaV : h ≠ a := by
          intro hEq
          subst h
          exact hga hgh
        have hcj : Q.c ≠ j := by
          intro hEq
          subst j
          exact hfc hfj
        have hje : j ≠ Q.e := by
          intro hEq
          subst j
          exact hfe hfj
        have hntr := containsNegativeZ C ha hf hh Q.hc Q.hd hj hg hi Q.he
          Q.hac Q.had Q.hdf.symm hfj hfg hgh.symm hhe hgi
          (by simpa [SimpleGraph.adj_comm] using
            C.reddish_not_adj_redSide hf (Or.inl ha))
          hah haj hai hae (by simpa [SimpleGraph.adj_comm] using hhf)
          hfc hfi hfe hhc hhd hhj hhi
          (by
            simp [Q.hac.ne, Q.had.ne, hfj.ne, hfg.ne,
              hhe.ne, Q.hcd, Q.hce, Q.hde,
              Q.hfa.symm, hhaV.symm,
              vertex_ne_of_color_eq ha hj (by decide),
              vertex_ne_of_color_eq ha hg (by decide),
              vertex_ne_of_color_eq ha hi (by decide),
              redSide_ne_bluish_5_4 (Or.inr hf) Q.hc,
              redSide_ne_bluish_5_4 (Or.inr hf) Q.hd,
              vertex_ne_of_color_eq hf hh (by decide),
              vertex_ne_of_color_eq hf hi (by decide),
              redSide_ne_bluish_5_4 (Or.inl hh) Q.hc,
              redSide_ne_bluish_5_4 (Or.inl hh) Q.hd,
              redSide_ne_bluish_5_4 (Or.inl hh) hj,
              vertex_ne_of_color_eq hh hg (by decide),
              vertex_ne_of_color_eq hh hi (by decide),
              hcj, hjd.symm, hje,
              vertex_ne_of_color_eq Q.hc hg (by decide),
              vertex_ne_of_color_eq Q.hc hi (by decide),
              vertex_ne_of_color_eq Q.hd hg (by decide),
              vertex_ne_of_color_eq Q.hd hi (by decide),
              vertex_ne_of_color_eq hj hg (by decide),
              vertex_ne_of_color_eq hj hi (by decide), hgi.ne,
              redSide_ne_bluish_5_4 (Or.inl ha) Q.he,
              redSide_ne_bluish_5_4 (Or.inr hf) Q.he,
              vertex_ne_of_color_eq hg Q.he (by decide),
              vertex_ne_of_color_eq hi Q.he (by decide)])
        exact HasReachableNegativeReduction.of_current_ntr C hntr
  · exact HasReachableNegativeReduction.of_lemma3_6 C hce

/-- Case 2.2.5. -/
theorem lemma5_4_reddish_f_blue_neighbor
    (C : MatchingCutColoring G) {a b g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hab : G.Adj a b) (Q : Lemma5_4SharedConfiguration C a b)
    (hf : C.color Q.f = .reddish) (hg : C.color g = .blue)
    (hfg : G.Adj Q.f g)
    (hfc : ¬ G.Adj Q.f Q.c) (hfe : ¬ G.Adj Q.f Q.e) :
    HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have hgCorrect := C.color_correct g
  rw [hg] at hgCorrect
  obtain ⟨_, i, hiSide, hgi⟩ := hgCorrect
  have hiCases := (C.not_mem_redSide_iff i).1 hiSide
  have hi : C.color i = .blue := by
    rcases hiCases with hi | hi
    · exact hi
    · exact (C.bluish_not_adj_blueSide hi (Or.inl hg) hgi.symm).elim
  have hif : i ≠ Q.f := vertex_ne_of_color_eq hi hf (by decide)
  obtain ⟨h, hgh, hhi, hhf⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inr hg)) hif
  have hhSide := C.other_neighbor_of_blue_is_redSide hg hi hgi hgh hhi
  have hhCases : C.color h = .reddish ∨ C.color h = .red :=
    hhSide.elim Or.inr Or.inl
  rcases hhCases with hh | hh
  · exact reddish_second_neighbor_gives_H C ha hb hab Q hf rfl
      hg hh hfg hgh hhf
  · have hhCorrect := C.color_correct h
    rw [hh] at hhCorrect
    obtain ⟨_, r, hrSide, hhr⟩ := hhCorrect
    have hrCases := (C.mem_redSide_iff r).1 hrSide
    have hr : C.color r = .red := by
      rcases hrCases with hr | hr
      · exact hr
      · exact (C.reddish_not_adj_redSide hr (Or.inl hh) hhr.symm).elim
    by_cases hhe : G.Adj h Q.e
    · exact hard_oriented C ha hb hab Q hf hg hi hh hr
        hfg hgi hgh hhr hfc hfe hhe
    · by_cases hhc : G.Adj h Q.c
      · exact hard_oriented C hb ha hab.symm Q.reverse hf hg hi hh hr
          hfg hgi hgh hhr hfe hfc hhc
      · exact flip_when_h_meets_neither C ha hb hab Q hf hg hi hh hr
          hfg hgi hgh hhr hfc hfe hhc hhe

end Subcubic


==> anc/lean/Subcubic/Lemma5_5.lean <==
import Subcubic.NegativeTailReducerWitnesses
import Subcubic.Lemma3_7
import Subcubic.NegativeReduction

/-!
# Lemma 5.5

The displayed pentagon has edges `ab`, `ad`, `be`, `cd`, and `ce`.
The proof below splits according to the possible overlaps among third
neighbors.
-/

namespace Subcubic

set_option linter.unusedSimpArgs false

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The five displayed vertices induce exactly the pentagon
`a-b-e-c-d-a`. -/
def FormsInducedPentagon (G : SimpleGraph V) (a b c d e : V) : Prop :=
  let p : Fin 5 → V := ![a, b, c, d, e]
  Function.Injective p ∧
    ∀ x y, (graphOfEdges [(0, 1), (0, 3), (1, 4), (2, 3), (2, 4)]).Adj x y ↔
      G.Adj (p x) (p y)

private theorem bluish_third_of_no_blue_outside
    (C : MatchingCutColoring G) {v mate d e x : V}
    (hv : C.color v = .red) (hmate : C.color mate = .red)
    (hvmate : G.Adj v mate) (hvx : G.Adj v x) (hxmate : x ≠ mate)
    (hxd : x ≠ d) (hxe : x ≠ e)
    (hnoBlue : ∀ w, G.Adj v w → w ≠ d → w ≠ e → C.color w ≠ .blue) :
    C.color x = .bluish := by
  rcases C.other_neighbor_of_red_is_blueSide hv hmate hvmate hvx hxmate with
    hx | hx
  · exact (hnoBlue x hvx hxd hxe hx).elim
  · exact hx

private theorem blue_mate
    (C : MatchingCutColoring G) {v : V} (hv : C.color v = .blue) :
    ∃ m, C.color m = .blue ∧ G.Adj v m := by
  have hcorrect := C.color_correct v
  rw [hv] at hcorrect
  obtain ⟨_, m, hmSide, hvm⟩ := hcorrect
  have hmCases := (C.not_mem_redSide_iff m).1 hmSide
  rcases hmCases with hm | hm
  · exact ⟨m, hm, hvm⟩
  · exact (C.bluish_not_adj_blueSide hm (Or.inl hv) hvm.symm).elim

/-- **Lemma 5.5.**  The induced pentagon contains a negative tail reducer or
a cut enhancer. -/
private theorem lemma5_5_current
    (C : MatchingCutColoring G) {a b c d e : V}
    (hpentagon : FormsInducedPentagon G a b c d e)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .blue)
    (he : C.color e = .blue ∨ C.color e = .bluish)
    (haNoBlue : ∀ v, G.Adj a v → v ≠ d → v ≠ e → C.color v ≠ .blue)
    (hbNoBlue : ∀ v, G.Adj b v → v ≠ d → v ≠ e → C.color v ≠ .blue)
    (hcNoBlue : ∀ v, G.Adj c v → v ≠ d → v ≠ e → C.color v ≠ .blue)
    (hNoReach : ¬ HasReachableNegativeReduction C) :
    ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hNoReach (.of_current_ntr C hntr)).elim
    · exact (hNoReach (.of_current_ce C hce)).elim
  dsimp [FormsInducedPentagon] at hpentagon
  rcases hpentagon with ⟨hinj, hedge⟩
  have hv {u v : Fin 5} (huv : u ≠ v) :
      (![a, b, c, d, e] u) ≠ (![a, b, c, d, e] v) := hinj.ne huv
  have edge (u v : Fin 5)
      (huv : (graphOfEdges [(0, 1), (0, 3), (1, 4), (2, 3), (2, 4)]).Adj u v) :
      G.Adj (![a, b, c, d, e] u) (![a, b, c, d, e] v) :=
    (hedge u v).mp huv
  have nonedge (u v : Fin 5)
      (huv : ¬ (graphOfEdges [(0, 1), (0, 3), (1, 4), (2, 3), (2, 4)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e] u) (![a, b, c, d, e] v) :=
    fun h => huv ((hedge u v).mpr h)
  have hab := edge 0 1 (by native_decide)
  have had := edge 0 3 (by native_decide)
  have hbe := edge 1 4 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hce := edge 2 4 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
  have hbc : ¬ G.Adj b c := by simpa using nonedge 1 2 (by native_decide)
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have hde : ¬ G.Adj d e := by simpa using nonedge 3 4 (by native_decide)
  have hbdV : b ≠ d := hv (u := (1 : Fin 5)) (v := 3) (by decide)
  have haeV : a ≠ e := hv (u := (0 : Fin 5)) (v := 4) (by decide)
  have hdeV : d ≠ e := hv (u := (3 : Fin 5)) (v := 4) (by decide)

  rcases lemma3_7 C ha hd hc had hcd.symm with hcdeg | hfound
  · obtain ⟨x, hax, hxb, hxd⟩ :=
      C.exists_third_neighbor (degree_of_color (Or.inl ha)) hbdV
    have hxe : x ≠ e := by intro h; subst x; exact hae hax
    have hx := bluish_third_of_no_blue_outside C ha hb hab hax hxb hxd hxe haNoBlue
    obtain ⟨y, hby, hya, hye⟩ :=
      C.exists_third_neighbor (degree_of_color (Or.inl hb)) haeV
    have hyd : y ≠ d := by intro h; subst y; exact hbd hby
    have hy := bluish_third_of_no_blue_outside C hb ha hab.symm hby hya hyd hye hbNoBlue
    obtain ⟨f, hcf, hfd, hfe⟩ :=
      exists_third_neighbor_of_degree_three hcdeg hdeV
    have hf : C.color f = .bluish := by
      cases hfc : C.color f with
      | red => exact (C.reddish_not_adj_redSide hc (Or.inl hfc) hcf).elim
      | reddish => exact (C.reddish_not_adj_redSide hc (Or.inr hfc) hcf).elim
      | blue => exact (hcNoBlue f hcf hfd hfe hfc).elim
      | bluish => rfl
    rcases blue_mate C hd with ⟨dm, hdm, hddm⟩
    have hdmd : dm ≠ d := hddm.ne.symm
    have hdme : dm ≠ e := by intro h; subst dm; exact hde hddm
    have hcdm : ¬ G.Adj c dm := by
      apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
      · exact hdeV
      · exact hfd.symm
      · exact hfe.symm
      · exact hdmd
      · exact hdme
      · exact vertex_ne_of_color_eq hdm hf (by decide)
    have hadm : ¬ G.Adj a dm := by
      apply C.not_adj_fourth_neighbor (Or.inl ha) hab had hax
      · exact (hv (u := (1 : Fin 5)) (v := 3) (by decide))
      · exact hxb.symm
      · exact hxd.symm
      · exact vertex_ne_of_color_eq hdm hb (by decide)
      · exact hdmd
      · exact vertex_ne_of_color_eq hdm hx (by decide)

    rcases he with he | he
    · -- Case (2): `e` is blue.
      rcases blue_mate C he with ⟨em, hem, heem⟩
      by_cases hfa : G.Adj f a
      · right
        have hdf : ¬ G.Adj d f :=
          fun h => C.bluish_not_adj_blueSide hf (Or.inl hd) h.symm
        have hfe' : ¬ G.Adj f e := C.bluish_not_adj_blueSide hf (Or.inl he)
        have hswap := containsCutEnhancerD_of (C := C.swapSides)
          (a := d) (b := f) (c := a) (d := c) (e := e)
          (by simp [hd]) (by simp [hf]) (by simp [ha]) (by simp [hc])
          (by simp [he]) had.symm hcd.symm hfa hcf.symm hce
          hdf hde hfe' hac hae hdeV
        exact (containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hswap
      · by_cases hfb : G.Adj f b
        · right
          have hef : ¬ G.Adj e f :=
            fun h => C.bluish_not_adj_blueSide hf (Or.inl he) h.symm
          have hfd' : ¬ G.Adj f d := C.bluish_not_adj_blueSide hf (Or.inl hd)
          have hswap := containsCutEnhancerD_of (C := C.swapSides)
            (a := e) (b := f) (c := b) (d := c) (e := d)
            (by simp [he]) (by simp [hf]) (by simp [hb]) (by simp [hc])
            (by simp [hd]) hbe.symm hce.symm hfb hcf.symm hcd
            hef (fun h => hde h.symm) hfd' hbc hbd hdeV.symm
          exact (containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hswap
        · by_cases hxy : x = y
          · subst y
            have hemE : em ≠ e := heem.ne.symm
            have hemD : em ≠ d := by intro h; subst em; exact hde heem.symm
            have hcem : ¬ G.Adj c em := by
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hemD
              · exact hemE
              · exact vertex_ne_of_color_eq hem hf (by decide)
            have hcx : ¬ G.Adj c x := by
              have hxf : x ≠ f := by intro h; subst f; exact hfa hax.symm
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hxd
              · exact hxe
              · exact hxf
            have hxf : x ≠ f := by intro h; subst f; exact hfa hax.symm
            have hdmem : dm ≠ em := by
              intro h
              subst em
              exact (C.blueSide_not_adj_second_neighbor
                (by simp [hdm]) (by simp [hd]) (by simp [he])
                hddm.symm hdeV) heem.symm
            left
            apply containsNegativeY C ha hb hc hx hdm hd he hem hf
              hab hax had hby hbe hcd hce hcf hddm.symm heem hcx hcdm hcem
            simp [hab.ne, hax.ne, had.ne, hbe.ne, hcd.ne, hce.ne, hcf.ne,
              hddm.ne, heem.ne, hcx, hcdm, hcem, hfa, hfb,
              vertex_ne_of_color_eq ha hc (by decide),
              vertex_ne_of_color_eq ha hx (by decide),
              vertex_ne_of_color_eq ha hdm (by decide),
              vertex_ne_of_color_eq ha hd (by decide),
              vertex_ne_of_color_eq ha he (by decide),
              vertex_ne_of_color_eq ha hem (by decide),
              vertex_ne_of_color_eq ha hf (by decide),
              vertex_ne_of_color_eq hb hc (by decide),
              vertex_ne_of_color_eq hb hx (by decide),
              vertex_ne_of_color_eq hb hdm (by decide),
              vertex_ne_of_color_eq hb hd (by decide),
              vertex_ne_of_color_eq hb he (by decide),
              vertex_ne_of_color_eq hb hem (by decide),
              vertex_ne_of_color_eq hb hf (by decide),
              vertex_ne_of_color_eq hc hx (by decide),
              vertex_ne_of_color_eq hc hdm (by decide),
              vertex_ne_of_color_eq hc hd (by decide),
              vertex_ne_of_color_eq hc he (by decide),
              vertex_ne_of_color_eq hc hem (by decide),
              vertex_ne_of_color_eq hc hf (by decide),
              vertex_ne_of_color_eq hx hdm (by decide),
              vertex_ne_of_color_eq hx hd (by decide),
              vertex_ne_of_color_eq hx he (by decide),
              vertex_ne_of_color_eq hx hem (by decide),
              vertex_ne_of_color_eq hdm hf (by decide),
              vertex_ne_of_color_eq hd hf (by decide),
              vertex_ne_of_color_eq he hf (by decide),
              vertex_ne_of_color_eq hem hf (by decide), hdeV, hdme, hemD,
              hab.ne, hxf, hdmd, hdmem, hemD.symm]
            exact hab.ne
          · have hemE : em ≠ e := heem.ne.symm
            have hemD : em ≠ d := by intro h; subst em; exact hde heem.symm
            have hxf : x ≠ f := by intro h; subst f; exact hfa hax.symm
            have hyf : y ≠ f := by intro h; subst f; exact hfb hby.symm
            have hdmem : dm ≠ em := by
              intro h
              subst em
              exact (C.blueSide_not_adj_second_neighbor
                (by simp [hdm]) (by simp [hd]) (by simp [he])
                hddm.symm hdeV) heem.symm
            have hcx : ¬ G.Adj c x := by
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hxd
              · exact hxe
              · exact hxf
            have hcy : ¬ G.Adj c y := by
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hyd
              · exact hye
              · exact hyf
            have hcem : ¬ G.Adj c em := by
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hemD
              · exact hemE
              · exact vertex_ne_of_color_eq hem hf (by decide)
            left
            apply containsNegativeAf C ha hb hc hy hx hdm hd he hem hf
              hab hax had hby hbe hcd hce hcf hddm.symm heem
              hcy hcx hcdm hcem
            simp [hab.ne, hax.ne, had.ne, hby.ne, hbe.ne, hcd.ne, hce.ne,
              hcf.ne, hddm.ne, heem.ne, hxy, hcx, hcy, hcdm, hcem,
              vertex_ne_of_color_eq ha hc (by decide),
              vertex_ne_of_color_eq ha hy (by decide),
              vertex_ne_of_color_eq ha hx (by decide),
              vertex_ne_of_color_eq ha hdm (by decide),
              vertex_ne_of_color_eq ha hd (by decide),
              vertex_ne_of_color_eq ha he (by decide),
              vertex_ne_of_color_eq ha hem (by decide),
              vertex_ne_of_color_eq ha hf (by decide),
              vertex_ne_of_color_eq hb hc (by decide),
              vertex_ne_of_color_eq hb hy (by decide),
              vertex_ne_of_color_eq hb hx (by decide),
              vertex_ne_of_color_eq hb hdm (by decide),
              vertex_ne_of_color_eq hb hd (by decide),
              vertex_ne_of_color_eq hb he (by decide),
              vertex_ne_of_color_eq hb hem (by decide),
              vertex_ne_of_color_eq hb hf (by decide),
              vertex_ne_of_color_eq hc hy (by decide),
              vertex_ne_of_color_eq hc hx (by decide),
              vertex_ne_of_color_eq hc hdm (by decide),
              vertex_ne_of_color_eq hc hd (by decide),
              vertex_ne_of_color_eq hc he (by decide),
              vertex_ne_of_color_eq hc hem (by decide),
              vertex_ne_of_color_eq hc hf (by decide),
              vertex_ne_of_color_eq hy hdm (by decide),
              vertex_ne_of_color_eq hy hd (by decide),
              vertex_ne_of_color_eq hy he (by decide),
              vertex_ne_of_color_eq hy hem (by decide),
              vertex_ne_of_color_eq hx hdm (by decide),
              vertex_ne_of_color_eq hx hd (by decide),
              vertex_ne_of_color_eq hx he (by decide),
              vertex_ne_of_color_eq hx hem (by decide),
              vertex_ne_of_color_eq hdm hf (by decide),
              vertex_ne_of_color_eq hd hf (by decide),
              vertex_ne_of_color_eq he hf (by decide),
              vertex_ne_of_color_eq hem hf (by decide), hdeV, hdme, hemD,
              hab.ne, hxy, hxy ∘ Eq.symm, hxf, hyf, hdmd, hdmem, hemD.symm]
            exact ⟨hab.ne, fun h => hxy h.symm⟩
    · -- Case (1): `e` is bluish.
      by_cases hxf : x = f
      · subst f
        left
        apply containsNegativeI C ha hc hdm hd hx he had hax hcd hcf hce hddm.symm
          hac hadm hae hcdm
        simp [had.ne, hax.ne, hcd.ne, hce.ne, hddm.ne, hac, hae,
          hadm, hcdm, vertex_ne_of_color_eq ha hc (by decide),
          vertex_ne_of_color_eq ha hdm (by decide),
          vertex_ne_of_color_eq hc hdm (by decide),
          vertex_ne_of_color_eq hc hd (by decide),
          vertex_ne_of_color_eq hc he (by decide),
          vertex_ne_of_color_eq hdm hx (by decide),
          vertex_ne_of_color_eq hdm he (by decide),
          vertex_ne_of_color_eq hd hx (by decide),
          vertex_ne_of_color_eq hd he (by decide), had.ne, haeV, hcf.ne,
          hdmd, hfe]
        exact had.ne
      · have hcx : ¬ G.Adj c x := by
          apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
          · exact hdeV
          · exact hfd.symm
          · exact hfe.symm
          · exact hxd
          · exact hxe
          · exact hxf
        by_cases hyx : y = x
        · subst y
          left
          apply containsNegativeS C hb ha hc he hx hd hdm hf
            hab.symm hbe hby hax had hce hcd hcf hddm hcx hcdm
          have hex : e ≠ x := by intro h; subst x; exact hae hax
          simp [hab.ne, hbe.ne, hax.ne, hcd.ne, hce.ne, hcf.ne, hddm.ne,
            hxf, hcx, hcdm, vertex_ne_of_color_eq ha hc (by decide),
            vertex_ne_of_color_eq ha he (by decide),
            vertex_ne_of_color_eq ha hd (by decide),
            vertex_ne_of_color_eq ha hdm (by decide),
            vertex_ne_of_color_eq hc he (by decide),
            vertex_ne_of_color_eq hc hx (by decide),
            vertex_ne_of_color_eq hc hd (by decide),
            vertex_ne_of_color_eq hc hdm (by decide),
            vertex_ne_of_color_eq he hd (by decide),
            vertex_ne_of_color_eq he hdm (by decide),
            vertex_ne_of_color_eq hx hd (by decide),
            vertex_ne_of_color_eq hx hdm (by decide),
            vertex_ne_of_color_eq hd hf (by decide),
            vertex_ne_of_color_eq hdm hf (by decide), hab.ne.symm, hbc,
            hbe.ne, hby.ne, hbdV, hex, hfe.symm]
          exact ⟨⟨hab.ne.symm, vertex_ne_of_color_eq hb hc (by decide),
            hbe.ne, vertex_ne_of_color_eq hb hdm (by decide),
            vertex_ne_of_color_eq hb hf (by decide)⟩,
            vertex_ne_of_color_eq ha hf (by decide)⟩
        · by_cases hyf : y = f
          · subst y
            left
            apply containsNegativeU C hb ha hc he hx hd hdm hf
              hab.symm hbe hby hax had hce hcd hcf hddm hcx hcdm
            have hex : e ≠ x := by intro h; subst x; exact hae hax
            simp [hab.ne, hbe.ne, hax.ne, hcd.ne, hce.ne, hcf.ne, hddm.ne,
              hxf, hyx, hcx, hcdm,
              vertex_ne_of_color_eq ha hc (by decide),
              vertex_ne_of_color_eq ha he (by decide),
              vertex_ne_of_color_eq ha hd (by decide),
              vertex_ne_of_color_eq ha hdm (by decide),
              vertex_ne_of_color_eq hc he (by decide),
              vertex_ne_of_color_eq hc hx (by decide),
              vertex_ne_of_color_eq hc hd (by decide),
              vertex_ne_of_color_eq hc hdm (by decide),
              vertex_ne_of_color_eq he hd (by decide),
              vertex_ne_of_color_eq he hdm (by decide),
              vertex_ne_of_color_eq hx hd (by decide),
              vertex_ne_of_color_eq hx hdm (by decide),
              vertex_ne_of_color_eq hd hf (by decide),
              vertex_ne_of_color_eq hdm hf (by decide), hab.ne.symm, hbc,
              hbe.ne, hby.ne, hbdV, hex, hfe.symm]
            exact ⟨⟨hab.ne.symm, vertex_ne_of_color_eq hb hc (by decide),
              hbe.ne, hxb.symm, vertex_ne_of_color_eq hb hdm (by decide)⟩,
              vertex_ne_of_color_eq ha hf (by decide)⟩
          · have hcy : ¬ G.Adj c y := by
              apply not_adj_fourth_neighbor_of_degree_three hcdeg hcd hce hcf
              · exact hdeV
              · exact hfd.symm
              · exact hfe.symm
              · exact hyd
              · exact hye
              · exact hyf
            left
            apply containsNegativeAa C hc hb ha hf he hy hd hdm hx
              hcf hce hcd hab.symm hbe hby had hax hddm hcy hcdm hcx
            simp [hab.ne, had.ne, hbe.ne, hcd.ne, hce.ne, hax.ne, hby.ne,
              hcf.ne, hddm.ne, hxf, hyx, hyf, hcx, hcy, hcdm,
              vertex_ne_of_color_eq hc hb (by decide),
              vertex_ne_of_color_eq hc ha (by decide),
              vertex_ne_of_color_eq hc hf (by decide),
              vertex_ne_of_color_eq hc he (by decide),
              vertex_ne_of_color_eq hc hy (by decide),
              vertex_ne_of_color_eq hc hd (by decide),
              vertex_ne_of_color_eq hc hdm (by decide),
              vertex_ne_of_color_eq hc hx (by decide),
              vertex_ne_of_color_eq hb he (by decide),
              vertex_ne_of_color_eq hb hy (by decide),
              vertex_ne_of_color_eq hb hd (by decide),
              vertex_ne_of_color_eq hb hdm (by decide),
              vertex_ne_of_color_eq hb hx (by decide),
              vertex_ne_of_color_eq ha hf (by decide),
              vertex_ne_of_color_eq ha he (by decide),
              vertex_ne_of_color_eq ha hy (by decide),
              vertex_ne_of_color_eq ha hd (by decide),
              vertex_ne_of_color_eq ha hdm (by decide),
              vertex_ne_of_color_eq ha hx (by decide),
              vertex_ne_of_color_eq hf hd (by decide),
              vertex_ne_of_color_eq hf hdm (by decide),
              vertex_ne_of_color_eq he hd (by decide),
              vertex_ne_of_color_eq he hdm (by decide),
              vertex_ne_of_color_eq hy hd (by decide),
              vertex_ne_of_color_eq hy hdm (by decide),
              vertex_ne_of_color_eq hd hx (by decide),
              vertex_ne_of_color_eq hdm hx (by decide), hab.ne.symm,
              hfe, hye.symm, hxe.symm]
            exact ⟨⟨hab.ne.symm, vertex_ne_of_color_eq hb hf (by decide)⟩,
              (fun h => hyf h.symm), fun h => hxf h.symm⟩
  · exact (hNoReach (.of_lemma3_6 C hfound)).elim

/-- **Lemma 5.5.** The pentagon configuration reaches a negative tail
reducer or a cut enhancer. -/
theorem lemma5_5
    (C : MatchingCutColoring G) {a b c d e : V}
    (hpentagon : FormsInducedPentagon G a b c d e)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .blue)
    (he : C.color e = .blue ∨ C.color e = .bluish)
    (haNoBlue : ∀ v, G.Adj a v → v ≠ d → v ≠ e → C.color v ≠ .blue)
    (hbNoBlue : ∀ v, G.Adj b v → v ≠ d → v ≠ e → C.color v ≠ .blue)
    (hcNoBlue : ∀ v, G.Adj c v → v ≠ d → v ≠ e → C.color v ≠ .blue) :
    HasReachableNegativeReduction C := by
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  rcases lemma5_5_current C hpentagon ha hb hc hd he
      haNoBlue hbNoBlue hcNoBlue hdone with hntr | hce
  · exact .of_current_ntr C hntr
  · exact .of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_6.lean <==
import Subcubic.Lemma5_5
import Subcubic.Lemma4_10.Basic

/-!
# Lemma 5.6

For the induced path `a-b-c-d-e-f`, the middle red vertices `b,e` cannot
share a neighbor unless a negative tail reducer or a cut enhancer is already
present.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem color_ne {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  simp_all

/-- Endpoint overlap case, oriented so that the shared bluish neighbor also meets the
right endpoint of the path. -/
private theorem lemma5_6_endpoint_case
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .bluish) (hgdeg : vertexDegree G g = 3)
    (hcDegree : vertexDegree G c = 3)
    (hbg : G.Adj b g) (heg : G.Adj e g) (hgf : G.Adj g f) :
    ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C := by
  classical
  dsimp [FormsInducedPath6] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 6} (hxy : x ≠ y) :
      (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
  have edge (x y : Fin 6) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    (hedge x y).mp hxy
  have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
    fun h => hxy ((hedge x y).mpr h)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
  have hce : ¬ G.Adj c e := by simpa using nonedge 2 4 (by native_decide)
  have hcf : ¬ G.Adj c f := by simpa using nonedge 2 5 (by native_decide)
  have hbeV : b ≠ e := hv (x := (1 : Fin 6)) (y := 4) (by decide)
  have hbfV : b ≠ f := hv (x := (1 : Fin 6)) (y := 5) (by decide)
  have hefV : e ≠ f := hv (x := (4 : Fin 6)) (y := 5) (by decide)
  have hbdV : b ≠ d := hv (x := (1 : Fin 6)) (y := 3) (by decide)
  obtain ⟨h, hch, hhb, hhd⟩ := C.exists_third_neighbor hcDegree hbdV
  have hhSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hch hhd
  have hha : h ≠ a := by
    intro hha
    subst h
    exact hac hch.symm
  rcases lemma3_3_reversed C hc hb ha hhSide hbc.symm hch hab.symm
      hhb.symm hha.symm with hh | hceFound
  · left
    have hcg : ¬ G.Adj c g :=
      fun h => C.bluish_not_adj_blueSide hg (Or.inl hc) h.symm
    have hgh : ¬ G.Adj g h := by
      apply not_adj_fourth_neighbor_of_degree_three hgdeg hbg.symm heg.symm hgf
      · exact hbeV
      · exact hbfV
      · exact hefV
      · exact hhb
      · exact color_ne hh he (by decide)
      · exact color_ne hh hf (by decide)
    have hga : ¬ G.Adj g a := by
      apply not_adj_fourth_neighbor_of_degree_three hgdeg hbg.symm heg.symm hgf
      · exact hbeV
      · exact hbfV
      · exact hefV
      · exact hv (x := (0 : Fin 6)) (y := 1) (by decide)
      · exact hv (x := (0 : Fin 6)) (y := 4) (by decide)
      · exact hv (x := (0 : Fin 6)) (y := 5) (by decide)
    have habV : a ≠ b := hv (x := (0 : Fin 6)) (y := 1) (by decide)
    have haeV : a ≠ e := hv (x := (0 : Fin 6)) (y := 4) (by decide)
    have hafV : a ≠ f := hv (x := (0 : Fin 6)) (y := 5) (by decide)
    have hn : [c, g, h, a, b, e, f].Nodup := by
      simp [habV, haeV, hafV, hbeV, hbfV, hefV,
        color_ne hc hg (by decide),
        color_ne hc hh (by decide), color_ne hc ha (by decide),
        color_ne hc hb (by decide), color_ne hc he (by decide),
        color_ne hc hf (by decide), color_ne hg hh (by decide),
        color_ne hg ha (by decide), color_ne hg hb (by decide),
        color_ne hg he (by decide), color_ne hg hf (by decide),
        color_ne hh ha (by decide), color_ne hh hb (by decide),
        color_ne hh he (by decide), color_ne hh hf (by decide)]
    have hntrSwap := containsNegativeJ C.swapSides
      (by simp [hc]) (by simp [hg]) (by simp [hh])
      (by simp [ha]) (by simp [hb]) (by simp [he]) (by simp [hf])
      hch hbc.symm hbg.symm heg.symm hgf hab hef
      hcg (fun q => hac q.symm) hce hcf hgh hga hn
    exact (containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1 hntrSwap
  · exact Or.inr hceFound

/-- **Lemma 5.6.**  In the displayed induced path, either `b,e` have no
common neighbor, or the graph contains a negative tail reducer or a cut
enhancer. -/
theorem lemma5_6
    (C : MatchingCutColoring G) {a b c d e f : V}
    (hpath : FormsInducedPath6 G a b c d e f)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red) :
    (¬ ∃ g, G.Adj b g ∧ G.Adj e g) ∨
      HasReachableNegativeReduction C := by
  classical
  by_cases hshared : ∃ g, G.Adj b g ∧ G.Adj e g
  · right
    by_cases hdone : HasReachableNegativeReduction C
    · exact hdone
    have degree_of_color {v : V}
        (hv : C.color v = .red ∨ C.color v = .blue) :
        vertexDegree G v = 3 := by
      rcases lemma3_6_negative C hv with hdegree | hntr | hce
      · exact hdegree
      · exact (hdone (.of_current_ntr C hntr)).elim
      · exact (hdone (.of_current_ce C hce)).elim
    have finish (hout : ContainsNegativeTailReducer C ∨ ContainsCutEnhancer C) :
        HasReachableNegativeReduction C :=
      hout.elim (.of_current_ntr C) (.of_current_ce C)
    rcases hshared with ⟨g, hbg, heg⟩
    dsimp [FormsInducedPath6] at hpath
    rcases hpath with ⟨hinj, hedge⟩
    have hp : FormsInducedPath6 G a b c d e f := ⟨hinj, hedge⟩
    have hv {x y : Fin 6} (hxy : x ≠ y) :
        (![a, b, c, d, e, f] x) ≠ (![a, b, c, d, e, f] y) := hinj.ne hxy
    have edge (x y : Fin 6) (hxy : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
        G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
      (hedge x y).mp hxy
    have nonedge (x y : Fin 6) (hxy : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5)]).Adj x y) :
        ¬ G.Adj (![a, b, c, d, e, f] x) (![a, b, c, d, e, f] y) :=
      fun h => hxy ((hedge x y).mpr h)
    have hab : G.Adj a b := edge 0 1 (by native_decide)
    have hbc : G.Adj b c := edge 1 2 (by native_decide)
    have hcd : G.Adj c d := edge 2 3 (by native_decide)
    have hde : G.Adj d e := edge 3 4 (by native_decide)
    have hef : G.Adj e f := edge 4 5 (by native_decide)
    have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
    have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
    have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
    have hce : ¬ G.Adj c e := by simpa using nonedge 2 4 (by native_decide)
    have hgdV : g ≠ d := by intro h; subst g; exact hbd hbg
    have hgSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbg
      (by intro h; subst g; exact hae heg.symm)
    rcases lemma3_3 C hb hc hd hgSide hbc hbg hcd
        (by intro h; subst g; exact hce heg.symm)
        hgdV.symm with hg | hceFound
    · rcases lemma3_7 C.swapSides (by simp [hc]) (by simp [hb])
          (by simp [hg]) hbc.symm hbg with hgdeg | hceFound
      · by_cases hgf : G.Adj g f
        · exact finish (lemma5_6_endpoint_case C hp ha hb hc hd he hf hg hgdeg
            (degree_of_color (Or.inr hc)) hbg heg hgf)
        · by_cases hga : G.Adj g a
          · exact finish (lemma5_6_endpoint_case C hp.reverse hf he hd hc hb ha hg
              hgdeg (degree_of_color (Or.inr hd)) heg hbg hga)
          · have hceV : c ≠ e := hv (x := (2 : Fin 6)) (y := 4) (by decide)
            have hcg : ¬ G.Adj c g :=
              fun h => C.bluish_not_adj_blueSide hg (Or.inl hc) h.symm
            have hgd : ¬ G.Adj g d :=
              C.bluish_not_adj_blueSide hg (Or.inl hd)
            have hdg : ¬ G.Adj d g := fun q => hgd q.symm
            obtain ⟨i, hci, hib, hid⟩ := C.exists_third_neighbor
              (degree_of_color (Or.inr hc))
              (hv (x := (1 : Fin 6)) (y := 3) (by decide))
            have hiSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hci hid
            have hia : i ≠ a := by intro h; subst i; exact (nonedge 0 2 (by native_decide)) hci.symm
            rcases lemma3_3_reversed C hc hb ha hiSide hbc.symm hci hab.symm
                hib.symm hia.symm with hi | hceFound
            · obtain ⟨j, hdj, hjc, hje⟩ := C.exists_third_neighbor
                (degree_of_color (Or.inr hd)) hceV
              have hjSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdj hjc
              have hjf : j ≠ f := by intro h; subst j; exact (nonedge 3 5 (by native_decide)) hdj
              rcases lemma3_3_reversed C hd he hf hjSide hde hdj hef
                  hje.symm hjf.symm with hj | hceFound
              · obtain ⟨h, hgh, hhb, hhe⟩ :=
                  exists_third_neighbor_of_degree_three hgdeg
                    (hv (x := (1 : Fin 6)) (y := 4) (by decide))
                have hhSide : C.color h = .red ∨ C.color h = .reddish := by
                  rw [← C.mem_redSide_iff]
                  by_contra hhmem
                  exact (C.bluish_not_adj_blueSide hg
                    ((C.not_mem_redSide_iff h).1 hhmem) hgh).elim
                rcases hhSide with hh | hh
                · have hha : h ≠ a := by intro hha; subst h; exact hga hgh
                  have hhf : h ≠ f := by intro hhf; subst h; exact hgf hgh
                  have hbh : ¬ G.Adj b h :=
                    C.redSide_not_adj_second_neighbor
                      (by simp [hb]) (by simp [ha]) (by simp [hh]) hab.symm
                      hha.symm
                  have heh : ¬ G.Adj e h :=
                    C.redSide_not_adj_second_neighbor
                      (by simp [he]) (by simp [hf]) (by simp [hh]) hef
                      hhf.symm
                  have hch : ¬ G.Adj c h := by
                    apply not_adj_fourth_neighbor_of_degree_three
                      (degree_of_color (Or.inr hc)) hbc.symm hcd hci
                    · exact (hv (x := (1 : Fin 6)) (y := 3) (by decide))
                    · exact hib.symm
                    · exact hid.symm
                    · exact hhb
                    · exact color_ne hh hd (by decide)
                    · exact color_ne hh hi (by decide)
                  exact HasReachableNegativeReduction.of_current_ce C
                    (containsCutEnhancerC_of C hb he hc hg hh
                      hbc hbg heg hgh hbe hbh (fun h => hce h.symm) heh hcg hch
                      (hv (x := (1 : Fin 6)) (y := 4) (by decide))
                      hhb.symm hhe.symm)
                · have pentagon : FormsInducedPentagon G c d g b e := by
                    have hbeV : b ≠ e :=
                      hv (x := (1 : Fin 6)) (y := 4) (by decide)
                    have hn : [c, d, g, b, e].Nodup := by
                      simp [hcd.ne, hbeV, color_ne hc hg (by decide),
                        color_ne hc hb (by decide), color_ne hc he (by decide),
                        color_ne hd hg (by decide), color_ne hd hb (by decide),
                        color_ne hd he (by decide), color_ne hg hb (by decide),
                        color_ne hg he (by decide)]
                    refine ⟨?_, ?_⟩
                    · intro x y hxy
                      apply hn.injective_get
                      fin_cases x <;> fin_cases y <;> exact hxy
                    · intro x y
                      fin_cases x <;> fin_cases y <;>
                        simp [graphOfEdges, G.adj_comm, hcd, hbc, hde,
                          hbg, heg, hcg, hdg, hce, hbd, hbe]
                  have noRedAtC : ∀ v, G.Adj c v → v ≠ b → v ≠ e →
                      C.color v ≠ .red := by
                    intro v hcv hvb _ hvred
                    exact (not_adj_fourth_neighbor_of_degree_three
                      (degree_of_color (Or.inr hc)) hbc.symm hcd hci
                      (hv (x := (1 : Fin 6)) (y := 3) (by decide))
                      hib.symm hid.symm hvb
                      (color_ne hvred hd (by decide))
                      (color_ne hvred hi (by decide))) hcv
                  have noRedAtD : ∀ v, G.Adj d v → v ≠ b → v ≠ e →
                      C.color v ≠ .red := by
                    intro v hdv _ hve hvred
                    exact (not_adj_fourth_neighbor_of_degree_three
                      (degree_of_color (Or.inr hd)) hcd.symm hde hdj
                      hceV hjc.symm hje.symm
                      (color_ne hvred hc (by decide)) hve
                      (color_ne hvred hj (by decide))) hdv
                  have noRedAtG : ∀ v, G.Adj g v → v ≠ b → v ≠ e →
                      C.color v ≠ .red := by
                    intro v hgv hvb hve hvred
                    exact (not_adj_fourth_neighbor_of_degree_three hgdeg
                      hbg.symm heg.symm hgh
                      (hv (x := (1 : Fin 6)) (y := 4) (by decide))
                      hhb.symm hhe.symm hvb hve
                      (color_ne hvred hh (by decide))) hgv
                  have hresult := lemma5_5 C.swapSides pentagon
                    (by simp [hc]) (by simp [hd]) (by simp [hg])
                    (by simp [hb]) (Or.inl (by simp [he]))
                    (by simpa using noRedAtC) (by simpa using noRedAtD)
                    (by simpa using noRedAtG)
                  exact HasReachableNegativeReduction.of_swapSides C hresult
              · exact finish (Or.inr hceFound)
            · exact finish (Or.inr hceFound)
      · exact HasReachableNegativeReduction.of_swapSides C
          (HasReachableNegativeReduction.of_lemma3_6 C.swapSides hceFound)
    · exact finish (Or.inr hceFound)
  · exact Or.inl hshared

end Subcubic


==> anc/lean/Subcubic/Lemma5_7.lean <==
import Subcubic.Lemma5_6
import Subcubic.Lemma5_4
import Subcubic.Lemma4_5

/-!
# Lemma 5.7

This is the negative-tail analogue of Lemma 4.5.  The proof follows the two
sequential permitted flips.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

omit [Fintype V] in
private theorem FormsInducedPath10.prefix6
    {a b c d e f g h i j : V}
    (hp : FormsInducedPath10 G a b c d e f g h i j) :
    FormsInducedPath6 G a b c d e f := by
  classical
  dsimp [FormsInducedPath10, FormsInducedPath6] at hp ⊢
  rcases hp with ⟨hinj, hedge⟩
  let ι : Fin 6 → Fin 10 := fun x => ⟨x, by omega⟩
  have hι : Function.Injective ι := by
    intro x y hxy
    have hv : x.val = y.val := by
      simpa [ι] using congrArg Fin.val hxy
    exact Fin.ext hv
  have hmap (x : Fin 6) :
      ![a, b, c, d, e, f] x = ![a, b, c, d, e, f, g, h, i, j] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hι
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

omit [Fintype V] in
private theorem FormsInducedPath10.suffix6
    {a b c d e f g h i j : V}
    (hp : FormsInducedPath10 G a b c d e f g h i j) :
    FormsInducedPath6 G e f g h i j := by
  classical
  dsimp [FormsInducedPath10, FormsInducedPath6] at hp ⊢
  rcases hp with ⟨hinj, hedge⟩
  let ι : Fin 6 → Fin 10 := ![4, 5, 6, 7, 8, 9]
  have hι : Function.Injective ι := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ι]
  have hmap (x : Fin 6) :
      ![e, f, g, h, i, j] x = ![a, b, c, d, e, f, g, h, i, j] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hι
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

/-- **Lemma 5.7.** The alternating induced ten-vertex path has a reachable
negative reducer or cut enhancer. -/
theorem lemma5_7
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath10 G a b c d e f g h i j)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .red) (hj : C.color j = .red) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have hprefix := hpath.prefix6
  have hsuffix := hpath.suffix6
  dsimp [FormsInducedPath10] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 10} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h, i, j] x) ≠
        (![a, b, c, d, e, f, g, h, i, j] y) := hinj.ne hxy
  have edge (x y : Fin 10) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
       (5, 6), (6, 7), (7, 8), (8, 9)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h, i, j] x)
        (![a, b, c, d, e, f, g, h, i, j] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 10) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5),
       (5, 6), (6, 7), (7, 8), (8, 9)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h, i, j] x)
        (![a, b, c, d, e, f, g, h, i, j] y) :=
    fun hadj => hxy ((hedge x y).mpr hadj)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hfg : G.Adj f g := edge 5 6 (by native_decide)
  have hgh : G.Adj g h := edge 6 7 (by native_decide)
  have hhi : G.Adj h i := edge 7 8 (by native_decide)
  have hij : G.Adj i j := edge 8 9 (by native_decide)
  have current_ntr (hntr : ContainsNegativeTailReducer C) :
      HasReachableNegativeReduction C :=
    HasReachableNegativeReduction.of_current_ntr C hntr
  have current_ce (hce : ContainsCutEnhancer C) :
      HasReachableNegativeReduction C :=
    HasReachableNegativeReduction.of_current_ce C hce

  have hdf : d ≠ f := hv (x := (3 : Fin 10)) (y := 5) (by decide)
  obtain ⟨k, hek, hkd, hkf⟩ := C.exists_third_neighbor (degreeC (Or.inl he)) hdf
  have hkSide := C.other_neighbor_of_red_is_blueSide he hf hef hek hkf
  have hkc : k ≠ c := by
    intro hkc
    subst k
    exact (nonedge 4 2 (by native_decide)) hek
  rcases lemma3_3 C he hd hc hkSide hde.symm hek hcd.symm
      hkd.symm hkc.symm with hk | hceFound
  · by_cases hki : G.Adj k i
    · have hceSwap := containsCutEnhancerB_of C.swapSides
        (a := k) (b := e) (c := d) (d := i) (e := h)
        (by simp [hk]) (by simp [he]) (by simp [hd]) (by simp [hi])
        (by simp [hh]) hek.symm hki hde.symm hhi.symm
        (C.bluish_not_adj_blueSide hk (Or.inl hd))
        (C.bluish_not_adj_blueSide hk (Or.inl hh))
        (by simpa using nonedge 4 8 (by native_decide))
        (by simpa using nonedge 4 7 (by native_decide))
        (by simpa using nonedge 3 8 (by native_decide))
        (by simpa using nonedge 3 7 (by native_decide))
      exact current_ce
        ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    · by_cases hkb : G.Adj k b
      · rcases lemma5_6 C hprefix ha hb hc hd he hf with hnone | hfound
        · exact (hnone ⟨k, hkb.symm, hek⟩).elim
        · exact hfound
      · have hegV : e ≠ g := hv (x := (4 : Fin 10)) (y := 6) (by decide)
        obtain ⟨l, hfl, hle, hlg⟩ := C.exists_third_neighbor
          (degreeC (Or.inl hf)) hegV
        have hlSide := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfl hle
        have hlh : l ≠ h := by
          intro hlh
          subst l
          exact (nonedge 5 7 (by native_decide)) hfl
        rcases lemma3_3 C hf hg hh hlSide hfg hfl hgh
            hlg.symm hlh.symm with hl | hceFound
        · by_cases hlb : G.Adj l b
          · have hceSwap := containsCutEnhancerB_of C.swapSides
              (a := l) (b := f) (c := g) (d := b) (e := c)
              (by simp [hl]) (by simp [hf]) (by simp [hg]) (by simp [hb])
              (by simp [hc]) hfl.symm hlb hfg hbc
              (C.bluish_not_adj_blueSide hl (Or.inl hg))
              (C.bluish_not_adj_blueSide hl (Or.inl hc))
              (by simpa using nonedge 5 1 (by native_decide))
              (by simpa using nonedge 5 2 (by native_decide))
              (by simpa using nonedge 6 1 (by native_decide))
              (by simpa using nonedge 6 2 (by native_decide))
            exact current_ce
              ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
          · by_cases hli : G.Adj l i
            · rcases lemma5_6 C hsuffix he hf hg hh hi hj with hnone | hfound
              · exact (hnone ⟨l, hfl, hli.symm⟩).elim
              · exact hfound
            · rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
                (degreeC (Or.inl hb)) (degreeC (Or.inr hc))
                hab.symm hbc hcd with ⟨M₁, hflip₁⟩ | hce
              · let D₁ := M₁.toColoring
                have hi₁ : D₁.color i = .red :=
                  red_of_untouched_red_edge C hflip₁ (by simp [hi]) (by simp [hj])
                    hij
                    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (8 : Fin 10)) (y := 2) (by decide))
                    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (9 : Fin 10)) (y := 2) (by decide))
                have hj₁ : D₁.color j = .red :=
                  red_of_untouched_red_edge C hflip₁ (by simp [hj]) (by simp [hi])
                    hij.symm
                    (hv (x := (9 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (9 : Fin 10)) (y := 2) (by decide))
                    (hv (x := (8 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (8 : Fin 10)) (y := 2) (by decide))
                have hh₁ : D₁.color h = .blue :=
                  blue_of_untouched_blue_edge C hflip₁ (by simp [hh]) (by simp [hg])
                    hgh.symm
                    (hv (x := (7 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (7 : Fin 10)) (y := 2) (by decide))
                    (hv (x := (6 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (6 : Fin 10)) (y := 2) (by decide))
                have hg₁ : D₁.color g = .blue :=
                  blue_of_untouched_blue_edge C hflip₁ (by simp [hg]) (by simp [hh])
                    hgh
                    (hv (x := (6 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (6 : Fin 10)) (y := 2) (by decide))
                    (hv (x := (7 : Fin 10)) (y := 1) (by decide))
                    (hv (x := (7 : Fin 10)) (y := 2) (by decide))
                have degreeD₁ {v : V}
                    (hv : D₁.color v = .red ∨ D₁.color v = .blue) :
                    vertexDegree G v = 3 := by
                  rcases lemma3_6_negative D₁ hv with hdegree | hntr | hceD
                  · exact hdegree
                  · exact (hdone (HasReachableNegativeReduction.after_flip C hflip₁
                      (.of_current_ntr D₁ hntr))).elim
                  · exact (hdone (HasReachableNegativeReduction.after_flip C hflip₁
                      (.of_current_ce D₁ hceD))).elim
                rcases exists_flipAt_or_cutEnhancer D₁ hi₁ hh₁ hj₁ hg₁
                    (degreeD₁ (Or.inl hi₁)) (degreeD₁ (Or.inr hh₁))
                    hij hhi.symm hgh.symm with ⟨M₂, hflip₂⟩ | hce₁
                · let D₂ := M₂.toColoring
                  have he₁ : D₁.color e = .red :=
                    red_of_untouched_red_edge C hflip₁ (by simp [he]) (by simp [hf])
                      hef
                      (hv (x := (4 : Fin 10)) (y := 1) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 2) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 1) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 2) (by decide))
                  have hf₁ : D₁.color f = .red :=
                    red_of_untouched_red_edge C hflip₁ (by simp [hf]) (by simp [he])
                      hef.symm
                      (hv (x := (5 : Fin 10)) (y := 1) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 2) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 1) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 2) (by decide))
                  have he₂ : D₂.color e = .red :=
                    red_of_untouched_red_edge D₁ hflip₂ (by simp [he₁]) (by simp [hf₁])
                      hef
                      (hv (x := (4 : Fin 10)) (y := 8) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 7) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 8) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 7) (by decide))
                  have hf₂ : D₂.color f = .red :=
                    red_of_untouched_red_edge D₁ hflip₂ (by simp [hf₁]) (by simp [he₁])
                      hef.symm
                      (hv (x := (5 : Fin 10)) (y := 8) (by decide))
                      (hv (x := (5 : Fin 10)) (y := 7) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 8) (by decide))
                      (hv (x := (4 : Fin 10)) (y := 7) (by decide))
                  have hd₁ : D₁.color d = .bluish :=
                    bluish_of_blue_loses_flipped_mate C hflip₁ hd hcd.symm
                      (by simpa using nonedge 3 1 (by native_decide))
                      (hv (x := (3 : Fin 10)) (y := 1) (by decide))
                      hcd.ne.symm
                  have hd₂ : D₂.color d = .bluish :=
                    bluish_of_untouched_bluish D₁ hflip₂ hd₁
                      (by simpa using nonedge 3 8 (by native_decide))
                      (hv (x := (3 : Fin 10)) (y := 8) (by decide))
                      (hv (x := (3 : Fin 10)) (y := 7) (by decide))
                  have hk₁ : D₁.color k = .bluish :=
                    bluish_of_untouched_bluish C hflip₁ hk hkb
                      (vertex_ne_of_color_eq hk hb (by decide))
                      (vertex_ne_of_color_eq hk hc (by decide))
                  have hk₂ : D₂.color k = .bluish :=
                    bluish_of_untouched_bluish D₁ hflip₂ hk₁ hki
                      (vertex_ne_of_color_eq hk hi (by decide))
                      (vertex_ne_of_color_eq hk hh (by decide))
                  have hg₂ : D₂.color g = .bluish :=
                    bluish_of_blue_loses_flipped_mate D₁ hflip₂ hg₁ hgh
                      (by simpa using nonedge 6 8 (by native_decide))
                      (hv (x := (6 : Fin 10)) (y := 8) (by decide))
                      hgh.ne
                  have hl₁ : D₁.color l = .bluish :=
                    bluish_of_untouched_bluish C hflip₁ hl hlb
                      (vertex_ne_of_color_eq hl hb (by decide))
                      (vertex_ne_of_color_eq hl hc (by decide))
                  have hl₂ : D₂.color l = .bluish :=
                    bluish_of_untouched_bluish D₁ hflip₂ hl₁ hli
                      (vertex_ne_of_color_eq hl hi (by decide))
                      (vertex_ne_of_color_eq hl hh (by decide))
                  have hdone := lemma5_4 D₂ he₂ hf₂ hef
                      (by
                        intro z hez hzf
                        rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
                            hef hde.symm hek hdf.symm hkf.symm hkd.symm hez with
                          rfl | rfl | rfl
                        · exact (hzf rfl).elim
                        · exact hd₂
                        · exact hk₂)
                      (by
                        intro z hfz hze
                        rcases C.neighbor_eq_of_three_neighbors (Or.inl hf)
                            hef.symm hfg hfl hegV hle.symm hlg.symm hfz with
                          rfl | rfl | rfl
                        · exact (hze rfl).elim
                        · exact hg₂
                        · exact hl₂)
                  exact HasReachableNegativeReduction.after_flip C hflip₁
                    (HasReachableNegativeReduction.after_flip D₁ hflip₂ hdone)
                · exact HasReachableNegativeReduction.after_flip C hflip₁
                    (HasReachableNegativeReduction.of_current_ce D₁ hce₁)
              · exact current_ce hce
        · exact current_ce hceFound
  · exact current_ce hceFound

end Subcubic


==> anc/lean/Subcubic/Lemma5_8.lean <==
import Subcubic.Lemma5_8.Case2_2
import Subcubic.Lemma5_6

/-!
# Lemma 5.8

The negative-tail analogue of Lemma 4.7. Distance bounds are omitted.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem color_ne {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  simp_all

omit [Fintype V] in
private theorem FormsInducedCycle8.rotate2
    {a b c d e f g h : V} (hc : FormsInducedCycle8 G a b c d e f g h) :
    FormsInducedCycle8 G c d e f g h a b := by
  classical
  dsimp [FormsInducedCycle8] at hc ⊢
  rcases hc with ⟨hinj, hedge⟩
  let ι : Fin 8 → Fin 8 := ![2, 3, 4, 5, 6, 7, 0, 1]
  have hι : Function.Injective ι := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ι]
  have hmap (x : Fin 8) :
      ![c, d, e, f, g, h, a, b] x = ![a, b, c, d, e, f, g, h] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy; apply hι; apply hinj; simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

omit [Fintype V] in
private theorem FormsInducedCycle8.path6
    {a b c d e f g h : V} (hc : FormsInducedCycle8 G a b c d e f g h) :
    FormsInducedPath6 G a b c d e f := by
  classical
  dsimp [FormsInducedCycle8, FormsInducedPath6] at hc ⊢
  rcases hc with ⟨hinj, hedge⟩
  let ι : Fin 6 → Fin 8 := fun x => ⟨x, by omega⟩
  have hι : Function.Injective ι := by
    intro x y hxy; exact Fin.ext (by simpa [ι] using congrArg Fin.val hxy)
  have hmap (x : Fin 6) :
      ![a, b, c, d, e, f] x = ![a, b, c, d, e, f, g, h] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy; apply hι; apply hinj; simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

private theorem current_of_swap_result (C : MatchingCutColoring G)
    (h : ContainsNegativeTailReducer C.swapSides ∨ ContainsCutEnhancer C.swapSides) :
    HasReachableNegativeReduction C := by
  apply HasReachableNegativeReduction.of_swapSides C
  rcases h with hn | hc
  · exact HasReachableNegativeReduction.of_current_ntr C.swapSides hn
  · exact HasReachableNegativeReduction.of_current_ce C.swapSides hc

/-- **Lemma 5.8.** The alternating induced eight-cycle has a reachable
negative tail reducer or cut enhancer. -/
theorem lemma5_8
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  have h0 := hcycle
  dsimp [FormsInducedCycle8] at h0
  rcases h0 with ⟨hinj, hedge⟩
  have hv {x y : Fin 8} (hxy : x ≠ y) :
      (![a,b,c,d,e,f,g,h] x) ≠ (![a,b,c,d,e,f,g,h] y) := hinj.ne hxy
  have edge (x y : Fin 8) (q : (graphOfEdges
      [(0,1),(1,2),(2,3),(3,4),(4,5),(5,6),(6,7),(7,0)]).Adj x y) :
      G.Adj (![a,b,c,d,e,f,g,h] x) (![a,b,c,d,e,f,g,h] y) := (hedge x y).mp q
  have nonedge (x y : Fin 8) (q : ¬ (graphOfEdges
      [(0,1),(1,2),(2,3),(3,4),(4,5),(5,6),(6,7),(7,0)]).Adj x y) :
      ¬ G.Adj (![a,b,c,d,e,f,g,h] x) (![a,b,c,d,e,f,g,h] y) :=
    fun hxy => q ((hedge x y).mpr hxy)
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hfg : G.Adj f g := edge 5 6 (by native_decide)
  have hgh : G.Adj g h := edge 6 7 (by native_decide)
  have hha : G.Adj h a := edge 7 0 (by native_decide)
  have doneCE (q : ContainsCutEnhancer C) :=
    HasReachableNegativeReduction.of_current_ce C q
  have doneNTR (q : ContainsNegativeTailReducer C) :=
    HasReachableNegativeReduction.of_current_ntr C q
  obtain ⟨p, hap, hpb, hph⟩ := C.exists_third_neighbor (degree_of_color (Or.inl ha))
    (hv (x := (1 : Fin 8)) (y := 7) (by decide))
  have hpSide := C.other_neighbor_of_red_is_blueSide ha hb hab hap hpb
  rcases lemma3_3 C ha hh hg hpSide hha.symm hap hgh.symm hph.symm
      (by intro q; subst p; exact (nonedge 0 6 (by native_decide)) hap) with hp | hce
  · obtain ⟨q, hbq, hqa, hqc⟩ := C.exists_third_neighbor (degree_of_color (Or.inl hb))
      (hv (x := (0 : Fin 8)) (y := 2) (by decide))
    have hqSide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hbq hqa
    rcases lemma3_3 C hb hc hd hqSide hbc hbq hcd hqc.symm
        (by intro z; subst q; exact (nonedge 1 3 (by native_decide)) hbq) with hq | hce
    · obtain ⟨r, her, hrf, hrd⟩ := C.exists_third_neighbor (degree_of_color (Or.inl he))
        (hv (x := (5 : Fin 8)) (y := 3) (by decide))
      have hrSide := C.other_neighbor_of_red_is_blueSide he hf hef her hrf
      rcases lemma3_3 C he hd hc hrSide hde.symm her hcd.symm hrd.symm
          (by intro z; subst r; exact (nonedge 4 2 (by native_decide)) her) with hr | hce
      · obtain ⟨s, hfs, hse, hsg⟩ := C.exists_third_neighbor (degree_of_color (Or.inl hf))
          (hv (x := (4 : Fin 8)) (y := 6) (by decide))
        have hsSide := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfs hse
        rcases lemma3_3 C hf hg hh hsSide hfg hfs hgh hsg.symm
            (by intro z; subst s; exact (nonedge 5 7 (by native_decide)) hfs) with hs | hce
        · by_cases hpr : p = r
          · subst r
            have hceSwap := containsCutEnhancerB_of C.swapSides
              (by simp [hp]) (by simp [ha]) (by simp [hh]) (by simp [he]) (by simp [hd])
              hap.symm her.symm hha.symm hde.symm
              (C.bluish_not_adj_blueSide hp (Or.inl hh))
              (C.bluish_not_adj_blueSide hp (Or.inl hd))
              (by simpa using nonedge 0 4 (by native_decide))
              (by simpa using nonedge 0 3 (by native_decide))
              (by simpa using nonedge 7 4 (by native_decide))
              (by simpa using nonedge 7 3 (by native_decide))
            exact doneCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
          · by_cases hqs : q = s
            · subst s
              have hceSwap := containsCutEnhancerB_of C.swapSides
                (by simp [hq]) (by simp [hb]) (by simp [hc]) (by simp [hf]) (by simp [hg])
                hbq.symm hfs.symm hbc hfg
                (C.bluish_not_adj_blueSide hq (Or.inl hc))
                (C.bluish_not_adj_blueSide hq (Or.inl hg))
                (by simpa using nonedge 1 5 (by native_decide))
                (by simpa using nonedge 1 6 (by native_decide))
                (by simpa using nonedge 2 5 (by native_decide))
                (by simpa using nonedge 2 6 (by native_decide))
              exact doneCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
            · by_cases hqr : q = r
              · subst r
                rcases lemma5_6 C hcycle.path6 ha hb hc hd he hf with hnone | hfound
                · exact (hnone ⟨q, hbq, her⟩).elim
                · exact hfound
              · by_cases hps : p = s
                · subst s
                  rcases lemma5_6 C (hcycle.rotate2.rotate2.path6)
                    he hf hg hh ha hb with hnone | hfound
                  · exact (hnone ⟨p, hfs, hap⟩).elim
                  · exact hfound
                · obtain ⟨u, hcu, hub, hud⟩ := C.exists_third_neighbor (degree_of_color (Or.inr hc))
                    (hv (x := (1 : Fin 8)) (y := 3) (by decide))
                  have huSide := C.other_neighbor_of_blue_is_redSide hc hd hcd hcu hud
                  rcases lemma3_3_reversed C hc hb ha huSide hbc.symm hcu hab.symm
                      hub.symm (by intro z; subst u; exact (nonedge 2 0 (by native_decide)) hcu)
                      with hu | hce
                  · obtain ⟨v, hdv, hvc, hve⟩ := C.exists_third_neighbor (degree_of_color (Or.inr hd))
                        (hv (x := (2 : Fin 8)) (y := 4) (by decide))
                    have hvSide := C.other_neighbor_of_blue_is_redSide hd hc hcd.symm hdv hvc
                    rcases lemma3_3_reversed C hd he hf hvSide hde hdv hef
                        hve.symm (by intro z; subst v; exact (nonedge 3 5 (by native_decide)) hdv)
                        with hvColor | hce
                    · obtain ⟨w, hgw, hwf, hwh⟩ := C.exists_third_neighbor (degree_of_color (Or.inr hg))
                          (hv (x := (5 : Fin 8)) (y := 7) (by decide))
                      have hwSide := C.other_neighbor_of_blue_is_redSide hg hh hgh hgw hwh
                      rcases lemma3_3_reversed C hg hf he hwSide hfg.symm hgw hef.symm
                          hwf.symm (by intro z; subst w; exact (nonedge 6 4 (by native_decide)) hgw)
                          with hw | hce
                      · obtain ⟨x, hhx, hxg, hxa⟩ := C.exists_third_neighbor (degree_of_color (Or.inr hh))
                            (hv (x := (6 : Fin 8)) (y := 0) (by decide))
                        have hxSide := C.other_neighbor_of_blue_is_redSide hh hg hgh.symm hhx hxg
                        rcases lemma3_3_reversed C hh ha hb hxSide hha hhx hab
                            hxa.symm (by intro z; subst x; exact (nonedge 7 1 (by native_decide)) hhx)
                            with hx | hce
                        · by_cases huw : u = w
                          · subst w
                            exact doneCE (containsCutEnhancerB_of C hu hc hb hg hf
                              hcu.symm hgw.symm hbc.symm hfg.symm
                              (C.reddish_not_adj_redSide hu (Or.inl hb))
                              (C.reddish_not_adj_redSide hu (Or.inl hf))
                              (by simpa using nonedge 2 6 (by native_decide))
                              (by simpa using nonedge 2 5 (by native_decide))
                              (by simpa using nonedge 1 6 (by native_decide))
                              (by simpa using nonedge 1 5 (by native_decide)))
                          · by_cases hvx : v = x
                            · subst x
                              exact doneCE (containsCutEnhancerB_of C hvColor hd he hh ha
                                hdv.symm hhx.symm hde hha
                                (C.reddish_not_adj_redSide hvColor (Or.inl he))
                                (C.reddish_not_adj_redSide hvColor (Or.inl ha))
                                (by simpa using nonedge 3 7 (by native_decide))
                                (by simpa using nonedge 3 0 (by native_decide))
                                (by simpa using nonedge 4 7 (by native_decide))
                                (by simpa using nonedge 4 0 (by native_decide)))
                            · by_cases hvw : v = w
                              · subst w
                                rcases lemma5_6 C.swapSides hcycle.rotate2.path6
                                  (by simp [hc]) (by simp [hd]) (by simp [he]) (by simp [hf])
                                  (by simp [hg]) (by simp [hh]) with hnone | hfound
                                · exact (hnone ⟨v, hdv, hgw⟩).elim
                                · exact HasReachableNegativeReduction.of_swapSides C hfound
                              · by_cases hux : u = x
                                · subst x
                                  rcases lemma5_6 C.swapSides
                                    (hcycle.rotate2.rotate2.rotate2.path6)
                                    (by simp [hg]) (by simp [hh]) (by simp [ha]) (by simp [hb])
                                    (by simp [hc]) (by simp [hd]) with hnone | hfound
                                  · exact (hnone ⟨u, hhx, hcu⟩).elim
                                  · exact HasReachableNegativeReduction.of_swapSides C hfound
                                · by_cases hpq : p = q
                                  · subst q
                                    by_cases hrs : r = s
                                    · subst s
                                      by_cases huv : u = v
                                      · subst v
                                        by_cases hwx : w = x
                                        · subst x
                                          have hkg : ¬ G.Adj u g := by
                                            intro hug
                                            exact (not_adj_fourth_neighbor_of_degree_three
                                              (degree_of_color (Or.inr hg)) hfg.symm hgh hgw
                                              (color_ne hf hh (by decide))
                                              (color_ne hf hw (by decide))
                                              (color_ne hh hw (by decide))
                                              (color_ne hu hf (by decide))
                                              (color_ne hu hh (by decide)) huw) hug.symm
                                          have hkh : ¬ G.Adj u h := by
                                            intro huh
                                            exact (not_adj_fourth_neighbor_of_degree_three
                                              (degree_of_color (Or.inr hh)) hgh.symm hha hhx
                                              (color_ne hg ha (by decide))
                                              (color_ne hg hw (by decide))
                                              (color_ne ha hw (by decide))
                                              (color_ne hu hg (by decide))
                                              (color_ne hu ha (by decide)) hux) huh.symm
                                          exact lemma5_8_case2_2 C hcycle ha hb hc hd he hf hg hh hp hr hu
                                            hap hbq her hfs hcu hdv hkg hkh hpr
                                        · have hnSwap := lemma5_8_case2_1 C.swapSides hcycle.rotate2
                                              (by simp [hc]) (by simp [hd]) (by simp [he]) (by simp [hf])
                                              (by simp [hg]) (by simp [hh]) (by simp [ha]) (by simp [hb])
                                              (by simp [hu]) (by simp [hu]) (by simp [hw]) (by simp [hx])
                                              hcu hdv hgw hhx huw hvx hvw hux (Or.inr hwx)
                                          exact current_of_swap_result C (Or.inl hnSwap)
                                      · have hnSwap := lemma5_8_case2_1 C.swapSides hcycle.rotate2
                                            (by simp [hc]) (by simp [hd]) (by simp [he]) (by simp [hf])
                                            (by simp [hg]) (by simp [hh]) (by simp [ha]) (by simp [hb])
                                            (by simp [hu]) (by simp [hvColor]) (by simp [hw]) (by simp [hx])
                                            hcu hdv hgw hhx huw hvx hvw hux (Or.inl huv)
                                        exact current_of_swap_result C (Or.inl hnSwap)
                                    · exact doneNTR (lemma5_8_case2_1 C hcycle ha hb hc hd he hf hg hh
                                          hp hp hr hs hap hbq her hfs hpr hqs hqr hps (Or.inr hrs))
                                  · exact doneNTR (lemma5_8_case2_1 C hcycle ha hb hc hd he hf hg hh
                                        hp hq hr hs hap hbq her hfs hpr hqs hqr hps (Or.inl hpq))
                        · exact doneCE hce
                      · exact doneCE hce
                    · exact doneCE hce
                  · exact doneCE hce
        · exact doneCE hce
      · exact doneCE hce
    · exact doneCE hce
  · exact doneCE hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_8/Case2_1.lean <==
import Subcubic.Lemma4_7
import Subcubic.NegativeTailReducerWitnesses

/-!
# Lemma 5.8, Case (2.1)

The four red vertices have bluish third neighbors `p,q,r,s`.  Once the
crossed coincidences have been excluded, failure of either red edge to share
its third neighbor gives one of the terminal negative reducer configurations.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem color_ne {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  simp_all

theorem lemma5_8_case2_1
    (C : MatchingCutColoring G) {a b c d e f g h p q r s : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hp : C.color p = .bluish) (hq : C.color q = .bluish)
    (hr : C.color r = .bluish) (hs : C.color s = .bluish)
    (hap : G.Adj a p) (hbq : G.Adj b q)
    (her : G.Adj e r) (hfs : G.Adj f s)
    (hpr : p ≠ r) (hqs : q ≠ s)
    (hqr : q ≠ r) (hps : p ≠ s)
    (hfailure : p ≠ q ∨ r ≠ s) : ContainsNegativeTailReducer C := by
  classical
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hcycleNodup : [a, b, c, d, e, f, g, h].Nodup := by
    simpa using List.nodup_ofFn_ofInjective hinj
  have edge (x y : Fin 8) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hfg : G.Adj f g := edge 5 6 (by native_decide)
  have hgh : G.Adj g h := edge 6 7 (by native_decide)
  have hha : G.Adj h a := edge 7 0 (by native_decide)
  have out {z : V} (hz : C.color z = .bluish) :
      z ∉ [a, b, c, d, e, f, g, h] := by
    simp only [List.mem_cons, List.not_mem_nil, or_false, not_or]
    exact ⟨color_ne hz ha (by decide), color_ne hz hb (by decide),
      color_ne hz hc (by decide), color_ne hz hd (by decide),
      color_ne hz he (by decide), color_ne hz hf (by decide),
      color_ne hz hg (by decide), color_ne hz hh (by decide)⟩
  have hpout := out hp
  have hqout := out hq
  have hrout := out hr
  have hsout := out hs
  by_cases hpq : p = q
  · subst q
    have hrs : r ≠ s := hfailure.resolve_left (by simp)
    apply containsNegativeAk C he hf ha hb hr hs hg hh hc hd hp
      hef her hde.symm hfs hfg hab hha.symm hap hbc hbq hgh hcd
    simp only [List.nodup_cons, List.mem_cons, not_or, List.nodup_nil]
      at hcycleNodup hpout hrout hsout ⊢
    grind
  · by_cases hrs : r = s
    · subst s
      apply containsNegativeAk C ha hb he hf hp hq hc hd hg hh hr
        hab hap hha.symm hbq hbc hef hde.symm her hfg hfs hcd hgh
      simp only [List.nodup_cons, List.mem_cons, not_or, List.nodup_nil]
        at hcycleNodup hpout hqout hrout ⊢
      grind
    · apply containsNegativeAl C ha hb he hf hp hq hc hd hg hh hs hr
        hab hap hha.symm hbq hbc hef hde.symm her hfg hfs hcd hgh
      simp only [List.nodup_cons, List.mem_cons, not_or, List.nodup_nil]
        at hcycleNodup hpout hqout hrout hsout ⊢
      grind

end Subcubic


==> anc/lean/Subcubic/Lemma5_8/Case2_2.lean <==
import Subcubic.Lemma5_8.Case2_1
import Subcubic.Lemma5_4
import Subcubic.FlipLemmas

/-!
# Lemma 5.8, Case (2.2)

Both red edges share a bluish third neighbor and, after color symmetry, the
blue edge `cd` shares a reddish third neighbor `k`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem color_ne {C : MatchingCutColoring G} {x y : V} {cx cy : Color}
    (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
  intro h
  subst y
  simp_all

private theorem case2_2_al
    (C : MatchingCutColoring G) {a b c d e f g h i j k l : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .bluish) (hj : C.color j = .bluish)
    (hk : C.color k = .reddish) (hl : C.color l = .bluish)
    (hai : G.Adj a i) (hbi : G.Adj b i)
    (hej : G.Adj e j) (hfj : G.Adj f j)
    (hck : G.Adj c k) (hdk : G.Adj d k) (hkl : G.Adj k l)
    (hki : ¬ G.Adj k i) (hkg : ¬ G.Adj k g)
    (hkh : ¬ G.Adj k h) (hkj : ¬ G.Adj k j) (hij : i ≠ j) :
    ContainsNegativeTailReducer C := by
  classical
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hcycleNodup : [a, b, c, d, e, f, g, h].Nodup := by
    simpa using List.nodup_ofFn_ofInjective hinj
  have edge (x y : Fin 8) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := (hedge x y).mp hxy
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have hha := edge 7 0 (by native_decide)
  have outBluish {z : V} (hz : C.color z = .bluish) :
      z ∉ [a, b, c, d, e, f, g, h] := by
    simp only [List.mem_cons, List.not_mem_nil, or_false, not_or]
    exact ⟨color_ne hz ha (by decide), color_ne hz hb (by decide),
      color_ne hz hc (by decide), color_ne hz hd (by decide),
      color_ne hz he (by decide), color_ne hz hf (by decide),
      color_ne hz hg (by decide), color_ne hz hh (by decide)⟩
  have hiout := outBluish hi
  have hjout := outBluish hj
  have hkout : k ∉ [a, b, c, d, e, f, g, h] := by
    simp only [List.mem_cons, List.not_mem_nil, or_false, not_or]
    exact ⟨color_ne hk ha (by decide), color_ne hk hb (by decide),
      color_ne hk hc (by decide), color_ne hk hd (by decide),
      color_ne hk he (by decide), color_ne hk hf (by decide),
      color_ne hk hg (by decide), color_ne hk hh (by decide)⟩
  have hlout := outBluish hl
  apply containsNegativeAn C hk ha hb he hf hl hi hc hd hg hh hj
    hkl hck.symm hdk.symm hab hai hha.symm hbi hbc
    hef hde.symm hej hfg hfj hcd hgh
    hki hkg hkh hkj
  simp only [List.nodup_cons, List.mem_cons, not_or, List.nodup_nil]
    at hcycleNodup hiout hjout hkout hlout ⊢
  grind

private theorem case2_2_o_left
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hi : C.color i = .bluish) (hj : C.color j = .bluish)
    (hk : C.color k = .reddish)
    (hbDegree : vertexDegree G b = 3)
    (heDegree : vertexDegree G e = 3)
    (hbi : G.Adj b i) (hei : G.Adj e j)
    (hck : G.Adj c k) (hdk : G.Adj d k) (hki : G.Adj k i)
    (hkj : ¬ G.Adj k j) : ContainsNegativeTailReducer C := by
  classical
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hcycleNodup : [a, b, c, d, e, f, g, h].Nodup := by
    simpa using List.nodup_ofFn_ofInjective hinj
  have edge (x y : Fin 8) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := (hedge x y).mp hxy
  have nonedge (x y : Fin 8) (hxy : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := fun hxyG => hxy ((hedge x y).mpr hxyG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hbe : ¬ G.Adj b e := by simpa using nonedge 1 4 (by native_decide)
  have hkb : ¬ G.Adj k b := fun h => C.reddish_not_adj_redSide hk (Or.inl hb) h
  have hke : ¬ G.Adj k e := fun h => C.reddish_not_adj_redSide hk (Or.inl he) h
  have hbj : ¬ G.Adj b j := by
    apply not_adj_fourth_neighbor_of_degree_three hbDegree
      hab.symm hbc hbi
    · exact hinj.ne (show (0 : Fin 8) ≠ 2 by decide)
    · exact color_ne ha hi (by decide)
    · exact color_ne hc hi (by decide)
    · exact color_ne hj ha (by decide)
    · exact color_ne hj hc (by decide)
    · intro h
      subst j
      exact hkj hki
  have hei' : ¬ G.Adj e i := by
    apply not_adj_fourth_neighbor_of_degree_three heDegree
      hde.symm hef hei
    · exact hinj.ne (show (3 : Fin 8) ≠ 5 by decide)
    · exact color_ne hd hj (by decide)
    · exact color_ne hf hj (by decide)
    · exact color_ne hi hd (by decide)
    · exact color_ne hi hf (by decide)
    · intro h
      subst j
      exact hkj hki
  have hbeV : b ≠ e := hinj.ne (show (1 : Fin 8) ≠ 4 by decide)
  have hcdV : c ≠ d := hinj.ne (show (2 : Fin 8) ≠ 3 by decide)
  have hijV : i ≠ j := by intro h; subst j; exact hkj hki
  have hn : [k, b, e, i, c, d, j].Nodup := by
    simp [color_ne hk hb (by decide), color_ne hk he (by decide),
      color_ne hk hi (by decide), color_ne hk hc (by decide),
      color_ne hk hd (by decide), color_ne hk hj (by decide),
      color_ne hb hi (by decide), color_ne hb hc (by decide),
      color_ne hb hd (by decide), color_ne hb hj (by decide),
      color_ne he hi (by decide), color_ne he hc (by decide),
      color_ne he hd (by decide), color_ne he hj (by decide),
      color_ne hi hc (by decide), color_ne hi hd (by decide),
      color_ne hc hj (by decide), color_ne hd hj (by decide),
      hbeV, hcdV, hijV]
  exact containsNegativeP C hk hb he hi hc hd hj hki hck.symm hdk.symm hbi hbc
    hde.symm hei hcd hkb hke hkj hbe hbj hei' hn

/-- The CE(b) exclusion used twice in Case (2.2.2.2.2). -/
private theorem red_neighbor_not_shared_or_ce
    (C : MatchingCutColoring G) {rMate r b bMate x y l m o : V}
    (hrMate : C.color rMate = .red) (hr : C.color r = .red)
    (hb : C.color b = .blue) (hbMate : C.color bMate = .blue)
    (hx : C.color x = .bluish) (hl : C.color l = .blue)
    (hy : C.color y = .blue) (hm : C.color m = .blue) (ho : C.color o = .red)
    (hrDegree : vertexDegree G r = 3)
    (hrMateDegree : vertexDegree G rMate = 3)
    (hoDegree : vertexDegree G o = 3)
    (hrMateR : G.Adj rMate r) (hrb : G.Adj r b) (hrx : G.Adj r x)
    (hrMateY : G.Adj rMate y) (hrMateX : G.Adj rMate x)
    (hbMateEdge : G.Adj b bMate) (hlm : G.Adj l m)
    (hmo : G.Adj m o) (hbl : bMate ≠ l) (hbl0 : b ≠ l)
    (hmy : m ≠ y) :
    ¬ G.Adj o x ∨ ContainsCutEnhancer C := by
  classical
  by_cases hox : G.Adj o x
  · right
    have hmb : m ≠ b := by
      intro hmb
      subst m
      exact (C.blueSide_not_adj_second_neighbor (by simp [hb])
        (by simp [hbMate]) (by simp [hl]) hbMateEdge hbl) hlm.symm
    have hrm : ¬ G.Adj r m := by
      apply not_adj_fourth_neighbor_of_degree_three
        hrDegree hrMateR.symm hrb hrx
      · exact color_ne hrMate hb (by decide)
      · exact color_ne hrMate hx (by decide)
      · exact color_ne hb hx (by decide)
      · exact color_ne hm hrMate (by decide)
      · exact hmb
      · exact color_ne hm hx (by decide)
    have hor : o ≠ r := by intro q; subst o; exact hrm hmo.symm
    have hrMateM : ¬ G.Adj rMate m := by
      apply not_adj_fourth_neighbor_of_degree_three
        hrMateDegree hrMateR hrMateY hrMateX
      · exact color_ne hr hy (by decide)
      · exact color_ne hr hx (by decide)
      · exact color_ne hy hx (by decide)
      · exact color_ne hm hr (by decide)
      · exact hmy
      · exact color_ne hm hx (by decide)
    have hrMateO : rMate ≠ o := by intro q; subst o; exact hrMateM hmo.symm
    have hro : ¬ G.Adj r o :=
      C.redSide_not_adj_second_neighbor (by simp [hr]) (by simp [hrMate])
        (by simp [ho]) hrMateR.symm hrMateO
    have hob : ¬ G.Adj o b := by
      have hcorrect := C.color_correct o
      rw [ho] at hcorrect
      obtain ⟨_, t, htSide, hot⟩ := hcorrect
      have ht : C.color t = .red := by
        have ht' := (C.mem_redSide_iff t).1 htSide
        rcases ht' with ht | ht
        · exact ht
        · exact (C.reddish_not_adj_redSide ht (Or.inl ho) hot.symm).elim
      apply not_adj_fourth_neighbor_of_degree_three
        hoDegree hot hmo.symm hox
      · exact color_ne ht hm (by decide)
      · exact color_ne ht hx (by decide)
      · exact color_ne hm hx (by decide)
      · exact color_ne hb ht (by decide)
      · exact hmb.symm
      · exact color_ne hb hx (by decide)
    have hbMatem : bMate ≠ m := by
      intro q
      subst m
      exact (C.blueSide_not_adj_second_neighbor (by simp [hbMate])
        (by simp [hb]) (by simp [hl]) hbMateEdge.symm hbl0) hlm.symm
    have hbm : ¬ G.Adj b m :=
      C.blueSide_not_adj_second_neighbor (by simp [hb]) (by simp [hbMate])
        (by simp [hm]) hbMateEdge hbMatem
    have hceSwap := containsCutEnhancerB_of C.swapSides
      (by simp [hx]) (by simp [hr]) (by simp [hb]) (by simp [ho]) (by simp [hm])
      hrx.symm hox.symm hrb hmo.symm
      (by exact C.bluish_not_adj_blueSide hx (Or.inl hb))
      (by exact C.bluish_not_adj_blueSide hx (Or.inl hm))
      hro hrm (fun q => hob q.symm) hbm
    exact (containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap
  · exact Or.inl hox

private theorem case2_2_blue
    (C : MatchingCutColoring G) {a b c d e f g h i j k l : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .bluish) (hj : C.color j = .bluish)
    (hk : C.color k = .reddish) (hl : C.color l = .blue)
    (hai : G.Adj a i) (hbi : G.Adj b i)
    (hej : G.Adj e j) (hfj : G.Adj f j)
    (hck : G.Adj c k) (hdk : G.Adj d k) (hkl : G.Adj k l)
    (hlc : l ≠ c) (hldV : l ≠ d)
    (hki : ¬ G.Adj k i) (hkg : ¬ G.Adj k g)
    (hkh : ¬ G.Adj k h) (hkj : ¬ G.Adj k j)
    (hij : i ≠ j) (hkdeg : vertexDegree G k = 3) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hp : FormsInducedCycle8 G a b c d e f g h := ⟨hinj, hedge⟩
  have edge (x y : Fin 8) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hfg : G.Adj f g := edge 5 6 (by native_decide)
  have hgh : G.Adj g h := edge 6 7 (by native_decide)
  have hha : G.Adj h a := edge 7 0 (by native_decide)
  have hlCorrect := C.color_correct l
  rw [hl] at hlCorrect
  obtain ⟨_, m, hmSide, hlm⟩ := hlCorrect
  have hmSide' := (C.not_mem_redSide_iff m).1 hmSide
  have hm : C.color m = .blue := by
    rcases hmSide' with hm | hm
    · exact hm
    · exact (C.bluish_not_adj_blueSide hm (Or.inl hl) hlm.symm).elim
  have hmc : m ≠ c := by
    intro hmc
    subst m
    exact (C.blueSide_not_adj_second_neighbor (by simp [hc]) (by simp [hd])
      (by simp [hl]) hcd hldV.symm) hlm.symm
  have hmd : m ≠ d := by
    intro hmd
    subst m
    exact (C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
      (by simp [hl]) hcd.symm hlc.symm) hlm.symm
  have hkm : ¬ G.Adj k m := by
    apply not_adj_fourth_neighbor_of_degree_three hkdeg hck.symm hdk.symm hkl
    · exact hcd.ne
    · exact hlc.symm
    · exact hldV.symm
    · exact hmc
    · exact hmd
    · exact hlm.ne.symm
  obtain ⟨n, hln, hnk, hnm⟩ :=
    exists_third_neighbor_of_degree_three (degree_of_color (Or.inr hl))
      (color_ne hk hm (by decide))
  have hnSide := C.other_neighbor_of_blue_is_redSide hl hm hlm hln hnm
  rcases hnSide with hn | hn
  · have hld : ¬ G.Adj l d := by
      exact C.blueSide_not_adj_second_neighbor (by simp [hl]) (by simp [hm])
        (by simp [hd]) hlm hmd
    have hle : ¬ G.Adj l e := by
      intro hle
      exact (not_adj_fourth_neighbor_of_degree_three
        (degree_of_color (Or.inl he)) hde.symm hef hej
        (hinj.ne (show (3 : Fin 8) ≠ 5 by decide))
        (color_ne hd hj (by decide)) (color_ne hf hj (by decide))
        hldV (color_ne hl hf (by decide))
        (color_ne hl hj (by decide))) hle.symm
    have hnd : ¬ G.Adj n d := by
      intro hnd
      exact (not_adj_fourth_neighbor_of_degree_three
        (degree_of_color (Or.inr hd)) hcd.symm hde hdk
        (color_ne hc he (by decide)) (color_ne hc hk (by decide))
        (color_ne he hk (by decide)) (color_ne hn hc (by decide))
        (by intro hne; subst n; exact hle hln) hnk) hnd.symm
    have hlf : ¬ G.Adj l f := by
      intro hlf
      exact (not_adj_fourth_neighbor_of_degree_three
        (degree_of_color (Or.inl hf)) hef.symm hfg hfj
        (color_ne he hg (by decide)) (color_ne he hj (by decide))
        (color_ne hg hj (by decide)) (color_ne hl he (by decide))
        (by intro q; subst l; exact hkg hkl) (color_ne hl hj (by decide))) hlf.symm
    have hne : ¬ G.Adj n e := by
      have hnE : n ≠ e := by intro q; subst n; exact hle hln
      have hnF : n ≠ f := by intro q; subst n; exact hlf hln
      intro hne
      exact (C.redSide_not_adj_second_neighbor (by simp [he]) (by simp [hf])
        (by simp [hn]) hef hnF.symm) hne.symm
    exact HasReachableNegativeReduction.of_current_ce C
      (containsCutEnhancerB_of C hk hl hn hd he hkl hdk.symm hln hde
        (fun q => C.reddish_not_adj_redSide hk (Or.inl hn) q)
        (fun q => C.reddish_not_adj_redSide hk (Or.inl he) q)
        hld hle hnd hne)
  · by_cases hred : ∃ o, C.color o = .red ∧ G.Adj m o
    · obtain ⟨o, ho, hmo⟩ := hred
      have hmg : m ≠ g := by
        intro q
        subst m
        exact (C.blueSide_not_adj_second_neighbor (by simp [hg]) (by simp [hh])
          (by simp [hl]) hgh (by intro q; subst l; exact hkh hkl)) hlm.symm
      have hmh : m ≠ h := by
        intro q
        subst m
        exact (C.blueSide_not_adj_second_neighbor (by simp [hh]) (by simp [hg])
          (by simp [hl]) hgh.symm (by intro q; subst l; exact hkg hkl)) hlm.symm
      rcases red_neighbor_not_shared_or_ce C ha hb hc hd hi hl hh hm ho
          (degree_of_color (Or.inl hb)) (degree_of_color (Or.inl ha))
          (degree_of_color (Or.inl ho))
          hab hbc hbi hha.symm hai hcd hlm hmo hldV.symm hlc.symm hmh with
        hoi | hce
      · rcases red_neighbor_not_shared_or_ce C he hf hg hh hj hl hd hm ho
            (degree_of_color (Or.inl hf)) (degree_of_color (Or.inl he))
            (degree_of_color (Or.inl ho))
            hef hfg hfj hde.symm hej hgh hlm hmo
            (by intro q; subst l; exact hkh hkl)
            (by intro q; subst l; exact hkg hkl) hmd with hoj | hce
        · have hoCorrect := C.color_correct o
          rw [ho] at hoCorrect
          obtain ⟨_, t, htSide, hot⟩ := hoCorrect
          have ht : C.color t = .red := by
            have ht' := (C.mem_redSide_iff t).1 htSide
            rcases ht' with ht | ht
            · exact ht
            · exact (C.reddish_not_adj_redSide ht (Or.inl ho) hot.symm).elim
          rcases exists_flipAt_or_cutEnhancer C ho hm ht hl
              (degree_of_color (Or.inl ho)) (degree_of_color (Or.inr hm))
              hot hmo.symm hlm.symm with
            ⟨M, hflip⟩ | hce
          · let D := M.toColoring
            have hoa : o ≠ a := by intro q; subst o; exact hoi hai
            have hob : o ≠ b := by intro q; subst o; exact hoi hbi
            have hoe : o ≠ e := by intro q; subst o; exact hoj hej
            have hof : o ≠ f := by intro q; subst o; exact hoj hfj
            have hma := color_ne hm ha (by decide)
            have hmb := color_ne hm hb (by decide)
            have hme := color_ne hm he (by decide)
            have hmf := color_ne hm hf (by decide)
            have haD : D.color a = .red :=
              red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
                hoa.symm hma.symm hob.symm hmb.symm
            have hbD : D.color b = .red :=
              red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
                hob.symm hmb.symm hoa.symm hma.symm
            have heD : D.color e = .red :=
              red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
                hoe.symm hme.symm hof.symm hmf.symm
            have hfD : D.color f = .red :=
              red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
                hof.symm hmf.symm hoe.symm hme.symm
            have hcD : D.color c = .blue :=
              blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
                (color_ne hc ho (by decide)) hmc.symm (color_ne hd ho (by decide)) hmd.symm
            have hdD : D.color d = .blue :=
              blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
                (color_ne hd ho (by decide)) hmd.symm (color_ne hc ho (by decide)) hmc.symm
            have hgD : D.color g = .blue :=
              blue_of_untouched_blue_edge C hflip (by simp [hg]) (by simp [hh]) hgh
                (color_ne hg ho (by decide)) hmg.symm (color_ne hh ho (by decide)) hmh.symm
            have hhD : D.color h = .blue :=
              blue_of_untouched_blue_edge C hflip (by simp [hh]) (by simp [hg]) hgh.symm
                (color_ne hh ho (by decide)) hmh.symm (color_ne hg ho (by decide)) hmg.symm
            have hiD : D.color i = .bluish :=
              bluish_of_untouched_bluish C hflip hi (fun q => hoi q.symm)
                (color_ne hi ho (by decide)) (color_ne hi hm (by decide))
            have hjD : D.color j = .bluish :=
              bluish_of_untouched_bluish C hflip hj (fun q => hoj q.symm)
                (color_ne hj ho (by decide)) (color_ne hj hm (by decide))
            have hkD : D.color k = .reddish :=
              reddish_of_untouched_reddish C hflip hk hkm
                (color_ne hk ho (by decide)) (color_ne hk hm (by decide))
            have hlo : ¬ G.Adj l o := by
              apply not_adj_fourth_neighbor_of_degree_three
                (degree_of_color (Or.inr hl)) hkl.symm hlm hln
              · exact color_ne hk hm (by decide)
              · exact hnk.symm
              · exact hnm.symm
              · exact color_ne ho hk (by decide)
              · exact color_ne ho hm (by decide)
              · exact color_ne ho hn (by decide)
            have hlD : D.color l = .bluish :=
              bluish_of_blue_loses_flipped_mate C hflip hl hlm hlo
                (color_ne hl ho (by decide)) hlm.ne
            have hntrD := case2_2_al D hp haD hbD hcD hdD heD hfD hgD hhD
              hiD hjD hkD hlD hai hbi hej hfj hck hdk hkl hki hkg hkh hkj hij
            exact HasReachableNegativeReduction.after_flip C hflip
              (HasReachableNegativeReduction.of_current_ntr D hntrD)
          · exact HasReachableNegativeReduction.of_current_ce C hce
        · exact HasReachableNegativeReduction.of_current_ce C hce
      · exact HasReachableNegativeReduction.of_current_ce C hce
    · have hm_other : ∀ z, G.Adj m z → z ≠ l →
          C.swapSides.color z = .bluish := by
        intro z hmz hzl
        have hzSide := C.other_neighbor_of_blue_is_redSide hm hl hlm.symm hmz hzl
        rcases hzSide with hz | hz
        · exact (hred ⟨z, hz, hmz⟩).elim
        · simp [hz]
      have hl_other : ∀ z, G.Adj l z → z ≠ m →
          C.swapSides.color z = .bluish := by
        intro z hlz hzm
        have hz := C.neighbor_eq_of_three_neighbors (Or.inr hl)
          hkl.symm hlm hln (color_ne hk hm (by decide)) hnk.symm hnm.symm hlz
        rcases hz with rfl | rfl | rfl
        · simp [hk]
        · exact (hzm rfl).elim
        · simp [hn]
      exact HasReachableNegativeReduction.of_swapSides C
        (lemma5_4 C.swapSides (by simp [hl]) (by simp [hm]) hlm
          hl_other hm_other)

omit [Fintype V] in
private theorem FormsInducedCycle8.reverseShift
    {a b c d e f g h : V} (hc : FormsInducedCycle8 G a b c d e f g h) :
    FormsInducedCycle8 G f e d c b a h g := by
  classical
  dsimp [FormsInducedCycle8] at hc ⊢
  rcases hc with ⟨hinj, hedge⟩
  let ι : Fin 8 → Fin 8 := ![5, 4, 3, 2, 1, 0, 7, 6]
  have hι : Function.Injective ι := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ι]
  have hmap (x : Fin 8) :
      ![f, e, d, c, b, a, h, g] x = ![a, b, c, d, e, f, g, h] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hι
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

/-- Case (2.2), through the split on the third neighbor of `k`. -/
theorem lemma5_8_case2_2
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (hcycle : FormsInducedCycle8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .bluish) (hj : C.color j = .bluish)
    (hk : C.color k = .reddish)
    (hai : G.Adj a i) (hbi : G.Adj b i)
    (hej : G.Adj e j) (hfj : G.Adj f j)
    (hck : G.Adj c k) (hdk : G.Adj d k)
    (hkg : ¬ G.Adj k g) (hkh : ¬ G.Adj k h) (hij : i ≠ j) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedCycle8] at hcycle
  rcases hcycle with ⟨hinj, hedge⟩
  have hp : FormsInducedCycle8 G a b c d e f g h := ⟨hinj, hedge⟩
  have edge (x y : Fin 8) (hxy : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7), (7, 0)]).Adj x y) :
      G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) := (hedge x y).mp hxy
  have hab : G.Adj a b := edge 0 1 (by native_decide)
  have hbc : G.Adj b c := edge 1 2 (by native_decide)
  have hcd : G.Adj c d := edge 2 3 (by native_decide)
  have hde : G.Adj d e := edge 3 4 (by native_decide)
  have hef : G.Adj e f := edge 4 5 (by native_decide)
  have hfg : G.Adj f g := edge 5 6 (by native_decide)
  have hgh : G.Adj g h := edge 6 7 (by native_decide)
  have hha : G.Adj h a := edge 7 0 (by native_decide)
  have current_ntr (hntr : ContainsNegativeTailReducer C) :
      HasReachableNegativeReduction C :=
    HasReachableNegativeReduction.of_current_ntr C hntr
  by_cases hki : G.Adj k i
  · exact current_ntr (case2_2_o_left C hp ha hb hc hd he hf hi hj hk
      (degree_of_color (Or.inl hb)) (degree_of_color (Or.inl he))
      hbi hej hck hdk hki (by
        intro hkj
        have hdeg := C.subcubic k
        unfold vertexDegree at hdeg
        have hs : ({c, d, i, j} : Set V).ncard = 4 := by
          simp [hcd.ne, color_ne hc hi (by decide), color_ne hc hj (by decide),
            color_ne hd hi (by decide), color_ne hd hj (by decide), hij]
        have hsub : ({c, d, i, j} : Set V) ⊆ G.neighborSet k := by
          intro z hz
          simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hz
          rcases hz with rfl | rfl | rfl | rfl
          · exact hck.symm
          · exact hdk.symm
          · exact hki
          · exact hkj
        have := Set.ncard_le_ncard hsub
        omega))
  · by_cases hkj : G.Adj k j
    · exact current_ntr (case2_2_o_left C hp.reverseShift hf he hd hc hb ha
        hj hi hk (degree_of_color (Or.inl he)) (degree_of_color (Or.inl hb))
        hej hbi hdk hck hkj hki)
    · rcases lemma3_7 C hb hc hk hbc hck with hkdeg | hce
      · obtain ⟨l, hkl, hlc, hld⟩ :=
          exists_third_neighbor_of_degree_three hkdeg hcd.ne
        have hlSide : C.color l = .blue ∨ C.color l = .bluish := by
          rw [← C.not_mem_redSide_iff]
          intro hlRed
          exact (C.reddish_not_adj_redSide hk
            ((C.mem_redSide_iff l).1 hlRed) hkl).elim
        rcases hlSide with hl | hl
        · exact case2_2_blue C hp ha hb hc hd he hf hg hh hi hj hk hl
            hai hbi hej hfj hck hdk hkl hlc hld hki hkg hkh hkj hij hkdeg
        · exact current_ntr (case2_2_al C hp ha hb hc hd he hf hg hh hi hj
            hk hl hai hbi hej hfj hck hdk hkl hki hkg hkh hkj hij)
      · exact HasReachableNegativeReduction.of_lemma3_6 C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_9.lean <==
import Subcubic.Lemma5_9.Main



==> anc/lean/Subcubic/Lemma5_9/Basic.lean <==
import Subcubic.Lemma4_8.Cases1And2Setup3
import Subcubic.Lemma5_6
import Subcubic.NegativeReduction

/-!
# Lemma 5.9: basic configuration

Lemma 5.9 uses the same induced eight-vertex path and the same third-neighbor
configuration as Lemma 4.8.  We deliberately reuse that data structure: only
the reducer sought by the case analysis changes from positive to negative.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

abbrev Lemma5_9Case3Configuration (C : MatchingCutColoring G)
    (a b c d e f g h : V) :=
  Lemma4_8Case3Configuration C a b c d e f g h

omit [Fintype V] in
theorem FormsInducedPath8.prefix6 {a b c d e f g h : V}
    (hp : FormsInducedPath8 G a b c d e f g h) :
    FormsInducedPath6 G a b c d e f := by
  classical
  dsimp [FormsInducedPath8, FormsInducedPath6] at hp ⊢
  rcases hp with ⟨hinj, hedge⟩
  let ι : Fin 6 → Fin 8 := fun x => ⟨x, by omega⟩
  have hι : Function.Injective ι := by
    intro x y hxy
    exact Fin.ext (by simpa [ι] using congrArg Fin.val hxy)
  have hmap (x : Fin 6) :
      ![a, b, c, d, e, f] x = ![a, b, c, d, e, f, g, h] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hι
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

omit [Fintype V] in
theorem FormsInducedPath8.suffix6 {a b c d e f g h : V}
    (hp : FormsInducedPath8 G a b c d e f g h) :
    FormsInducedPath6 G c d e f g h := by
  classical
  dsimp [FormsInducedPath8, FormsInducedPath6] at hp ⊢
  rcases hp with ⟨hinj, hedge⟩
  let ι : Fin 6 → Fin 8 := ![2, 3, 4, 5, 6, 7]
  have hι : Function.Injective ι := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [ι]
  have hmap (x : Fin 6) :
      ![c, d, e, f, g, h] x = ![a, b, c, d, e, f, g, h] (ι x) := by
    fin_cases x <;> rfl
  refine ⟨?_, ?_⟩
  · intro x y hxy
    apply hι
    apply hinj
    simpa [hmap] using hxy
  · intro x y
    rw [hmap x, hmap y, ← hedge]
    fin_cases x <;> fin_cases y <;> simp [ι, graphOfEdges]

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case1.lean <==
import Subcubic.Lemma5_9.Basic

/-! Lemma 5.9, Case (1): `i ~ g`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_i_adj_g
    (C : MatchingCutColoring G) {c d e f g h i : V}
    (hpath : FormsInducedPath6 G c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hdi : G.Adj d i) (hig : G.Adj i g) :
    HasReachableNegativeReduction C := by
  have hout := lemma5_6 C.swapSides hpath.reverse
    (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
    (by simp [hd]) (by simp [hc])
  rcases hout with hnone | hfound
  · exact (hnone ⟨i, hig.symm, hdi⟩).elim
  · exact HasReachableNegativeReduction.of_swapSides C
      hfound

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case2.lean <==
import Subcubic.Lemma5_9.Case1
import Subcubic.Lemma5_4

/-! Lemma 5.9, Case (2): `i` is adjacent to neither `g` nor `h`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_i_not_adj_g_h
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .reddish) (hj : C.color j = .bluish)
    (hdi : G.Adj d i) (hej : G.Adj e j)
    (hig : ¬ G.Adj i g) (hih : ¬ G.Adj i h)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableNegativeReduction C := by
  classical
  by_contra hresult
  have noCurrentCE (hce : ContainsCutEnhancer C) : False :=
    hresult (HasReachableNegativeReduction.of_current_ce C hce)
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {x y : Fin 8} (hxy : x ≠ y) :
      (![a, b, c, d, e, f, g, h] x) ≠
        (![a, b, c, d, e, f, g, h] y) := hinj.ne hxy
  have hcd : G.Adj c d := (hedge 2 3).mp (by native_decide)
  have hde : G.Adj d e := (hedge 3 4).mp (by native_decide)
  have hef : G.Adj e f := (hedge 4 5).mp (by native_decide)
  have hfg : G.Adj f g := (hedge 5 6).mp (by native_decide)
  have hgh : G.Adj g h := (hedge 6 7).mp (by native_decide)
  have path_nonedge (x y : Fin 8)
      (hxy : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj x y) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] x)
        (![a, b, c, d, e, f, g, h] y) :=
    fun hxyG => hxy ((hedge x y).mpr hxyG)
  obtain ⟨M, hflip⟩ := exists_flipAt_of_local C
    he hd hf hc (Or.inl hj) (Or.inl hi) hef hde.symm hej hcd.symm hdi
  let D := M.toColoring
  have hgD : D.color g = .blue := by
    apply blue_of_untouched_blue_edge C hflip
      (by simp [hg]) (by simp [hh]) hgh
    · exact hv (x := (6 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 3) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 3) (by decide)
  have hhD : D.color h = .blue := by
    apply blue_of_untouched_blue_edge C hflip
      (by simp [hh]) (by simp [hg]) hgh.symm
    · exact hv (x := (7 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (7 : Fin 8)) (y := 3) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (6 : Fin 8)) (y := 3) (by decide)
  have hfD : D.color f = .reddish := by
    apply reddish_of_red_loses_flipped_mate C hflip hf hef.symm
    · simpa using path_nonedge 5 3 (by native_decide)
    · exact hv (x := (5 : Fin 8)) (y := 4) (by decide)
    · exact hv (x := (5 : Fin 8)) (y := 3) (by decide)
  have d_has_no_fourth {z : V}
      (hzc : z ≠ c) (hze : z ≠ e) (hzi : z ≠ i) :
      ¬ G.Adj d z :=
    C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
      (hv (x := (2 : Fin 8)) (y := 4) (by decide))
      (by intro q; subst i; simp_all)
      (by intro q; subst i; simp_all) hzc hze hzi
  have g_other : ∀ z, G.Adj g z → z ≠ h → D.color z = .reddish := by
    intro z hgz hzh
    by_cases hzf : z = f
    · simpa [hzf] using hfD
    have hzSide := C.other_neighbor_of_blue_is_redSide hg hh hgh hgz hzh
    have hze : z ≠ e := by
      intro q; subst z
      exact (path_nonedge 6 4 (by native_decide)) hgz
    rcases lemma3_3_reversed C hg hf he hzSide hfg.symm hgz
        hef.symm (Ne.symm hzf) hze.symm with hz | hce
    · apply reddish_of_untouched_reddish C hflip hz
      · intro hzd
        apply d_has_no_fourth _ hze _ hzd.symm
        · intro q; subst z; simp_all
        · intro q; subst z; exact hig hgz.symm
      · exact hze
      · intro q; subst z; simp_all
    · exact (noCurrentCE hce).elim
  have h_other : ∀ z, G.Adj h z → z ≠ g → D.color z = .reddish := by
    intro z hhz hzg
    have hzSide := C.other_neighbor_of_blue_is_redSide hh hg hgh.symm hhz hzg
    have hz : C.color z = .reddish := by
      rcases hzSide with hz | hz
      · exact (hNoRedAtH z hhz hz).elim
      · exact hz
    have hze : z ≠ e := by intro q; subst z; simp_all
    apply reddish_of_untouched_reddish C hflip hz
    · intro hzd
      apply d_has_no_fourth _ hze _ hzd.symm
      · intro q; subst z; simp_all
      · intro q; subst z; exact hih hhz.symm
    · exact hze
    · intro q; subst z; simp_all
  have hdone := lemma5_4 D.swapSides
    (by simp [hgD]) (by simp [hhD]) hgh
    (by
      intro z hgz hzh
      have hz := g_other z hgz hzh
      simp [hz])
    (by
      intro z hhz hzg
      have hz := h_other z hhz hzg
      simp [hz])
  have hdone' := HasReachableNegativeReduction.of_swapSides D hdone
  exact hresult (HasReachableNegativeReduction.after_flip C hflip hdone')

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case3_1.lean <==
import Subcubic.Lemma5_9.Cases1And2Setup3
import Subcubic.Lemma5_2

/-! Lemma 5.9, Case (3.1): `i ~ j`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_i_adj_j
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_9Case3Configuration C a b c d e f g h)
    (hij : G.Adj Q.i Q.j) : HasReachableNegativeReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change G.Adj i j at hij
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨_, hedge⟩
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  obtain ⟨M, hflip⟩ := exists_flipAt_of_local C
    he hd hf hc (Or.inl hj) (Or.inl hi) hef hde.symm hej hcd.symm hdi
  let D := M.toColoring
  have hie : i ≠ e := vertex_ne_of_color_eq hi he (by decide)
  have hid : i ≠ d := vertex_ne_of_color_eq hi hd (by decide)
  have hje : j ≠ e := vertex_ne_of_color_eq hj he (by decide)
  have hjd : j ≠ d := vertex_ne_of_color_eq hj hd (by decide)
  have hdD : D.color d = .red :=
    red_of_flipped_blue_with_reddish_neighbor C hflip hi hdi hie hid
  have hiD : D.color i = .red :=
    red_of_reddish_gains_flipped_blue C hflip hi hdi.symm hie hid
  have heD : D.color e = .blue :=
    blue_of_flipped_red_with_bluish_neighbor C hflip hj hej hje hjd
  have hjD : D.color j = .blue :=
    blue_of_bluish_gains_flipped_red C hflip hj hej.symm hje hjd
  have hmulti : 2 ≤ fourVertexCrossEdgeCount G d i e j := by
    unfold fourVertexCrossEdgeCount
    rw [if_pos hde, if_pos hij]
    omega
  exact HasReachableNegativeReduction.after_flip C hflip
    (lemma5_2 D d i e j hdi hdD hiD hej heD hjD hmulti)

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case3_2.lean <==
import Subcubic.Lemma5_9.Case3_1
import Subcubic.NegativeTailReducerWitnesses

/-! Lemma 5.9, Case (3.2): `a,b` share their bluish neighbor. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_shared_ab_neighbor
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_9Case3Configuration C a b c d e f g h)
    (hxy : Q.x = Q.y) : HasReachableNegativeReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change x = y at hxy
  subst y
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hex : ¬ G.Adj e x := by
    apply C.not_adj_fourth_neighbor (Or.inl he) hde.symm hef hej
    · exact hv (u := (3 : Fin 8)) (v := 5) (by decide)
    · exact vertex_ne_of_color_eq hd hj (by decide)
    · exact vertex_ne_of_color_eq hf hj (by decide)
    · exact vertex_ne_of_color_eq hx hd (by decide)
    · exact vertex_ne_of_color_eq hx hf (by decide)
    · exact hxj
  have hec : ¬ G.Adj e c := by simpa using nonedge 4 2 (by native_decide)
  have hn : [a, b, e, x, j, c, d].Nodup := by
    simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
      List.nodup_nil, not_or, not_false_eq_true, and_true]
    exact ⟨⟨hab.ne, hv (u := (0 : Fin 8)) (v := 4) (by decide),
        hya.symm, hja.ne.symm,
        hv (u := (0 : Fin 8)) (v := 2) (by decide),
        hv (u := (0 : Fin 8)) (v := 3) (by decide)⟩,
      ⟨hv (u := (1 : Fin 8)) (v := 4) (by decide), hby.ne,
        vertex_ne_of_color_eq hb hj (by decide), hbc.ne,
        hv (u := (1 : Fin 8)) (v := 3) (by decide)⟩,
      ⟨vertex_ne_of_color_eq he hx (by decide), hej.ne,
        hv (u := (4 : Fin 8)) (v := 2) (by decide), hde.ne.symm⟩,
      ⟨hxj, hyc, vertex_ne_of_color_eq hx hd (by decide)⟩,
      ⟨vertex_ne_of_color_eq hj hc (by decide),
        vertex_ne_of_color_eq hj hd (by decide)⟩, hcd.ne⟩
  have hntr := containsNegativeL C ha hb he hx hj hc hd
    hab hax hja.symm hby hbc hej hde.symm hcd hex hec hn
  exact HasReachableNegativeReduction.of_current_ntr C hntr

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case3_3.lean <==
import Subcubic.Lemma5_9.Case3_2

/-! Lemma 5.9, Case (3.3): the crossed third-neighbor configuration. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_aa
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (he : C.color e = .red)
    (hf : C.color f = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9Case3Configuration C a b c d e f g h)
    (hxy : Q.x ≠ Q.y) (hij : ¬ G.Adj Q.i Q.j)
    (hic : G.Adj Q.i c) (hjf : G.Adj Q.j f) :
    HasReachableNegativeReduction C := by
  classical
  rcases Q with ⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩
  change x ≠ y at hxy
  change ¬ G.Adj i j at hij
  change G.Adj i c at hic
  change G.Adj j f at hjf
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hfx : ¬ G.Adj f x := by
    apply not_adj_fourth_neighbor_of_subcubic C.subcubic hef.symm hfg hjf.symm
    · exact hv (u := (4 : Fin 8)) (v := 6) (by decide)
    · exact vertex_ne_of_color_eq he hj (by decide)
    · exact vertex_ne_of_color_eq hg hj (by decide)
    · exact vertex_ne_of_color_eq hx he (by decide)
    · exact vertex_ne_of_color_eq hx hg (by decide)
    · exact hxj
  have hix : ¬ G.Adj i x := by
    apply not_adj_fourth_neighbor_of_subcubic C.subcubic hdi.symm hih hic
    · exact hv (u := (3 : Fin 8)) (v := 7) (by decide)
    · exact hv (u := (3 : Fin 8)) (v := 2) (by decide)
    · exact hv (u := (7 : Fin 8)) (v := 2) (by decide)
    · exact vertex_ne_of_color_eq hx hd (by decide)
    · exact vertex_ne_of_color_eq hx hh (by decide)
    · exact vertex_ne_of_color_eq hx hc (by decide)
  have hn : [a, f, i, x, j, g, h, c, d].Nodup := by
    have hbase : [a, b, c, d, e, f, g, h].Nodup := by
      simpa using List.nodup_ofFn_ofInjective hinj
    simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
      List.nodup_nil, not_or, not_false_eq_true, and_true] at hbase
    rcases hbase with ⟨⟨habV, hacV, hadV, haeV, hafV, hagV, hahV⟩,
      ⟨hbcV, hbdV, hbeV, hbfV, hbgV, hbhV⟩,
      ⟨hcdV, hceV, hcfV, hcgV, hchV⟩,
      ⟨hdeV, hdfV, hdgV, hdhV⟩,
      ⟨hefV, hegV, hehV⟩, ⟨hfgV, hfhV⟩, hghV⟩
    have color_ne {u v : V} {cu cv : Color}
        (hu : C.color u = cu) (hv' : C.color v = cv) (hne : cu ≠ cv) :
        u ≠ v := vertex_ne_of_color_eq hu hv' hne
    simp [hafV, hagV, hahV, hacV, hadV,
      hfgV, hfhV, Ne.symm hcfV, Ne.symm hdfV,
      hghV, Ne.symm hcgV, Ne.symm hdgV,
      Ne.symm hchV, Ne.symm hdhV, hcdV,
      color_ne ha hi (by decide), color_ne ha hx (by decide),
      color_ne ha hj (by decide), color_ne hf hi (by decide),
      color_ne hf hx (by decide), color_ne hf hj (by decide),
      color_ne hi hx (by decide), color_ne hi hj (by decide),
      color_ne hi hg (by decide), color_ne hi hh (by decide),
      color_ne hi hc (by decide), color_ne hi hd (by decide),
      color_ne hx hg (by decide), color_ne hx hh (by decide),
      color_ne hx hc (by decide), color_ne hx hd (by decide),
      color_ne hj hg (by decide), color_ne hj hh (by decide),
      color_ne hj hc (by decide), color_ne hj hd (by decide), hxj]
  have hntr := containsNegativeAb C ha hf hi hx hj hg hh hc hd
    hax hja.symm hjf.symm hfg hih hic hdi.symm hgh hcd
    (by simpa using nonedge 0 5 (by native_decide))
    (C.reddish_not_adj_redSide hi (Or.inl ha) ∘ SimpleGraph.Adj.symm)
    (by simpa using nonedge 0 6 (by native_decide))
    (by simpa using nonedge 0 7 (by native_decide))
    (by simpa using nonedge 0 2 (by native_decide))
    (by simpa using nonedge 0 3 (by native_decide))
    (C.reddish_not_adj_redSide hi (Or.inl hf) ∘ SimpleGraph.Adj.symm)
    hfx
    (by simpa using nonedge 5 7 (by native_decide))
    (by simpa using nonedge 5 2 (by native_decide))
    (by simpa using nonedge 5 3 (by native_decide))
    hix hij hig hn
  exact HasReachableNegativeReduction.of_current_ntr C hntr

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Case3_4.lean <==
import Subcubic.Lemma5_9.CaseMixed
import Subcubic.Lemma5_9.CaseKH

/-! Assembly of Lemma 5.9, Case (3.4). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case3_4
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_9Case3_4Configuration C a b c d e f g h)
    (hic : ¬ G.Adj Q.i c) :
    HasReachableNegativeReduction C := by
  rcases lemma5_9_setup_i C hpath hc hd he hf hg hh Q hic with hresult | hI
  · exact hresult
  · obtain ⟨I⟩ := hI
    rcases lemma5_9_setup_k C hpath ha hb hc hd hf hg I with hresult | hK
    · exact hresult
    · obtain ⟨K⟩ := hK
      by_cases hkj : G.Adj K.k K.j
      · rcases lemma5_9_case_k_adj_j C hpath ha hb hc hd he hNoBlueAtA K hkj with
          hresult | hblue
        · exact hresult
        · obtain ⟨B⟩ := hblue
          rcases lemma5_9_case_kj_blue_setup C hpath ha hb hc hd he hf hg hh
              hNoBlueAtA B with hresult | hflip
          · exact hresult
          · obtain ⟨F⟩ := hflip
            exact lemma5_9_case_kj_blue_flip C hpath ha hb hc hd he hf F
      · by_cases hkh : G.Adj K.k h
        · exact lemma5_9_case_k_not_adj_j_adj_h C hpath ha hb hc hd he hf hg hh
            K hkj hkh
        · obtain ⟨R⟩ := lemma5_9_setup_lm C K hkj hkh
          rcases R.hlSide with hl | hl <;> rcases R.hmSide with hm | hm
          · exact lemma5_9_case_lm_blue C hpath ha hb hc hd he R hl hm
          · let R' : Lemma5_9LMConfiguration C a b c d e f g h := { R with
              l := R.m
              m := R.l
              hkl := R.hkm
              hkm := R.hkl
              hlc := R.hmc
              hmc := R.hlc
              hlm := R.hlm.symm
              hlSide := Or.inr hm
              hmSide := Or.inl hl }
            exact lemma5_9_case_lm_mixed C hpath ha hb hc hd he hf hg hh R' hm hl
          · exact lemma5_9_case_lm_mixed C hpath ha hb hc hd he hf hg hh R hl hm
          · exact lemma5_9_case_lm_bluish C hpath ha hb hc hd he hNoBlueAtA R
              R.hi R.hj R.hx R.hy R.hk hl hm

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseBlueBlue.lean <==
import Subcubic.Lemma5_9.SetupLM

/-! Lemma 5.9, Case (3.4.4.2): both other neighbors of `k` are blue. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_lm_blue
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (Q : Lemma5_9LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .blue) (hm : C.color Q.m = .blue) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩,
    k, hk, hck, hkb, hkd, hkg, hkdeg⟩,
    hkj, hkh, l, m, hkl, hkm, hlc, hmc, hlmV, hlSide, hmSide⟩
  change C.color l = .blue at hl
  change C.color m = .blue at hm
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd with
    ⟨M, hflip⟩ | hce
  · let D := M.toColoring
    have hkc : k ≠ c := hck.ne.symm
    have hcD : D.color c = .red :=
      red_of_flipped_blue_with_reddish_neighbor C hflip hk hck hkb hkc
    have hkD : D.color k = .red :=
      red_of_reddish_gains_flipped_blue C hflip hk hck.symm hkb hkc
    have hdk : ¬ G.Adj d k := by
      intro q
      exact (C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
        (hv (u := (2 : Fin 8)) (v := 4) (by decide))
        (vertex_ne_of_color_eq hc hi (by decide))
        (vertex_ne_of_color_eq he hi (by decide)) hck.ne.symm
        (vertex_ne_of_color_eq hk he (by decide))
        (by intro z; apply hic; simpa [← z] using hck.symm)) q
    have blue_stays {z : V} (hz : C.color z = .blue)
        (hzc : ¬ G.Adj z c) (hzb : z ≠ b) (hzcV : z ≠ c) :
        D.color z = .blue := by
      have hzCorrect := C.color_correct z
      rw [hz] at hzCorrect
      obtain ⟨q, hqSide, hzq⟩ := hzCorrect.2
      have hqb : q ≠ b := by
        intro q'; subst q; exact hqSide ((C.mem_redSide_iff b).2 (Or.inl hb))
      have hqc : q ≠ c := by intro q'; subst q; exact hzc hzq
      exact blue_of_untouched_blue_edge C hflip (by simp [hz]) hqSide hzq
        hzb hzcV hqb hqc
    have hlb := vertex_ne_of_color_eq hl hb (by decide)
    have hmb := vertex_ne_of_color_eq hm hb (by decide)
    have hld : l ≠ d := by intro q; subst l; exact hdk hkl.symm
    have hmd : m ≠ d := by intro q; subst m; exact hdk hkm.symm
    have hcl : ¬ G.Adj l c := by
      intro q
      exact (C.not_adj_fourth_neighbor (Or.inr hc) hcd hck hbc.symm
        hkd.symm (hv (u := (3 : Fin 8)) (v := 1) (by decide)) hkb
        hld hkl.ne.symm hlb) q.symm
    have hcm : ¬ G.Adj m c := by
      intro q
      exact (C.not_adj_fourth_neighbor (Or.inr hc) hcd hck hbc.symm
        hkd.symm (hv (u := (3 : Fin 8)) (v := 1) (by decide)) hkb
        hmd hkm.ne.symm hmb) q.symm
    have hlD := blue_stays hl hcl hlb hlc
    have hmD := blue_stays hm hcm hmb hmc
    by_cases hlm : G.Adj l m
    · have hmulti : 2 ≤ fourVertexCrossEdgeCount G c k l m := by
        unfold fourVertexCrossEdgeCount
        rw [if_pos hkl, if_pos hkm]
        omega
      exact HasReachableNegativeReduction.after_flip C hflip
        (lemma5_2 D c k l m hck hcD hkD hlm hlD hmD hmulti)
    · exact HasReachableNegativeReduction.after_flip C hflip
        (HasReachableNegativeReduction.of_current_ce D
          (containsCutEnhancerA_of D hkD hlD hmD hkl hkm hlmV hlm))
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseBluish.lean <==
import Subcubic.Lemma5_9.CaseBlueBlue
import Subcubic.Lemma5_5

/-! Lemma 5.9, Case (3.4.4.1): both exposed neighbors of `k` are bluish. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_lm_bluish
    (C : MatchingCutColoring G) {C₀ : MatchingCutColoring G} {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_9LMConfiguration C₀ a b c d e f g h)
    (hi : C.color Q.i = .reddish) (hj : C.color Q.j = .bluish)
    (hx : C.color Q.x = .bluish) (hy : C.color Q.y = .bluish)
    (hk : C.color Q.k = .reddish)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .bluish) :
    HasReachableNegativeReduction C := by
  classical
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have color_ne {u v : V} {cu cv : Color}
      (hu : C.color u = cu) (hv' : C.color v = cv)
      (hne : cu ≠ cv) : u ≠ v := by
    intro huv
    subst v
    exact hne (hu.symm.trans hv')
  have hdk : ¬ G.Adj d Q.k := by
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc hi (by decide)
    · exact color_ne he hi (by decide)
    · exact Q.hck.ne.symm
    · exact color_ne hk he (by decide)
    · intro hki
      have : G.Adj c Q.i := by simpa [hki] using Q.hck
      exact Q.hic this.symm
  have hkbAdj : ¬ G.Adj Q.k b :=
    C.reddish_not_adj_redSide hk (Or.inl hb)
  have hbd : ¬ G.Adj b d := by
    intro hbd
    exact (by native_decide : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj (1 : Fin 8) 3) ((hedge 1 3).mpr hbd)
  have hbdV : b ≠ d := by
    simpa using hv (u := (1 : Fin 8)) (v := 3) (by decide)
  have hacV : a ≠ c := by
    simpa using hv (u := (0 : Fin 8)) (v := 2) (by decide)
  have hadV : a ≠ d := by
    simpa using hv (u := (0 : Fin 8)) (v := 3) (by decide)
  have ntrI_of_left (hblAdj : G.Adj b Q.l) : ContainsNegativeTailReducer C := by
    have hbm : ¬ G.Adj b Q.m := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hblAdj
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
      · exact color_ne ha hl (by decide)
      · exact color_ne hc hl (by decide)
      · exact color_ne hm ha (by decide)
      · exact Q.hmc
      · exact Q.hlm.symm
    have hn : [b, Q.k, d, c, Q.l, Q.m].Nodup := by
      simp [color_ne hb hk (by decide), color_ne hb hd (by decide),
        color_ne hb hc (by decide), color_ne hb hl (by decide),
        color_ne hb hm (by decide), color_ne hk hd (by decide),
        color_ne hk hc (by decide), color_ne hk hl (by decide),
        color_ne hk hm (by decide), hcd.ne.symm,
        color_ne hd hl (by decide), color_ne hd hm (by decide),
        color_ne hc hl (by decide), color_ne hc hm (by decide), Q.hlm]
    exact containsNegativeI C hb hk hd hc hl hm hbc hblAdj
      Q.hck.symm Q.hkl Q.hkm hcd.symm
      (by simpa [SimpleGraph.adj_comm] using hkbAdj) hbd hbm
      (by simpa [SimpleGraph.adj_comm] using hdk) hn
  have ntrI_of_right (hbmAdj : G.Adj b Q.m) : ContainsNegativeTailReducer C := by
    have hbl : ¬ G.Adj b Q.l := by
      apply C.not_adj_fourth_neighbor (Or.inl hb) hab.symm hbc hbmAdj
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
      · exact color_ne ha hm (by decide)
      · exact color_ne hc hm (by decide)
      · exact color_ne hl ha (by decide)
      · exact Q.hlc
      · exact Q.hlm
    have hn : [b, Q.k, d, c, Q.m, Q.l].Nodup := by
      simp [color_ne hb hk (by decide), color_ne hb hd (by decide),
        color_ne hb hc (by decide), color_ne hb hm (by decide),
        color_ne hb hl (by decide), color_ne hk hd (by decide),
        color_ne hk hc (by decide), color_ne hk hm (by decide),
        color_ne hk hl (by decide), hcd.ne.symm,
        color_ne hd hm (by decide), color_ne hd hl (by decide),
        color_ne hc hm (by decide), color_ne hc hl (by decide), Q.hlm.symm]
    exact containsNegativeI C hb hk hd hc hm hl hbc hbmAdj
      Q.hck.symm Q.hkm Q.hkl hcd.symm
      (by simpa [SimpleGraph.adj_comm] using hkbAdj) hbd hbl
      (by simpa [SimpleGraph.adj_comm] using hdk) hn
  by_cases hbl : G.Adj b Q.l
  · exact HasReachableNegativeReduction.of_current_ntr C (ntrI_of_left hbl)
  by_cases hbm : G.Adj b Q.m
  · exact HasReachableNegativeReduction.of_current_ntr C (ntrI_of_right hbm)
  have finish (l m : V) (hl : C.color l = .bluish) (hm : C.color m = .bluish)
      (hkl : G.Adj Q.k l) (hkm : G.Adj Q.k m)
      (hbl : ¬ G.Adj b l) (hbm : ¬ G.Adj b m) (hal : G.Adj a l)
      (hlm : l ≠ m) :
      HasReachableNegativeReduction C := by
    have hbk : ¬ G.Adj b Q.k := by simpa [SimpleGraph.adj_comm] using hkbAdj
    have hak : ¬ G.Adj a Q.k := by
      simpa [SimpleGraph.adj_comm] using
        C.reddish_not_adj_redSide hk (Or.inl ha)
    have hac : ¬ G.Adj a c := by
      intro q
      exact (by native_decide : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj (0 : Fin 8) 2) ((hedge 0 2).mpr q)
    have hcl : ¬ G.Adj c l :=
      fun q => C.bluish_not_adj_blueSide hl (Or.inl hc) q.symm
    have hn : [b, a, Q.k, c, l].Nodup := by
      simp [hab.ne.symm, color_ne hb hk (by decide), hbc.ne,
        color_ne hb hl (by decide), color_ne ha hk (by decide),
        hacV, color_ne ha hl (by decide), color_ne hk hc (by decide),
        color_ne hk hl (by decide), color_ne hc hl (by decide)]
    have hpent : FormsInducedPentagon G b a Q.k c l := by
      refine ⟨?_, ?_⟩
      · intro u v huv
        apply hn.injective_get
        fin_cases u <;> fin_cases v <;> exact huv
      · intro u v
        fin_cases u <;> fin_cases v <;>
          simp [graphOfEdges, G.adj_comm, hab, hbc, hal, Q.hck,
            hkl.symm, hbk, hbl, hak, hac, hcl]
    have hbNoBlue : ∀ v, G.Adj b v → v ≠ c → v ≠ l → C.color v ≠ .blue := by
      intro v hbv hvc hvl hvblue
      rcases C.neighbor_eq_of_three_neighbors (Or.inl hb)
          hab.symm hbc Q.hby
          (hv (u := (0 : Fin 8)) (v := 2) (by decide)) Q.hya.symm Q.hyc.symm hbv with
        rfl | rfl | rfl
      · simp [ha] at hvblue
      · exact (hvc rfl).elim
      · simp [hy] at hvblue
    have haNoBlue : ∀ v, G.Adj a v → v ≠ c → v ≠ l → C.color v ≠ .blue := by
      intro v hav _ _
      exact hNoBlueAtA v hav
    have hkNoBlue : ∀ v, G.Adj Q.k v → v ≠ c → v ≠ l → C.color v ≠ .blue := by
      intro v hkv hvc hvl hvblue
      by_cases hvm : v = m
      · subst v
        simp [hm] at hvblue
      exact (not_adj_fourth_neighbor_of_degree_three Q.hkdeg
        Q.hck.symm hkl hkm
        (color_ne hc hl (by decide)) (color_ne hc hm (by decide)) hlm
        hvc hvl hvm) hkv
    exact lemma5_5 C hpent hb ha hk hc (Or.inr hl)
      hbNoBlue haNoBlue hkNoBlue
  by_cases hal : G.Adj a Q.l
  · exact finish Q.l Q.m hl hm Q.hkl Q.hkm hbl hbm hal Q.hlm
  by_cases ham : G.Adj a Q.m
  · exact finish Q.m Q.l hm hl Q.hkm Q.hkl hbm hbl ham Q.hlm.symm
  · have hkx : ¬ G.Adj Q.k Q.x := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm
      · exact Q.hlc.symm
      · exact Q.hmc.symm
      · exact Q.hlm
      · exact color_ne hx hc (by decide)
      · intro hxl
        have : G.Adj a Q.l := by simpa [hxl] using Q.hax
        exact hal this
      · intro hxm
        have : G.Adj a Q.m := by simpa [hxm] using Q.hax
        exact ham this
    have hky : ¬ G.Adj Q.k Q.y := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm
      · exact Q.hlc.symm
      · exact Q.hmc.symm
      · exact Q.hlm
      · exact Q.hyc
      · intro hyl
        have : G.Adj b Q.l := by simpa [hyl] using Q.hby
        exact hbl this
      · intro hym
        have : G.Adj b Q.m := by simpa [hym] using Q.hby
        exact hbm this
    have hlj : Q.l ≠ Q.j := by
      intro hlj
      have : G.Adj Q.k Q.j := by simpa [hlj] using Q.hkl
      exact Q.hkj this
    have hmj : Q.m ≠ Q.j := by
      intro hmj
      have : G.Adj Q.k Q.j := by simpa [hmj] using Q.hkm
      exact Q.hkj this
    have hly : Q.l ≠ Q.y := by
      intro hly
      have : G.Adj b Q.l := by simpa [← hly] using Q.hby
      exact hbl this
    have hmy : Q.m ≠ Q.y := by
      intro hmy
      have : G.Adj b Q.m := by simpa [← hmy] using Q.hby
      exact hbm this
    have hyj : Q.y ≠ Q.j := by
      intro hyj
      have : G.Adj Q.j b := by simpa [hyj] using Q.hby.symm
      exact Q.hjb this
    have hlx : Q.l ≠ Q.x := by
      intro hlx
      have : G.Adj a Q.l := by simpa [← hlx] using Q.hax
      exact hal this
    have hmx : Q.m ≠ Q.x := by
      intro hmx
      have : G.Adj a Q.m := by simpa [← hmx] using Q.hax
      exact ham this
    have hn : [Q.k, a, b, Q.l, Q.m, Q.x, Q.j, c, d, Q.y].Nodup := by
      simp [color_ne hk ha (by decide), color_ne hk hb (by decide),
        color_ne hk hl (by decide), color_ne hk hm (by decide),
        color_ne hk hx (by decide), color_ne hk hj (by decide),
        color_ne hk hc (by decide), color_ne hk hd (by decide),
        color_ne hk hy (by decide), hab.ne,
        color_ne ha hl (by decide), color_ne ha hm (by decide),
        color_ne ha hx (by decide), color_ne ha hj (by decide),
        hacV, hadV,
        color_ne ha hy (by decide), color_ne hb hl (by decide),
        color_ne hb hm (by decide), color_ne hb hx (by decide),
        color_ne hb hj (by decide), hbc.ne,
        hbdV,
        color_ne hb hy (by decide), Q.hlm,
        hlj, Q.hlc, color_ne hl hd (by decide), hly,
        hmj, Q.hmc, color_ne hm hd (by decide), hmy,
        hlx, hmx, Q.hxj, color_ne hx hc (by decide), color_ne hx hd (by decide),
        Q.hxy, color_ne hj hc (by decide), color_ne hj hd (by decide),
        hyj.symm, hcd.ne, Q.hyc.symm, (color_ne hy hd (by decide)).symm]
    exact HasReachableNegativeReduction.of_current_ntr C
      (containsNegativeAg C hk ha hb hl hm hx hj hc hd hy
        Q.hkl Q.hkm Q.hck.symm hab Q.hax Q.hja.symm hbc Q.hby hcd
        hkx Q.hkj (by simpa [SimpleGraph.adj_comm] using hdk) hky hn)

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseKH.lean <==
import Subcubic.Lemma5_9.CaseKJBlueFlip
import Subcubic.Lemma5_4
import Subcubic.Lemma5_5

/-! Case (3.4.3) of Lemma 5.9. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_k_not_adj_j_adj_h
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9KConfiguration C a b c d e f g h)
    (hkj : ¬ G.Adj Q.k Q.j) (hkh : G.Adj Q.k h) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩,
    k, hk, hck, hkb, hkd, hkg, hkdeg⟩
  change ¬ G.Adj k j at hkj
  change G.Adj k h at hkh
  change ¬ G.Adj i c at hic
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8)
      (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8)
      (huv : ¬ (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have hca : ¬ G.Adj c a := by
    simpa using nonedge 2 0 (by native_decide)
  have hkc : k ≠ c := hck.ne.symm
  have hib : i ≠ b := by
    intro hib
    rw [hib] at hi
    simp [hb] at hi
  have hicV : i ≠ c := by
    intro hicV
    rw [hicV] at hi
    simp [hc] at hi
  have hjbV : j ≠ b := by
    intro hjbV
    rw [hjbV] at hj
    simp [hb] at hj
  have hjcV : j ≠ c := by
    intro hjcV
    rw [hjcV] at hj
    simp [hc] at hj
  rcases exists_flipAt_or_cutEnhancer C hb hc ha hd
      (degreeC (Or.inl hb)) (degreeC (Or.inr hc)) hab.symm hbc hcd
      with hflip1 | hce
  · obtain ⟨M₁, hflip1⟩ := hflip1
    let D := M₁.toColoring
    have degreeD {v : V} (hv : D.color v = .red ∨ D.color v = .blue) :
        vertexDegree G v = 3 := by
      rcases lemma3_6_negative D hv with hdegree | hntr | hce
      · exact hdegree
      · exact (hdone (HasReachableNegativeReduction.after_flip C hflip1
          (.of_current_ntr D hntr))).elim
      · exact (hdone (HasReachableNegativeReduction.after_flip C hflip1
          (.of_current_ce D hce))).elim
    have hcD : D.color c = .red := by
      apply red_of_flipped_blue_with_reddish_neighbor C hflip1 hk hck
      · exact hkb
      · exact hkc
    have hkD : D.color k = .red := by
      apply red_of_reddish_gains_flipped_blue C hflip1 hk hck.symm
      · exact hkb
      · exact hkc
    have hgD : D.color g = .blue := by
      apply blue_of_untouched_blue_edge C hflip1 (by simp [hg]) (by simp [hh]) hgh
      · exact hv (u := (6 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 2) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 2) (by decide)
    have hhD : D.color h = .blue := by
      apply blue_of_untouched_blue_edge C hflip1 (by simp [hh]) (by simp [hg]) hgh.symm
      · exact hv (u := (7 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (7 : Fin 8)) (v := 2) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 1) (by decide)
      · exact hv (u := (6 : Fin 8)) (v := 2) (by decide)
    have hiD : D.color i = .reddish := by
      apply reddish_of_untouched_reddish C hflip1 hi hic
      · exact hib
      · exact hicV
    have hjD : D.color j = .bluish := by
      apply bluish_of_untouched_bluish C hflip1 hj
        (by simpa [SimpleGraph.adj_comm] using hjb)
      · exact hjbV
      · exact hjcV
    have haD : D.color a = .reddish := by
      apply reddish_of_red_loses_flipped_mate C hflip1 ha hab
      · simpa [SimpleGraph.adj_comm] using hca
      · exact hab.ne
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
    have hdD : D.color d = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip1 hd hcd.symm
      · simpa using nonedge 3 1 (by native_decide)
      · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
      · exact hcd.ne.symm
    have hhc : ¬ G.Adj h c := by
      simpa using nonedge 7 2 (by native_decide)
    rcases exists_flipAt_or_cutEnhancer D hkD hhD hcD hgD
        (degreeD (Or.inl hkD)) (degreeD (Or.inr hhD)) hck.symm hkh hgh.symm
        with hflip2 | hceD
    · obtain ⟨M₂, hflip2⟩ := hflip2
      let E := M₂.toColoring
      have degreeE {v : V} (hv : E.color v = .red ∨ E.color v = .blue) :
          vertexDegree G v = 3 := by
        rcases lemma3_6_negative E hv with hdegree | hntr | hce
        · exact hdegree
        · exact (hdone (HasReachableNegativeReduction.after_flip C hflip1
            (HasReachableNegativeReduction.after_flip D hflip2
              (.of_current_ntr E hntr)))).elim
        · exact (hdone (HasReachableNegativeReduction.after_flip C hflip1
            (HasReachableNegativeReduction.after_flip D hflip2
              (.of_current_ce E hce)))).elim
      have heD : D.color e = .red := by
        apply red_of_untouched_red_edge C hflip1 (by simp [he]) (by simp [hf]) hef
        · exact hv (u := (4 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 2) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 2) (by decide)
      have hfD : D.color f = .red := by
        apply red_of_untouched_red_edge C hflip1 (by simp [hf]) (by simp [he]) hef.symm
        · exact hv (u := (5 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (5 : Fin 8)) (v := 2) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 1) (by decide)
        · exact hv (u := (4 : Fin 8)) (v := 2) (by decide)
      have hek : e ≠ k := by
        intro hek
        rw [← hek] at hk
        simp [he] at hk
      have hfkV : f ≠ k := by
        intro hfkV
        rw [← hfkV] at hk
        simp [hf] at hk
      have hik : i ≠ k := by
        intro hik
        rw [hik] at hiD
        simp [hkD] at hiD
      have hgkV : g ≠ k := by
        intro hgkV
        rw [← hgkV] at hk
        simp [hg] at hk
      have hjkV : j ≠ k := by
        intro hjkV
        rw [hjkV] at hjD
        simp [hkD] at hjD
      have heE : E.color e = .red := by
        apply red_of_untouched_red_edge D hflip2 (by simp [heD]) (by simp [hfD]) hef
        · exact hek
        · exact hv (u := (4 : Fin 8)) (v := 7) (by decide)
        · exact hfkV
        · exact hv (u := (5 : Fin 8)) (v := 7) (by decide)
      have hfE : E.color f = .red := by
        apply red_of_untouched_red_edge D hflip2 (by simp [hfD]) (by simp [heD]) hef.symm
        · exact hfkV
        · exact hv (u := (5 : Fin 8)) (v := 7) (by decide)
        · exact hek
        · exact hv (u := (4 : Fin 8)) (v := 7) (by decide)
      have hiE : E.color i = .red := by
        apply red_of_reddish_gains_flipped_blue D hflip2 hiD hih
        · exact hik
        · exact hih.ne
      have hhE : E.color h = .red := by
        apply red_of_flipped_blue_endpoint D hflip2 hgD hgh.symm
        · exact degreeD (Or.inr hhD)
        exact hgkV
      have hkE : E.color k = .blue := by
        apply blue_of_flipped_red_endpoint D hflip2 hcD hck.symm
        · exact degreeD (Or.inl hkD)
        exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
      have hcE : E.color c = .reddish := by
        apply reddish_of_red_loses_flipped_mate D hflip2 hcD hck
        · simpa [SimpleGraph.adj_comm] using hhc
        · exact hck.ne
        · exact hv (u := (2 : Fin 8)) (v := 7) (by decide)
      have hgE : E.color g = .bluish := by
        apply bluish_of_blue_loses_flipped_mate D hflip2 hgD hgh
        · simpa [SimpleGraph.adj_comm] using hkg
        · exact hgkV
        · exact hgh.ne
      have hjE : E.color j = .bluish := by
        apply bluish_of_untouched_bluish D hflip2 hjD
          (by simpa [SimpleGraph.adj_comm] using hkj)
        · exact hjkV
        · intro hjh
          rw [hjh] at hjD
          simp [hhD] at hjD
      have hdE : E.color d = .bluish := by
        have hdk : ¬ G.Adj d k := by
          apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
          · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
          · intro hci
            rw [← hci] at hi
            simp [hc] at hi
          · intro hei
            rw [← hei] at hi
            simp [he] at hi
          · exact hkc
          · exact hek.symm
          · intro hki
            rw [hki] at hck
            exact hic hck.symm
        apply bluish_of_untouched_bluish D hflip2 hdD hdk
        · exact hkd.symm
        · exact hv (u := (3 : Fin 8)) (v := 7) (by decide)
      have haE : E.color a = .reddish := by
        have hah : ¬ G.Adj a h := by
          simpa using nonedge 0 7 (by native_decide)
        apply reddish_of_untouched_reddish D hflip2 haD hah
        · intro hak
          rw [hak] at haD
          simp [hkD] at haD
        · exact hv (u := (0 : Fin 8)) (v := 7) (by decide)
      by_cases hblue : ∃ l, G.Adj f l ∧ E.color l = .blue
      · obtain ⟨l, hfl, hlE⟩ := hblue
        have hgf : G.Adj g f := hfg.symm
        have hgh' : G.Adj g h := hgh
        have hgl : ¬ G.Adj g l :=
          E.bluish_not_adj_blueSide hgE (Or.inl hlE)
        have hgk : ¬ G.Adj g k :=
          E.bluish_not_adj_blueSide hgE (Or.inl hkE)
        have hfh : ¬ G.Adj f h := by
          simpa using nonedge 5 7 (by native_decide)
        have hfk : ¬ G.Adj f k := by
          simpa [SimpleGraph.adj_comm] using
            C.reddish_not_adj_redSide hk (Or.inl hf)
        have hhl : ¬ G.Adj h l := by
          apply not_adj_fourth_neighbor_of_subcubic E.subcubic hih.symm hgh.symm hkh.symm
          · intro higV
            rw [higV] at hi
            simp [hg] at hi
          · exact hik
          · exact hgkV
          · intro hli
            rw [hli] at hlE
            simp [hiE] at hlE
          · intro hlg
            rw [hlg] at hlE
            simp [hgE] at hlE
          · intro hlk
            rw [hlk] at hfl
            exact hfk hfl
        by_cases hlk : G.Adj l k
        · obtain ⟨m, hlm, hmk, hmf⟩ :=
            E.exists_third_neighbor (degreeE (Or.inr hlE)) hfkV.symm
          have hmSide := E.other_neighbor_of_blue_is_redSide
            hlE hkE hlk hlm hmk
          rcases hmSide with hm | hm
          · have hle : ¬ G.Adj l e := by
              rw [SimpleGraph.adj_comm]
              apply not_adj_fourth_neighbor_of_degree_three
                (degreeE (Or.inl heE)) hef hde.symm hej
              · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
              · exact vertex_ne_of_color_eq hfE hjE (by decide)
              · exact vertex_ne_of_color_eq hd hj (by decide)
              · exact hfl.ne.symm
              · exact vertex_ne_of_color_eq hlE hdE (by decide)
              · exact vertex_ne_of_color_eq hlE hjE (by decide)
            have hme : m ≠ e := by
              intro q; subst m; exact hle hlm
            have hfm : ¬ G.Adj f m :=
              E.redSide_not_adj_second_neighbor (by simp [hfE]) (by simp [heE])
                (by simp [hm]) hef.symm hme.symm
            have hceSwap := containsCutEnhancerA_of E.swapSides
              (by simp [hlE]) (by simp [hfE]) (by simp [hm])
              hfl.symm hlm hmf.symm hfm
            exact HasReachableNegativeReduction.after_flip C hflip1
              (HasReachableNegativeReduction.after_flip D hflip2
                (HasReachableNegativeReduction.of_current_ce E
                  ((containsInducedUpToSwap_swapSides IsCutEnhancer E).1 hceSwap)))
          · obtain ⟨q, hgq, hqf, hqh⟩ :=
              exists_third_neighbor_of_degree_three
                (degreeC (Or.inr hg))
                (hv (u := (5 : Fin 8)) (v := 7) (by decide))
            have hqSide : E.color q = .red ∨ E.color q = .reddish := by
              rw [← E.mem_redSide_iff]
              by_contra hqBlue
              exact E.bluish_not_adj_blueSide hgE
                ((E.not_mem_redSide_iff q).1 hqBlue) hgq
            rcases hqSide with hq | hq
            · have hhq : ¬ G.Adj h q := by
                apply not_adj_fourth_neighbor_of_degree_three
                  (degreeE (Or.inl hhE)) hih.symm hgh.symm hkh.symm
                · exact vertex_ne_of_color_eq hiE hgE (by decide)
                · exact hik
                · exact hgkV
                · intro z; subst q; exact hig hgq.symm
                · exact hgq.ne.symm
                · intro z; subst q; exact hgk hgq
              have hqk : ¬ G.Adj q k := by
                rw [SimpleGraph.adj_comm]
                apply not_adj_fourth_neighbor_of_degree_three
                  (degreeE (Or.inr hkE)) hck.symm hkh hlk.symm
                · exact (hv (u := (2 : Fin 8)) (v := 7) (by decide))
                · exact vertex_ne_of_color_eq hcE hlE (by decide)
                · exact vertex_ne_of_color_eq hhE hlE (by decide)
                · exact vertex_ne_of_color_eq hq hcE (by decide)
                · exact hqh
                · exact vertex_ne_of_color_eq hq hlE (by decide)
              have hqe : q ≠ e := by
                intro z; subst q
                exact (nonedge 6 4 (by native_decide)) hgq
              have hqfAdj : ¬ G.Adj q f := by
                rw [SimpleGraph.adj_comm]
                exact E.redSide_not_adj_second_neighbor
                  (by simp [hfE]) (by simp [heE]) (by simp [hq])
                  hef.symm hqe.symm
              have hce := containsCutEnhancerC_of E hhE hq hkE hgE hfE
                hkh.symm hgh.symm hgq.symm hfg.symm hhq
                (by simpa [SimpleGraph.adj_comm] using hfh)
                hqk hqfAdj
                (by simpa [SimpleGraph.adj_comm] using hgk)
                (by simpa [SimpleGraph.adj_comm] using hfk)
                hqh.symm
                (hv (u := (7 : Fin 8)) (v := 5) (by decide))
                hqf
              exact HasReachableNegativeReduction.after_flip C hflip1
                (HasReachableNegativeReduction.after_flip D hflip2
                  (HasReachableNegativeReduction.of_current_ce E hce))
            · have hhfV : h ≠ f := by
                simpa using hv (u := (7 : Fin 8)) (v := 5) (by decide)
              have hn : [k, l, g, h, f].Nodup := by
                simp [hlk.ne.symm,
                  vertex_ne_of_color_eq hkE hgE (by decide),
                  vertex_ne_of_color_eq hkE hhE (by decide),
                  vertex_ne_of_color_eq hkE hfE (by decide),
                  vertex_ne_of_color_eq hlE hgE (by decide),
                  vertex_ne_of_color_eq hlE hhE (by decide), hfl.ne.symm,
                  vertex_ne_of_color_eq hgE hhE (by decide),
                  vertex_ne_of_color_eq hgE hfE (by decide), hhfV]
              have hpent : FormsInducedPentagon G k l g h f := by
                have hkl : G.Adj k l := hlk.symm
                have hhk : G.Adj h k := hkh.symm
                have hlf : G.Adj l f := hfl.symm
                have hhg : G.Adj h g := hgh'.symm
                have hfg' : G.Adj f g := hgf.symm
                have hkg : ¬ G.Adj k g := by
                  simpa [SimpleGraph.adj_comm] using hgk
                have hkf : ¬ G.Adj k f := by
                  simpa [SimpleGraph.adj_comm] using hfk
                have hlg : ¬ G.Adj l g := by
                  simpa [SimpleGraph.adj_comm] using hgl
                have hlh : ¬ G.Adj l h := by
                  simpa [SimpleGraph.adj_comm] using hhl
                have hhf : ¬ G.Adj h f := by
                  simpa [SimpleGraph.adj_comm] using hfh
                refine ⟨?_, ?_⟩
                · intro u v huv
                  apply hn.injective_get
                  fin_cases u <;> fin_cases v <;> exact huv
                · intro u v
                  fin_cases u <;> fin_cases v <;>
                    simp [graphOfEdges, G.adj_comm, hkl, hhk, hfl,
                      hgh', hfg', hgk, hfk, hgl, hhl, hfh]
              have hkNoRed : ∀ z, G.Adj k z → z ≠ h → z ≠ f →
                  E.color z ≠ .red := by
                intro z hkz hzh hzf hz
                have hzEq := E.neighbor_eq_of_three_neighbors (Or.inr hkE)
                  hck.symm hkh hlk.symm
                  (by simpa using hv (u := (2 : Fin 8)) (v := 7) (by decide))
                  (vertex_ne_of_color_eq hcE hlE (by decide))
                  (vertex_ne_of_color_eq hhE hlE (by decide)) hkz
                rcases hzEq with rfl | rfl | rfl
                · simp [hcE] at hz
                · exact (hzh rfl).elim
                · simp [hlE] at hz
              have hlNoRed : ∀ z, G.Adj l z → z ≠ h → z ≠ f →
                  E.color z ≠ .red := by
                intro z hlz hzh hzf hz
                have hzEq := E.neighbor_eq_of_three_neighbors (Or.inr hlE)
                  hlk hfl.symm hlm hfkV.symm hmk.symm hmf.symm hlz
                rcases hzEq with rfl | rfl | rfl
                · simp [hkE] at hz
                · exact (hzf rfl).elim
                · simp [hm] at hz
              have hgNoRed : ∀ z, G.Adj g z → z ≠ h → z ≠ f →
                  E.color z ≠ .red := by
                intro z hgz hzh hzf hz
                by_cases hzf' : z = f
                · exact (hzf hzf').elim
                by_cases hzh' : z = h
                · exact (hzh hzh').elim
                by_cases hzq : z = q
                · subst z
                  exact vertex_ne_of_color_eq hq hz (by decide) rfl
                exact (not_adj_fourth_neighbor_of_degree_three
                  (degreeC (Or.inr hg)) hfg.symm hgh hgq
                  (hv (u := (5 : Fin 8)) (v := 7) (by decide))
                  hqf.symm hqh.symm hzf' hzh' hzq) hgz
              have hswap := lemma5_5 E.swapSides hpent
                  (by simp [hkE]) (by simp [hlE]) (by simp [hgE])
                  (by simp [hhE]) (Or.inl (by simp [hfE]))
                  (by simpa using hkNoRed) (by simpa using hlNoRed)
                  (by simpa using hgNoRed)
              exact HasReachableNegativeReduction.after_flip C hflip1
                (HasReachableNegativeReduction.after_flip D hflip2
                  (HasReachableNegativeReduction.of_swapSides E hswap))
        · have hceSwap := containsCutEnhancerB_of E.swapSides
              (by simp [hgE]) (by simp [hfE]) (by simp [hlE])
              (by simp [hhE]) (by simp [hkE]) hgf hgh' hfl hkh.symm
              hgl hgk hfh hfk (by simpa [SimpleGraph.adj_comm] using hhl) hlk
          have hceE : ContainsCutEnhancer E :=
            (containsInducedUpToSwap_swapSides IsCutEnhancer E).1 hceSwap
          exact HasReachableNegativeReduction.after_flip C hflip1
            (HasReachableNegativeReduction.after_flip D hflip2
              (HasReachableNegativeReduction.of_current_ce E hceE))
      · have heOther : ∀ z, G.Adj e z → z ≠ f →
            E.color z = .bluish := by
          intro z hez hzf
          have hz := C.neighbor_eq_of_three_neighbors (Or.inl he)
            hef hde.symm hej
            (hv (u := (5 : Fin 8)) (v := 3) (by decide))
            (by
              intro hfj
              rw [← hfj] at hj
              simp [hf] at hj)
            (by
              intro hdj
              rw [← hdj] at hj
              simp [hd] at hj) hez
          rcases hz with rfl | rfl | rfl
          · exact (hzf rfl).elim
          · exact hdE
          · exact hjE
        have hfOther : ∀ z, G.Adj f z → z ≠ e →
            E.color z = .bluish := by
          intro z hfz hze
          have hzSide := E.other_neighbor_of_red_is_blueSide
            hfE heE hef.symm hfz hze
          rcases hzSide with hz | hz
          · exact (hblue ⟨z, hfz, hz⟩).elim
          · exact hz
        have hntr := lemma5_4 E heE hfE hef heOther hfOther
        exact HasReachableNegativeReduction.after_flip C hflip1
          (HasReachableNegativeReduction.after_flip D hflip2
            hntr)
    · exact HasReachableNegativeReduction.after_flip C hflip1
        (HasReachableNegativeReduction.of_current_ce D hceD)
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseKJ.lean <==
import Subcubic.Lemma5_9.SetupK
import Subcubic.Lemma5_5

/-!
# Lemma 5.9, Cases (3.4.1) and (3.4.2)

When `k ~ j`, expose the third neighbor `l` of `k`.  A bluish `l` closes
the induced pentagon `b-a-j-k-c-b` and invokes Lemma 5.5.  The blue case is
recorded for Case (3.4.2).
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9KJBlueConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9KConfiguration C a b c d e f g h where
  hkj : G.Adj k j
  l : V
  hl : C.color l = .blue
  hkl : G.Adj k l
  hlc : l ≠ c
  hlj : l ≠ j
  hkdAdj : ¬ G.Adj k d

theorem lemma5_9_case_k_adj_j
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_9KConfiguration C a b c d e f g h)
    (hkj : G.Adj Q.k Q.j) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9KJBlueConfiguration C a b c d e f g h) := by
  classical
  rcases Q with ⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩,
    k, hk, hck, hkb, hkd, hkg, hkdeg⟩
  change G.Adj k j at hkj
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  obtain ⟨l, hkl, hlc, hlj⟩ :=
    exists_third_neighbor_of_degree_three hkdeg
      (vertex_ne_of_color_eq hc hj (by decide))
  have hlSide : C.color l = .blue ∨ C.color l = .bluish := by
    rw [← C.not_mem_redSide_iff]
    intro hlRed
    have hcorrect := C.color_correct k
    rw [hk] at hcorrect
    exact hcorrect.2 ⟨l, hlRed, hkl⟩
  rcases hlSide with hl | hl
  · have hkdAdj : ¬ G.Adj k d := by
      intro q
      exact (C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
        (hv (u := (2 : Fin 8)) (v := 4) (by decide))
        (vertex_ne_of_color_eq hc hi (by decide))
        (vertex_ne_of_color_eq he hi (by decide)) hck.ne.symm
        (vertex_ne_of_color_eq hk he (by decide))
        (by intro z; apply hic; simpa [← z] using hck.symm)) q.symm
    exact Or.inr ⟨{
      toLemma5_9KConfiguration :=
        ⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
          hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩,
          hxy, hij, hnotBoth⟩,
          hic, hideg, t, ht, hit, htd, hth⟩,
          k, hk, hck, hkb, hkd, hkg, hkdeg⟩
      hkj := hkj
      l := l
      hl := hl
      hkl := hkl
      hlc := hlc
      hlj := hlj
      hkdAdj := hkdAdj }⟩
  · left
    have hbk : ¬ G.Adj b k :=
      fun q => C.reddish_not_adj_redSide hk (Or.inl hb) q.symm
    have hak : ¬ G.Adj a k :=
      fun q => C.reddish_not_adj_redSide hk (Or.inl ha) q.symm
    have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
    have hcj : ¬ G.Adj c j :=
      C.bluish_not_adj_blueSide hj (Or.inl hc) ∘ SimpleGraph.Adj.symm
    have hba : G.Adj b a := hab.symm
    have hkc : G.Adj k c := hck.symm
    have haj : G.Adj a j := hja.symm
    have hbj : ¬ G.Adj b j := fun q => hjb q.symm
    have hn : [b, a, k, c, j].Nodup := by
      simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
        List.nodup_nil, not_or, not_false_eq_true, and_true]
      exact ⟨⟨hab.ne.symm, hkb.symm, hbc.ne,
          vertex_ne_of_color_eq hb hj (by decide)⟩,
        ⟨vertex_ne_of_color_eq ha hk (by decide),
          hv (u := (0 : Fin 8)) (v := 2) (by decide), hja.ne.symm⟩,
        ⟨hck.ne.symm, hkj.ne⟩, vertex_ne_of_color_eq hc hj (by decide)⟩
    have hpent : FormsInducedPentagon G b a k c j := by
      refine ⟨?_, ?_⟩
      · intro u v huv
        apply hn.injective_get
        fin_cases u <;> fin_cases v <;> exact huv
      intro u v
      fin_cases u <;> fin_cases v <;>
        simp [graphOfEdges, G.adj_comm, hab, hbc, hck, hkj,
          haj, hbk, hbj, hak, hac, hcj]
    have hbNoBlue :
        ∀ v, G.Adj b v → v ≠ c → v ≠ j → C.color v ≠ .blue := by
      intro v hbV hvc hvj hvblue
      rcases C.neighbor_eq_of_three_neighbors (Or.inl hb)
          hab.symm hbc hby
          (hv (u := (0 : Fin 8)) (v := 2) (by decide)) hya.symm hyc.symm hbV with
        rfl | rfl | rfl
      · simp [ha] at hvblue
      · exact (hvc rfl).elim
      · simp [hy] at hvblue
    have hkNoBlue :
        ∀ v, G.Adj k v → v ≠ c → v ≠ j → C.color v ≠ .blue := by
      intro v hkV hvc hvj hvblue
      by_cases hvl : v = l
      · subst v
        simp [hl] at hvblue
      · exact (not_adj_fourth_neighbor_of_degree_three hkdeg
          hck.symm hkj hkl
          (vertex_ne_of_color_eq hc hj (by decide)) hlc.symm hlj.symm
          hvc hvj hvl hkV).elim
    exact lemma5_5 C hpent hb ha hk hc (Or.inr hj)
      hbNoBlue (fun v hav _ _ => hNoBlueAtA v hav) hkNoBlue

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseKJBlueFlip.lean <==
import Subcubic.Lemma5_9.CaseKJBlueSetup

/-!
# Lemma 5.9, Case (3.4.2): flip the blue edge's red neighbor

After flipping `mn`, the former blue vertex `l` is bluish.  The vertex `j`
stays bluish because its three neighbors `a,e,k` exclude adjacency to the
flipped red vertex `n`.  Cut enhancer `b` then forces the third neighbor of
`a` to be bluish, and Lemma 3.3 does the same for the third neighbor of `b`.
The resulting induced pentagon is passed to Lemma 5.5.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

private theorem restart_kj_with_bluish_l
    (C₀ C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_9KJBlueConfiguration C₀ a b c d e f g h)
    (hk : C.color Q.k = .reddish)
    (hl : C.color Q.l = .bluish)
    (hj : C.color Q.j = .bluish) :
    HasReachableNegativeReduction C := by
  classical
  rcases Q with ⟨⟨⟨⟨⟨i, j, x, y, _, _, _, _, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩,
    k, _, hck, hkb, hkd, hkg, hkdeg⟩,
    hkj, l, _, hkl, hlc, hlj, hkdAdj⟩
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  have haj : G.Adj a j := hja.symm
  have hdjV : d ≠ j := by
    intro q
    apply (nonedge 3 0 (by native_decide))
    rw [q]
    exact hja
  have hcjV : c ≠ j := by
    intro q
    apply (nonedge 0 2 (by native_decide))
    rw [q]
    exact haj

  have finish (hx : C.color x = .bluish) (hy : C.color y = .bluish) :
      HasReachableNegativeReduction C := by
    have hbk : ¬ G.Adj b k :=
      fun q => C.reddish_not_adj_redSide hk (Or.inl hb) q.symm
    have hak : ¬ G.Adj a k :=
      fun q => C.reddish_not_adj_redSide hk (Or.inl ha) q.symm
    have hac : ¬ G.Adj a c := by simpa using nonedge 0 2 (by native_decide)
    have hcj : ¬ G.Adj c j :=
      fun q => C.bluish_not_adj_blueSide hj (Or.inl hc) q.symm
    have hbj : ¬ G.Adj b j := fun q => hjb q.symm
    have hn : [b, a, k, c, j].Nodup := by
      simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
        List.nodup_nil, not_or, not_false_eq_true, and_true]
      exact ⟨⟨hab.ne.symm, hkb.symm, hbc.ne,
          vertex_ne_of_color_eq hb hj (by decide)⟩,
        ⟨vertex_ne_of_color_eq ha hk (by decide),
          hv (u := (0 : Fin 8)) (v := 2) (by decide), hja.ne.symm⟩,
        ⟨hck.ne.symm, hkj.ne⟩,
        hcjV⟩
    have hpent : FormsInducedPentagon G b a k c j := by
      refine ⟨?_, ?_⟩
      · intro u v huv
        apply hn.injective_get
        fin_cases u <;> fin_cases v <;> exact huv
      intro u v
      fin_cases u <;> fin_cases v <;>
        simp [graphOfEdges, G.adj_comm, hab, hbc, hck, hkj,
          haj, hbk, hbj, hak, hac, hcj]
    have hbNoBlue :
        ∀ v, G.Adj b v → v ≠ c → v ≠ j → C.color v ≠ .blue := by
      intro v hbv hvc hvj hvblue
      rcases C.neighbor_eq_of_three_neighbors (Or.inl hb)
          hab.symm hbc hby
          (hv (u := (0 : Fin 8)) (v := 2) (by decide)) hya.symm hyc.symm hbv with
        rfl | rfl | rfl
      · simp [ha] at hvblue
      · exact (hvc rfl).elim
      · simp [hy] at hvblue
    have haNoBlue :
        ∀ v, G.Adj a v → v ≠ c → v ≠ j → C.color v ≠ .blue := by
      intro v hav hvc hvj hvblue
      have hbjV : b ≠ j := vertex_ne_of_color_eq hb hj (by decide)
      rcases C.neighbor_eq_of_three_neighbors (Or.inl ha)
          hab hja.symm hax
          hbjV hxb.symm hxj.symm hav with rfl | rfl | rfl
      · simp [hb] at hvblue
      · exact (hvj rfl).elim
      · simp [hx] at hvblue
    have hkNoBlue :
        ∀ v, G.Adj k v → v ≠ c → v ≠ j → C.color v ≠ .blue := by
      intro v hkv hvc hvj hvblue
      by_cases hvc' : v = c
      · exact (hvc hvc').elim
      by_cases hvj' : v = j
      · exact (hvj hvj').elim
      by_cases hvl' : v = l
      · subst v; simp [hl] at hvblue
      exact (not_adj_fourth_neighbor_of_degree_three hkdeg
        hck.symm hkj hkl
        hcjV
        hlc.symm hlj.symm hvc' hvj' hvl') hkv |>.elim
    exact lemma5_5 C hpent hb ha hk hc (Or.inr hj)
      hbNoBlue haNoBlue hkNoBlue

  have hxSide := C.other_neighbor_of_red_is_blueSide ha hb hab hax hxb
  rcases hxSide with hx | hx
  · have hjx : ¬ G.Adj j x :=
        C.bluish_not_adj_blueSide hj (Or.inl hx)
    have hjd : ¬ G.Adj j d := C.bluish_not_adj_blueSide hj (Or.inl hd)
    have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
    have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
    have hxe : ¬ G.Adj x e := by
      intro hxe
      exact (C.not_adj_fourth_neighbor (Or.inl he)
        hef hde.symm hej
        (hv (u := (5 : Fin 8)) (v := 3) (by decide))
        (vertex_ne_of_color_eq hf hj (by decide))
        (vertex_ne_of_color_eq hd hj (by decide))
        (by intro q; subst x; exact (nonedge 0 5 (by native_decide)) hax)
        (by intro q; subst x; exact (nonedge 0 3 (by native_decide)) hax)
        hxj) hxe.symm
    have hxc : x ≠ c := by
      intro q; subst x; exact (nonedge 0 2 (by native_decide)) hax
    have hxd : ¬ G.Adj x d := by
      simpa [SimpleGraph.adj_comm] using
        C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
          (by simp [hx]) hcd.symm hxc.symm
    have hceSwap := containsCutEnhancerB_of C.swapSides
      (by simp [hj]) (by simp [ha]) (by simp [hx])
      (by simp [he]) (by simp [hd])
      hja hej.symm hax hde.symm hjx hjd hae had hxe hxd
    exact HasReachableNegativeReduction.of_current_ce C
      ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  · have hySide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hby hya
    have hyd : y ≠ d := by
      intro q; subst y; exact (nonedge 1 3 (by native_decide)) hby
    rcases lemma3_3 C hb hc hd hySide hbc hby hcd hyc.symm hyd.symm with
      hy | hce
    · exact finish hx hy
    · exact HasReachableNegativeReduction.of_current_ce C hce

theorem lemma5_9_case_kj_blue_flip
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (Q : Lemma5_9KJBlueMConfiguration C a b c d e f g h) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨Q, hkh, hla, m, hm, hlm, n, hn, hmn,
    hma, hmb, hmf, hme, hmi, hnl⟩
  have hnCorrect := C.color_correct n
  rw [hn] at hnCorrect
  obtain ⟨_, r, hrSide, hnr⟩ := hnCorrect
  have hr : C.color r = .red := by
    rcases (C.mem_redSide_iff r).1 hrSide with hr | hr
    · exact hr
    · exact (C.reddish_not_adj_redSide hr (Or.inl hn) hnr.symm).elim
  rcases exists_flipAt_or_cutEnhancer C hn hm hr Q.hl
      (degreeC (Or.inl hn)) (degreeC (Or.inr hm)) hnr hmn.symm hlm.symm with
    ⟨M, hflip⟩ | hce
  · let D := M.toColoring
    dsimp [FormsInducedPath8] at hpath
    rcases hpath with ⟨hinj, hedge⟩
    have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
    have hv {u v : Fin 8} (huv : u ≠ v) :
        (![a, b, c, d, e, f, g, h] u) ≠
          (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
    have edge (u v : Fin 8) (huv : (graphOfEdges
        [(0, 1), (1, 2), (2, 3), (3, 4),
         (4, 5), (5, 6), (6, 7)]).Adj u v) :
        G.Adj (![a, b, c, d, e, f, g, h] u)
          (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
    have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
    have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
    have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
    have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
    have hnA : n ≠ a := by intro q; subst n; exact hma hmn
    have hnB : n ≠ b := by intro q; subst n; exact hmb hmn
    have hnE : n ≠ e := by intro q; subst n; exact hme hmn
    have hnF : n ≠ f := by intro q; subst n; exact hmf hmn
    have hmA := vertex_ne_of_color_eq hm ha (by decide)
    have hmB := vertex_ne_of_color_eq hm hb (by decide)
    have hmE := vertex_ne_of_color_eq hm he (by decide)
    have hmF := vertex_ne_of_color_eq hm hf (by decide)
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hnA.symm hmA.symm hnB.symm hmB.symm
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hnB.symm hmB.symm hnA.symm hmA.symm
    have heD : D.color e = .red :=
      red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf])
        hef
        hnE.symm hmE.symm hnF.symm hmF.symm
    have hfD : D.color f = .red :=
      red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he])
        hef.symm
        hnF.symm hmF.symm hnE.symm hmE.symm
    have hdlV : d ≠ Q.l := by
      intro q
      apply Q.hkdAdj
      simpa [q] using Q.hkl
    have hcl : ¬ G.Adj c Q.l := by
      apply C.blueSide_not_adj_second_neighbor (by simp [hc]) (by simp [hd])
        (by simp [Q.hl]) hcd
      exact hdlV
    have hcM : c ≠ m := by intro q; subst m; exact hcl hlm.symm
    have hdM : d ≠ m := by
      intro q; subst m
      have hdl := C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
        (by simp [Q.hl]) hcd.symm Q.hlc.symm
      exact hdl hlm.symm
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (vertex_ne_of_color_eq hc hn (by decide)) hcM
        (vertex_ne_of_color_eq hd hn (by decide)) hdM
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (vertex_ne_of_color_eq hd hn (by decide)) hdM
        (vertex_ne_of_color_eq hc hn (by decide)) hcM
    have hkm : ¬ G.Adj Q.k m := by
      apply not_adj_fourth_neighbor_of_degree_three Q.hkdeg Q.hck.symm Q.hkj Q.hkl
      · exact vertex_ne_of_color_eq hc Q.hj (by decide)
      · exact Q.hlc.symm
      · exact Q.hlj.symm
      · exact hcM.symm
      · exact vertex_ne_of_color_eq hm Q.hj (by decide)
      · exact hlm.ne.symm
    have hkD : D.color Q.k = .reddish :=
      reddish_of_untouched_reddish C hflip Q.hk hkm
        (vertex_ne_of_color_eq Q.hk hn (by decide))
        (vertex_ne_of_color_eq Q.hk hm (by decide))
    have hlD : D.color Q.l = .bluish :=
      bluish_of_blue_loses_flipped_mate C hflip Q.hl hlm
        (fun q => hnl q.symm)
        (vertex_ne_of_color_eq Q.hl hn (by decide)) hlm.ne
    have hjn : ¬ G.Adj Q.j n := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hej.symm Q.hja Q.hkj.symm
      · exact hv (u := (4 : Fin 8)) (v := 0) (by decide)
      · exact vertex_ne_of_color_eq he Q.hk (by decide)
      · exact vertex_ne_of_color_eq ha Q.hk (by decide)
      · exact hnE
      · exact hnA
      · exact vertex_ne_of_color_eq hn Q.hk (by decide)
    have hjD : D.color Q.j = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hj hjn
      · exact vertex_ne_of_color_eq Q.hj hn (by decide)
      · exact vertex_ne_of_color_eq Q.hj hm (by decide)
    have hdone := restart_kj_with_bluish_l C D hp haD hbD hcD hdD heD hfD
      Q hkD hlD hjD
    exact HasReachableNegativeReduction.after_flip C hflip hdone
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseKJBlueSetup.lean <==
import Subcubic.Lemma5_9.CaseKJ
import Subcubic.Lemma5_4

/-!
# Lemma 5.9, Case (3.4.2): setup

Here the third neighbor `l` of `k` is blue.  Cut enhancers `e` and `b`
exclude `k-h` and every red neighbor of `l`.  We then expose the blue mate
`m` of `l`; the no-red-neighbor branch is isolated, while the other branch
is recorded for the flip `mn`.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9KJBlueMConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9KJBlueConfiguration C a b c d e f g h where
  hkh : ¬ G.Adj k h
  hla : ¬ G.Adj l a
  m : V
  hm : C.color m = .blue
  hlm : G.Adj l m
  n : V
  hn : C.color n = .red
  hmn : G.Adj m n
  hma : ¬ G.Adj m a
  hmb : ¬ G.Adj m b
  hmf : ¬ G.Adj m f
  hme : ¬ G.Adj m e
  hmi : ¬ G.Adj m i
  hnl : ¬ G.Adj n l

theorem lemma5_9_case_kj_blue_setup
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (Q : Lemma5_9KJBlueConfiguration C a b c d e f g h) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9KJBlueMConfiguration C a b c d e f g h) := by
  classical
  by_contra hfinal
  push Not at hfinal
  have noCE (hce : ContainsCutEnhancer C) : False :=
    hfinal.1 (HasReachableNegativeReduction.of_current_ce C hce)
  have noResult (hr : HasReachableNegativeReduction C) : False := hfinal.1 hr
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (noResult (.of_current_ntr C hntr)).elim
    · exact (noResult (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩,
    k, hk, hck, hkb, hkd, hkg, hkdeg⟩,
    hkj, l, hl, hkl, hlc, hlj, hkdAdjStored⟩
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab : G.Adj a b := by simpa using edge 0 1 (by native_decide)
  have hbc : G.Adj b c := by simpa using edge 1 2 (by native_decide)
  have hcd : G.Adj c d := by simpa using edge 2 3 (by native_decide)
  have hde : G.Adj d e := by simpa using edge 3 4 (by native_decide)
  have hef : G.Adj e f := by simpa using edge 4 5 (by native_decide)
  have hfg : G.Adj f g := by simpa using edge 5 6 (by native_decide)
  have hgh : G.Adj g h := by simpa using edge 6 7 (by native_decide)
  have hkdAdj : ¬ G.Adj k d := by
    intro q
    exact (C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde hdi
      (hv (u := (2 : Fin 8)) (v := 4) (by decide))
      (vertex_ne_of_color_eq hc hi (by decide))
      (vertex_ne_of_color_eq he hi (by decide)) hck.ne.symm
      (vertex_ne_of_color_eq hk he (by decide))
      (by intro q; subst k; exact hic hck.symm)) q.symm

  have hkh : ¬ G.Adj k h := by
    intro hkh
    have hak : ¬ G.Adj a k :=
      fun q => C.reddish_not_adj_redSide hk (Or.inl ha) q.symm
    have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
    have hai : ¬ G.Adj a i :=
      fun q => C.reddish_not_adj_redSide hi (Or.inl ha) q.symm
    have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
    have hah : ¬ G.Adj a h := by simpa using nonedge 0 7 (by native_decide)
    have hke : ¬ G.Adj k e :=
      C.reddish_not_adj_redSide hk (Or.inl he)
    have hki : ¬ G.Adj k i :=
      C.reddish_not_adj_redSide hk (Or.inr hi)
    have hei : ¬ G.Adj e i :=
      fun q => C.reddish_not_adj_redSide hi (Or.inl he) q.symm
    have heh : ¬ G.Adj e h := by simpa using nonedge 4 7 (by native_decide)
    have hjd : ¬ G.Adj j d :=
      C.bluish_not_adj_blueSide hj (Or.inl hd)
    have hjh : ¬ G.Adj j h :=
      C.bluish_not_adj_blueSide hj (Or.inl hh)
    have hdh : ¬ G.Adj d h := by simpa using nonedge 3 7 (by native_decide)
    have hnCE : [a, k, e, i, j, d, h].Nodup := by
      simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil,
        List.nodup_nil, not_or, not_false_eq_true, and_true]
      exact ⟨⟨vertex_ne_of_color_eq ha hk (by decide),
          hv (u := (0 : Fin 8)) (v := 4) (by decide),
          vertex_ne_of_color_eq ha hi (by decide), hja.ne.symm,
          hv (u := (0 : Fin 8)) (v := 3) (by decide),
          hv (u := (0 : Fin 8)) (v := 7) (by decide)⟩,
        ⟨vertex_ne_of_color_eq hk he (by decide),
          (by intro q; subst k; exact hic hck.symm), hkj.ne, hkd,
          hkh.ne⟩,
        ⟨vertex_ne_of_color_eq he hi (by decide), hej.ne,
          hde.ne.symm, hv (u := (4 : Fin 8)) (v := 7) (by decide)⟩,
        ⟨vertex_ne_of_color_eq hi hj (by decide), hdi.ne.symm, hih.ne⟩,
        ⟨vertex_ne_of_color_eq hj hd (by decide),
          vertex_ne_of_color_eq hj hh (by decide)⟩,
        hv (u := (3 : Fin 8)) (v := 7) (by decide)⟩
    exact noCE (containsCutEnhancerE_of C
      ha hk he hi hj hd hh hja.symm hkj hkh hej hde.symm
      hdi.symm hih hak hae hai had hah hke hki hkdAdj hei heh
      hij hjd hjh hdh hnCE)

  have hla : ¬ G.Adj l a := by
    intro hla
    exact hNoBlueAtA l hla.symm hl

  have hdlAdj : ¬ G.Adj d l := by
    apply C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
      (by simp [hl]) hcd.symm
    exact hlc.symm
  have hcl : ¬ G.Adj c l := by
    apply C.blueSide_not_adj_second_neighbor (by simp [hc]) (by simp [hd])
      (by simp [hl]) hcd
    intro q
    subst l
    exact hkdAdj hkl
  have hhlAdj : ¬ G.Adj h l := by
    apply C.blueSide_not_adj_second_neighbor (by simp [hh]) (by simp [hg])
      (by simp [hl]) hgh.symm
    intro q
    subst l
    exact hkg hkl
  have hgl : ¬ G.Adj g l := by
    apply C.blueSide_not_adj_second_neighbor (by simp [hg]) (by simp [hh])
      (by simp [hl]) hgh
    intro q
    subst l
    exact hkh hkl

  have lNoRed : ∀ z, G.Adj l z → C.color z ≠ .red := by
    intro z hlz hz
    have hkz : ¬ G.Adj k z :=
      C.reddish_not_adj_redSide hk (Or.inl hz)
    have hbl : ¬ G.Adj b l := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        hab.symm hbc hby
      · exact hv (u := (0 : Fin 8)) (v := 2) (by decide)
      · exact hya.symm
      · exact hyc.symm
      · exact vertex_ne_of_color_eq hl ha (by decide)
      · exact hlc
      · exact vertex_ne_of_color_eq hl hy (by decide)
    have hcz : ¬ G.Adj c z := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        hbc.symm hcd hck
      · exact hv (u := (1 : Fin 8)) (v := 3) (by decide)
      · exact hkb.symm
      · exact hkd.symm
      · intro q; subst z; exact hbl hlz.symm
      · exact vertex_ne_of_color_eq hz hd (by decide)
      · exact vertex_ne_of_color_eq hz hk (by decide)
    have hbz : ¬ G.Adj b z :=
      C.redSide_not_adj_second_neighbor (by simp [hb]) (by simp [ha])
        (by simp [hz]) hab.symm
        (by intro q; subst z; exact hla hlz)
    exact noCE (containsCutEnhancerB_of C hk hc hb hl hz
      hck.symm hkl hbc.symm hlz
      (C.reddish_not_adj_redSide hk (Or.inl hb)) hkz
      hcl hcz hbl hbz)

  obtain ⟨m, hm, hlm⟩ := C.exists_blue_mate hl
  by_cases hmHasRed : ∃ n, G.Adj m n ∧ C.color n = .red
  · rcases hmHasRed with ⟨n, hmn, hn⟩
    have hma : ¬ G.Adj m a := by
      intro q
      exact hNoBlueAtA m q.symm hm
    have hmb : ¬ G.Adj m b := by
      intro hmb
      apply (not_adj_fourth_neighbor_of_subcubic C.subcubic
        hab.symm hbc hby
        (hv (u := (0 : Fin 8)) (v := 2) (by decide)) hya.symm hyc.symm
        (vertex_ne_of_color_eq hm ha (by decide))
        (by
          intro q
          subst m
          exact hcl hlm.symm)
        (vertex_ne_of_color_eq hm hy (by decide)))
      exact hmb.symm
    have hmf : ¬ G.Adj m f := by
      obtain ⟨r, hfr, hre, hrg⟩ := C.exists_third_neighbor (degreeC (Or.inl hf))
        (hv (u := (4 : Fin 8)) (v := 6) (by decide))
      have hrSide := C.other_neighbor_of_red_is_blueSide hf he hef.symm hfr hre
      have hrh : r ≠ h := by intro q; subst r; exact (nonedge 5 7 (by native_decide)) hfr
      rcases lemma3_3 C hf hg hh hrSide hfg hfr hgh hrg.symm hrh.symm with hr | hce
      · intro hmf
        have hmg : m ≠ g := by
          intro q
          subst m
          exact hgl hlm.symm
        exact (not_adj_fourth_neighbor_of_subcubic C.subcubic
          hef.symm hfg hfr
          (hv (u := (4 : Fin 8)) (v := 6) (by decide)) hre.symm hrg.symm
          (vertex_ne_of_color_eq hm he (by decide)) hmg
          (vertex_ne_of_color_eq hm hr (by decide))) hmf.symm
      · exact (noCE hce).elim
    have hmi : ¬ G.Adj m i := by
      intro hmi
      have hcm : c ≠ m := by
        intro q
        subst m
        exact hcl hlm.symm
      have hgm : g ≠ m := by
        intro q
        subst m
        exact hgl hlm.symm
      have hdm : ¬ G.Adj d m :=
        C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
          (by simp [hm]) hcd.symm hcm
      have hhm : ¬ G.Adj h m :=
        C.blueSide_not_adj_second_neighbor (by simp [hh]) (by simp [hg])
          (by simp [hm]) hgh.symm hgm
      have hmd : m ≠ d := by
        intro q
        subst m
        exact hdlAdj hlm.symm
      have hmh : m ≠ h := by
        intro q
        subst m
        exact hhlAdj hlm.symm
      have hem : ¬ G.Adj e m := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic hde.symm hef hej
        · exact hv (u := (3 : Fin 8)) (v := 5) (by decide)
        · exact vertex_ne_of_color_eq hd hj (by decide)
        · exact vertex_ne_of_color_eq hf hj (by decide)
        · exact hmd
        · exact vertex_ne_of_color_eq hm hf (by decide)
        · exact vertex_ne_of_color_eq hm hj (by decide)
      have hceSwap := containsCutEnhancerC_of C.swapSides
        (a := d) (b := h) (c := e) (d := i) (e := m)
        (by simp [hd]) (by simp [hh]) (by simp [he]) (by simp [hi])
        (by simp [hm]) hde hdi hih.symm hmi.symm
        (by simpa using nonedge 3 7 (by native_decide))
        hdm
        (by simpa using nonedge 7 4 (by native_decide))
        hhm
        (fun q => C.reddish_not_adj_redSide hi (Or.inl he) q.symm)
        hem
        (hv (u := (3 : Fin 8)) (v := 7) (by decide))
        hmd.symm hmh.symm
      exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    have hnl : ¬ G.Adj n l := by
      intro hnl
      have hkn : ¬ G.Adj k n :=
        C.reddish_not_adj_redSide hk (Or.inl hn)
      have hcn : ¬ G.Adj c n := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic hbc.symm hcd hck
        · exact hv (u := (1 : Fin 8)) (v := 3) (by decide)
        · exact hkb.symm
        · exact hkd.symm
        · intro q; subst n; exact hmb hmn
        · exact vertex_ne_of_color_eq hn hd (by decide)
        · exact vertex_ne_of_color_eq hn hk (by decide)
      have hbl : ¬ G.Adj b l := by
        intro q
        exact lNoRed b q.symm hb
      have hbn : ¬ G.Adj b n :=
        C.redSide_not_adj_second_neighbor (by simp [hb]) (by simp [ha])
          (by simp [hn]) hab.symm
          (by intro q; subst n; exact hma hmn)
      exact noCE (containsCutEnhancerB_of C hk hc hb hl hn
        hck.symm hkl hbc.symm hnl.symm
        (C.reddish_not_adj_redSide hk (Or.inl hb)) hkn
        hcl hcn hbl hbn)
    exact hfinal.2.false {
      toLemma5_9KJBlueConfiguration :=
        ⟨⟨⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
          hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
          hic, hideg, t, ht, hit, htd, hth⟩,
          k, hk, hck, hkb, hkd, hkg, hkdeg⟩,
          hkj, l, hl, hkl, hlc, hlj, hkdAdjStored⟩
      hkh := hkh
      hla := hla
      m := m
      hm := hm
      hlm := hlm
      n := n
      hn := hn
      hmn := hmn
      hma := hma
      hmb := hmb
      hmf := hmf
      hme := by
        intro q
        exact (not_adj_fourth_neighbor_of_subcubic C.subcubic hde.symm hef hej
          (hv (u := (3 : Fin 8)) (v := 5) (by decide))
          (vertex_ne_of_color_eq hd hj (by decide))
          (vertex_ne_of_color_eq hf hj (by decide))
          (by intro q; subst m; exact hdlAdj hlm.symm)
          (vertex_ne_of_color_eq hm hf (by decide))
          (vertex_ne_of_color_eq hm hj (by decide))) q.symm
      hmi := hmi
      hnl := hnl }
  · have mNoRed : ∀ z, G.Adj m z → z ≠ l → C.color z = .reddish := by
      intro z hmz hzl
      have hzSide := C.other_neighbor_of_blue_is_redSide hm hl hlm.symm hmz hzl
      rcases hzSide with hz | hz
      · exact (hmHasRed ⟨z, hmz, hz⟩).elim
      · exact hz
    have lOther : ∀ z, G.Adj l z → z ≠ m → C.color z = .reddish := by
      intro z hlz hzm
      have hzSide := C.other_neighbor_of_blue_is_redSide hl hm hlm hlz hzm
      rcases hzSide with hz | hz
      · exact (lNoRed z hlz hz).elim
      · exact hz
    have hdoneSwap := lemma5_4 C.swapSides (by simp [hl]) (by simp [hm]) hlm
      (by intro z hlz hzm; simp [lOther z hlz hzm])
      (by intro z hmz hzl; simp [mNoRed z hmz hzl])
    exact noResult (HasReachableNegativeReduction.of_swapSides C hdoneSwap)

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseMixed.lean <==
import Subcubic.Lemma5_9.CaseMixedFlip

/-! Assembly of Lemma 5.9, Case (3.4.4.3.2). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_lm_mixed
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .blue) :
    HasReachableNegativeReduction C := by
  rcases lemma5_9_case_lm_mixed_setup C hpath ha hb hc hd he hf hg hh Q hl hm with
    hresult | hconfig
  · exact hresult
  · obtain ⟨P⟩ := hconfig
    by_cases hpl : G.Adj P.p P.l
    · exact lemma5_9_case_lm_mixed_adjacent C hpath ha hb hc hd he hf hg hh P hpl
    · exact lemma5_9_case_lm_mixed_flip C hpath ha hb hc hd he hf hg hh P hpl

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseMixedAdjacent.lean <==
import Subcubic.Lemma5_9.CaseMixedSetup

/-! Lemma 5.9, Case (3.4.4.3.2.1): the red neighbor `p` meets `l`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_lm_mixed_adjacent
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9MixedPConfiguration C a b c d e f g h)
    (hpl : G.Adj Q.p Q.l) :
    HasReachableNegativeReduction C := by
  classical
  by_contra hgoal
  have noResult (hr : HasReachableNegativeReduction C) : False := hgoal hr
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (noResult (.of_current_ntr C hntr)).elim
    · exact (noResult (.of_current_ce C hce)).elim
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noResult (HasReachableNegativeReduction.of_current_ce C hce)
  have noNTR (hntr : ContainsNegativeTailReducer C) : False :=
    noResult (HasReachableNegativeReduction.of_current_ntr C hntr)
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all

  have hla : ¬ G.Adj Q.l a := by
    intro hla
    have hdj : ¬ G.Adj d Q.j :=
      C.bluish_not_adj_blueSide Q.hj (Or.inl hd) ∘ SimpleGraph.Adj.symm
    have hdl : ¬ G.Adj d Q.l :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hd) ∘ SimpleGraph.Adj.symm
    have hdn : ¬ G.Adj d Q.n :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [Q.hn]) hcd.symm Q.hnc.symm
    have hda : ¬ G.Adj d a := by simpa using nonedge 3 0 (by native_decide)
    have hne : ¬ G.Adj Q.n e := by
      rw [SimpleGraph.adj_comm]
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne Q.hn hf (by decide)
      · exact Q.hnd
      · exact color_ne Q.hn Q.hj (by decide)
    have hdp : ¬ G.Adj d Q.p := by
      apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
      · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
      · exact color_ne hc Q.hi (by decide)
      · exact color_ne he Q.hi (by decide)
      · exact color_ne Q.hp hc (by decide)
      · intro h
        change Q.p = e at h
        apply hne
        convert Q.hnp using 1
        exact h.symm
      · exact color_ne Q.hp Q.hi (by decide)
    have hjl : ¬ G.Adj Q.j Q.l :=
      C.bluish_not_adj_blueSide Q.hj (Or.inr Q.hl)
    have hjn : ¬ G.Adj Q.j Q.n :=
      C.bluish_not_adj_blueSide Q.hj (Or.inl Q.hn)
    have hln : ¬ G.Adj Q.l Q.n :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hn)
    have hle : ¬ G.Adj Q.l e := by
      rw [SimpleGraph.adj_comm]
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne Q.hl hf (by decide)
      · exact color_ne Q.hl hd (by decide)
      · exact fun h => Q.hkj (by simpa [h] using Q.hkl)
    have hea : ¬ G.Adj e a := by simpa using nonedge 4 0 (by native_decide)
    have hep : ¬ G.Adj e Q.p :=
      C.redSide_not_adj_second_neighbor
        (by simp [he]) (by simp [hf]) (by simp [Q.hp]) hef
        (by
          intro h
          change f = Q.p at h
          apply Q.hnf
          convert Q.hnp using 1)
    have hap : ¬ G.Adj a Q.p :=
      C.redSide_not_adj_second_neighbor
        (by simp [ha]) (by simp [hb]) (by simp [Q.hp]) hab
        (by
          intro h
          change b = Q.p at h
          apply Q.hnb
          convert Q.hnp using 1)
    have hjlV : Q.j ≠ Q.l := by
      intro h
      apply Q.hkj
      simpa [h] using Q.hkl
    have hepV : e ≠ Q.p := by
      intro h
      change e = Q.p at h
      apply hne
      convert Q.hnp using 1
    have hapV : a ≠ Q.p := by
      intro h
      change a = Q.p at h
      apply Q.hna
      convert Q.hnp using 1
    have heaV : e ≠ a := (hv (u := (0 : Fin 8)) (v := 4) (by decide)).symm
    have hnodup : [d, Q.j, Q.l, Q.n, e, a, Q.p].Nodup := by
      simp [color_ne hd Q.hj (by decide), color_ne hd Q.hl (by decide),
        Q.hnd.symm, color_ne hd he (by decide), color_ne hd ha (by decide),
        color_ne hd Q.hp (by decide),
        hjlV,
        color_ne Q.hj Q.hn (by decide), color_ne Q.hj he (by decide),
        color_ne Q.hj ha (by decide), color_ne Q.hj Q.hp (by decide),
        color_ne Q.hl Q.hn (by decide), color_ne Q.hl he (by decide),
        color_ne Q.hl ha (by decide), color_ne Q.hl Q.hp (by decide),
        color_ne Q.hn he (by decide), color_ne Q.hn ha (by decide),
        color_ne Q.hn Q.hp (by decide),
        heaV, hepV, hapV]
    have hceSwap := containsCutEnhancerF_of C.swapSides
      (by simp [hd]) (by simp [Q.hj]) (by simp [Q.hl])
      (by simp [Q.hn]) (by simp [he]) (by simp [ha]) (by simp [Q.hp])
      hde Q.hej.symm Q.hja hla hpl.symm Q.hnp
      (by simpa [SimpleGraph.adj_comm] using hdj)
      (by simpa [SimpleGraph.adj_comm] using hdl) hdn
      (by simpa [SimpleGraph.adj_comm] using hda)
      (by simpa [SimpleGraph.adj_comm] using hdp) hjl hjn
      (by simpa [SimpleGraph.adj_comm] using Q.hpj) hln hle
      hne (by simpa [SimpleGraph.adj_comm] using Q.hna)
      hea hep hap hnodup
    exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)

  have hapV : a ≠ Q.p := by
    intro hap
    have hna : G.Adj Q.n a := by
      convert Q.hnp using 1
    exact Q.hna hna
  have hbp : ¬ G.Adj b Q.p :=
    C.redSide_not_adj_second_neighbor
      (by simp [hb]) (by simp [ha]) (by simp [Q.hp]) hab.symm hapV
  have hbpV : b ≠ Q.p := by
    intro h
    apply Q.hnb
    convert Q.hnp using 1
  have hcp : ¬ G.Adj c Q.p := by
    apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hck
    · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
    · exact color_ne hd Q.hk (by decide)
    · exact color_ne hb Q.hk (by decide)
    · exact color_ne Q.hp hd (by decide)
    · exact hbpV.symm
    · exact color_ne Q.hp Q.hk (by decide)
  have hcn : ¬ G.Adj c Q.n :=
    C.blueSide_not_adj_second_neighbor
      (by simp [hc]) (by simp [hd]) (by simp [Q.hn]) hcd Q.hnd.symm
  have hlb : ¬ G.Adj Q.l b := by
    intro hlb
    have hlc : ¬ G.Adj Q.l c :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hc)
    have hln : ¬ G.Adj Q.l Q.n :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hn)
    have hceSwap := containsCutEnhancerB_of C.swapSides
      (by simp [Q.hl]) (by simp [hb]) (by simp [hc])
      (by simp [Q.hp]) (by simp [Q.hn])
      hlb hpl.symm hbc Q.hnp.symm
      (by simpa [SimpleGraph.adj_comm] using hlc) hln
      (by simpa [SimpleGraph.adj_comm] using hbp)
      (by simpa [SimpleGraph.adj_comm] using Q.hnb) hcp hcn
    exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  have hfpV : f ≠ Q.p := by
    intro h
    apply Q.hnf
    convert Q.hnp using 1
  have hfp : ¬ G.Adj f Q.p :=
    C.redSide_not_adj_second_neighbor
      (by simp [hf]) (by simp [he]) (by simp [Q.hp]) hef.symm
      (by
        intro hep
        apply Q.hpj
        convert Q.hej using 1
        exact hep.symm)
  have hgn : ¬ G.Adj g Q.n :=
    C.blueSide_not_adj_second_neighbor
      (by simp [hg]) (by simp [hh]) (by simp [Q.hn]) hgh Q.hnh.symm
  have hlf : ¬ G.Adj Q.l f := by
    intro hlf
    have hlg : ¬ G.Adj Q.l g :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl hg)
    have hln : ¬ G.Adj Q.l Q.n :=
      C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hn)
    have hceSwap := containsCutEnhancerB_of C.swapSides
      (by simp [Q.hl]) (by simp [hf]) (by simp [hg])
      (by simp [Q.hp]) (by simp [Q.hn])
      hlf hpl.symm hfg Q.hnp.symm
      (by simpa [SimpleGraph.adj_comm] using hlg) hln
      (by simpa [SimpleGraph.adj_comm] using hfp)
      (by simpa [SimpleGraph.adj_comm] using Q.hnf)
      (by simpa [SimpleGraph.adj_comm] using Q.hpg) hgn
    exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)

  -- The rest of this branch starts by exposing the third neighbor of `l`.
  rcases lemma3_7 C.swapSides (by simp [Q.hn]) (by simp [Q.hp])
      (by simp [Q.hl]) Q.hnp hpl with hldeg | hce
  · obtain ⟨q, hlq, hqk, hqp⟩ :=
      exists_third_neighbor_of_degree_three hldeg
        (color_ne Q.hk Q.hp (by decide))
    have hqSide : C.color q = .red ∨ C.color q = .reddish := by
      rw [← C.mem_redSide_iff]
      by_contra hqMem
      exact C.bluish_not_adj_blueSide Q.hl
        ((C.not_mem_redSide_iff q).1 hqMem) hlq
    -- The red and reddish alternatives are completed below.
    rcases hqSide with hq | hq
    · have hqa : q ≠ a := by
        intro h
        apply hla
        convert hlq using 1
        exact h.symm
      have hqb : ¬ G.Adj q b :=
        by simpa [SimpleGraph.adj_comm] using
          C.redSide_not_adj_second_neighbor
            (by simp [hb]) (by simp [ha]) (by simp [hq]) hab.symm hqa.symm
      have hqbV : q ≠ b := by
        intro h
        apply hlb
        convert hlq using 1
        exact h.symm
      have hmp : ¬ G.Adj Q.m Q.p := by
        apply C.not_adj_fourth_neighbor (Or.inr Q.hm)
          Q.hmn Q.hkm.symm Q.hmo
        · exact color_ne Q.hn Q.hk (by decide)
        · exact color_ne Q.hn Q.ho (by decide)
        · exact Q.hon.symm
        · exact Q.hnp.ne.symm
        · exact color_ne Q.hp Q.hk (by decide)
        · exact color_ne Q.hp Q.ho (by decide)
      have hmq : ¬ G.Adj Q.m q := by
        apply C.not_adj_fourth_neighbor (Or.inr Q.hm)
          Q.hmn Q.hkm.symm Q.hmo
        · exact color_ne Q.hn Q.hk (by decide)
        · exact color_ne Q.hn Q.ho (by decide)
        · exact Q.hon.symm
        · exact color_ne hq Q.hn (by decide)
        · exact color_ne hq Q.hk (by decide)
        · exact color_ne hq Q.ho (by decide)
      have hcq : ¬ G.Adj c q := by
        apply C.not_adj_fourth_neighbor (Or.inr hc) hcd hbc.symm Q.hck
        · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
        · exact color_ne hd Q.hk (by decide)
        · exact color_ne hb Q.hk (by decide)
        · exact color_ne hq hd (by decide)
        · exact hqbV
        · exact color_ne hq Q.hk (by decide)
      have hmc : ¬ G.Adj Q.m c :=
        C.blueSide_not_adj_second_neighbor
          (by simp [Q.hm]) (by simp [Q.hn]) (by simp [hc]) Q.hmn Q.hnc
      have hkp : ¬ G.Adj Q.k Q.p :=
        C.reddish_not_adj_redSide Q.hk (Or.inl Q.hp)
      have hkq : ¬ G.Adj Q.k q :=
        C.reddish_not_adj_redSide Q.hk (Or.inl hq)
      have hkb : ¬ G.Adj Q.k b :=
        C.reddish_not_adj_redSide Q.hk (Or.inl hb)
      have hlm : ¬ G.Adj Q.l Q.m :=
        C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hm)
      have hlc : ¬ G.Adj Q.l c :=
        C.bluish_not_adj_blueSide Q.hl (Or.inl hc)
      by_cases hpq : G.Adj Q.p q
      · have hlo : ¬ G.Adj Q.l Q.o := by
          apply not_adj_fourth_neighbor_of_degree_three hldeg
            Q.hkl.symm hpl.symm hlq
          · exact color_ne Q.hk Q.hp (by decide)
          · exact hqk.symm
          · exact hqp.symm
          · exact Q.hon
          · exact color_ne Q.ho Q.hp (by decide)
          · exact color_ne Q.ho hq (by decide)
        have hntrSwap := containsNegativeH C.swapSides
          (by simp [Q.hm]) (by simp [Q.hl]) (by simp [Q.ho])
          (by simp [Q.hk]) (by simp [Q.hp]) (by simp [hq])
          Q.hmo Q.hkm.symm Q.hkl.symm hpl.symm hlq hpq
          (by simpa [SimpleGraph.adj_comm] using hlm)
          (by simpa [SimpleGraph.adj_comm] using hmp)
          (by simpa [SimpleGraph.adj_comm] using hmq) hlo
          (by
            simp [color_ne Q.hm Q.hl (by decide),
              color_ne Q.hm Q.ho (by decide), color_ne Q.hm Q.hk (by decide),
              color_ne Q.hm Q.hp (by decide), color_ne Q.hm hq (by decide),
              color_ne Q.hl Q.ho (by decide), color_ne Q.hl Q.hk (by decide),
              color_ne Q.hl Q.hp (by decide), color_ne Q.hl hq (by decide),
              color_ne Q.ho Q.hp (by decide), color_ne Q.ho hq (by decide),
              Q.hon, color_ne Q.hk Q.hp (by decide),
              color_ne Q.hk hq (by decide), hpq.ne])
        exact noNTR ((containsInducedUpToSwap_swapSides IsNegativeTailReducer C).1
          hntrSwap)
      · have hnodup : [Q.p, q, Q.k, b, Q.l, Q.m, c].Nodup := by
          simp [hqp.symm, hbpV.symm, hqbV, color_ne Q.hp Q.hk (by decide),
            color_ne Q.hp Q.hl (by decide), color_ne Q.hp Q.hm (by decide),
            color_ne Q.hp hc (by decide), color_ne hq Q.hk (by decide),
            color_ne hq Q.hl (by decide), color_ne hq Q.hm (by decide),
            color_ne hq hc (by decide), color_ne Q.hk hb (by decide),
            color_ne Q.hk Q.hl (by decide), color_ne Q.hk Q.hm (by decide),
            color_ne Q.hk hc (by decide), color_ne hb Q.hl (by decide),
            color_ne hb Q.hm (by decide), color_ne hb hc (by decide),
            color_ne Q.hl Q.hm (by decide), color_ne Q.hl hc (by decide),
            Q.hmc]
        exact noCE (containsCutEnhancerG_of C Q.hp hq Q.hk hb Q.hl Q.hm hc
          hpl hlq.symm Q.hkl Q.hkm Q.hck.symm hbc
          hpq (by simpa [SimpleGraph.adj_comm] using hkp)
          (by simpa [SimpleGraph.adj_comm] using hbp)
          (by simpa [SimpleGraph.adj_comm] using hmp)
          (by simpa [SimpleGraph.adj_comm] using hcp)
          (by simpa [SimpleGraph.adj_comm] using hkq) hqb
          (by simpa [SimpleGraph.adj_comm] using hmq)
          (by simpa [SimpleGraph.adj_comm] using hcq) hkb
          (by simpa [SimpleGraph.adj_comm] using hlb)
          (by simpa [SimpleGraph.adj_comm] using Q.hmb)
          hlm hlc hmc hnodup)
    · -- This is the prose's third neighbor `q` of `n` (named `r` here
      -- because `q` already denotes the third neighbor of `l`).
      obtain ⟨r, hnr, hrm, hrp⟩ :=
        C.exists_third_neighbor (degreeC (Or.inr Q.hn))
          (color_ne Q.hm Q.hp (by decide))
      have hrSide : C.color r = .red ∨ C.color r = .reddish :=
        C.other_neighbor_of_blue_is_redSide Q.hn Q.hm Q.hmn.symm hnr hrm
      have hr : C.color r = .reddish := by
        rcases hrSide with hr | hr
        · -- If `r` were red, `n,p,r` induce reversed negative `a1`
          -- when `p ~ r`, and reversed cut enhancer `a` otherwise.
          by_cases hpr : G.Adj Q.p r
          · have hntrSwap := containsNegativeA C.swapSides
              (by simp [Q.hn]) (by simp [Q.hp]) (by simp [hr])
              Q.hnp hnr hpr
              (by
                simp [color_ne Q.hn Q.hp (by decide),
                  color_ne Q.hn hr (by decide), hpr.ne])
            exact (noNTR ((containsInducedUpToSwap_swapSides
              IsNegativeTailReducer C).1 hntrSwap)).elim
          · have hceSwap := containsCutEnhancerA_of C.swapSides
              (by simp [Q.hn]) (by simp [Q.hp]) (by simp [hr])
              Q.hnp hnr hrp.symm hpr
            exact (noCE ((containsInducedUpToSwap_swapSides
              IsCutEnhancer C).1 hceSwap)).elim
        · exact hr
      have hmp : ¬ G.Adj Q.m Q.p := by
        apply C.not_adj_fourth_neighbor (Or.inr Q.hm)
          Q.hmn Q.hkm.symm Q.hmo
        · exact color_ne Q.hn Q.hk (by decide)
        · exact color_ne Q.hn Q.ho (by decide)
        · exact Q.hon.symm
        · exact Q.hnp.ne.symm
        · exact color_ne Q.hp Q.hk (by decide)
        · exact color_ne Q.hp Q.ho (by decide)
      have hnl : ¬ G.Adj Q.n Q.l :=
        by simpa [SimpleGraph.adj_comm] using
          C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hn)
      have hml : ¬ G.Adj Q.m Q.l :=
        by simpa [SimpleGraph.adj_comm] using
          C.bluish_not_adj_blueSide Q.hl (Or.inl Q.hm)
      have hkn : ¬ G.Adj Q.k Q.n := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic
          Q.hck.symm Q.hkl Q.hkm
        · exact Q.hlc.symm
        · exact Q.hmc.symm
        · exact Q.hlm
        · exact Q.hnc
        · exact color_ne Q.hn Q.hl (by decide)
        · exact Q.hmn.ne.symm
      have hnk : ¬ G.Adj Q.n Q.k := by
        simpa [SimpleGraph.adj_comm] using hkn
      have hpk : ¬ G.Adj Q.p Q.k :=
        by simpa [SimpleGraph.adj_comm] using
          C.reddish_not_adj_redSide Q.hk (Or.inl Q.hp)
      have hlm' : ¬ G.Adj Q.l Q.m := by
        simpa [SimpleGraph.adj_comm] using hml
      have hkp : ¬ G.Adj Q.k Q.p := by
        simpa [SimpleGraph.adj_comm] using hpk
      have hpentagon : FormsInducedPentagon G Q.n Q.m Q.l Q.p Q.k := by
        unfold FormsInducedPentagon
        have hn : [Q.n, Q.m, Q.l, Q.p, Q.k].Nodup := by
          simp [Q.hmn.ne.symm, color_ne Q.hn Q.hl (by decide),
            color_ne Q.hn Q.hp (by decide), color_ne Q.hn Q.hk (by decide),
            color_ne Q.hm Q.hl (by decide), color_ne Q.hm Q.hp (by decide),
            color_ne Q.hm Q.hk (by decide), color_ne Q.hl Q.hp (by decide),
            color_ne Q.hl Q.hk (by decide), color_ne Q.hp Q.hk (by decide)]
        constructor
        · intro u v huv
          apply hn.injective_get
          fin_cases u <;> fin_cases v <;> exact huv
        · intro u v
          fin_cases u <;> fin_cases v <;>
            simp [graphOfEdges, G.adj_comm, Q.hmn.symm, Q.hnp,
              Q.hkm, hpl.symm, Q.hkl, hnl, hkn, hlm', hmp, hkp]
      have nNoBlue : ∀ v, G.Adj Q.n v → v ≠ Q.p → v ≠ Q.k →
          C.swapSides.color v ≠ .blue := by
        intro v hnv hvp _hvk
        have hvCases := C.neighbor_eq_of_three_neighbors (Or.inr Q.hn)
          Q.hmn.symm Q.hnp hnr
          (color_ne Q.hm Q.hp (by decide)) hrm.symm hrp.symm hnv
        rcases hvCases with rfl | rfl | rfl
        · simp [Q.hm]
        · exact (hvp rfl).elim
        · simp [hr]
      have mNoBlue : ∀ v, G.Adj Q.m v → v ≠ Q.p → v ≠ Q.k →
          C.swapSides.color v ≠ .blue := by
        intro v hmv _hvp hvk
        have hvCases := C.neighbor_eq_of_three_neighbors (Or.inr Q.hm)
          Q.hmn Q.hkm.symm Q.hmo
          (color_ne Q.hn Q.hk (by decide))
          (color_ne Q.hn Q.ho (by decide)) Q.hon.symm hmv
        rcases hvCases with rfl | rfl | rfl
        · simp [Q.hn]
        · exact (hvk rfl).elim
        · simp [Q.ho]
      have lNoBlue : ∀ v, G.Adj Q.l v → v ≠ Q.p → v ≠ Q.k →
          C.swapSides.color v ≠ .blue := by
        intro v hlv hvp hvk
        by_cases hvq : v = q
        · subst v
          simp [hq]
        · exact (not_adj_fourth_neighbor_of_degree_three hldeg
            Q.hkl.symm hpl.symm hlq
            (color_ne Q.hk Q.hp (by decide)) hqk.symm hqp.symm
            hvk hvp hvq hlv).elim
      exact noResult (HasReachableNegativeReduction.of_swapSides C
        (lemma5_5 C.swapSides hpentagon
          (by simp [Q.hn]) (by simp [Q.hm]) (by simp [Q.hl])
          (by simp [Q.hp]) (Or.inr (by simp [Q.hk]))
          nNoBlue mNoBlue lNoBlue))
  · exact noResult (HasReachableNegativeReduction.of_swapSides C
      (HasReachableNegativeReduction.of_lemma3_6 C.swapSides hce))

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseMixedFlip.lean <==
import Subcubic.Lemma5_9.CaseMixedAdjacent

/-!
Lemma 5.9, Case (3.4.4.3.2.2): `p` is not adjacent to `l`.

Flip the cut preserver `np`.  The formerly blue vertex `m` becomes bluish,
and the case restarts at Case (3.4.4.1).  The proof explicitly recomputes
only the colors used by that earlier case.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case_lm_mixed_flip
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (_hg : C.color g = .blue) (_hh : C.color h = .blue)
    (Q : Lemma5_9MixedPConfiguration C a b c d e f g h)
    (hpl : ¬ G.Adj Q.p Q.l) :
    HasReachableNegativeReduction C := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hpPath : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all

  have hpCorrect := C.color_correct Q.p
  rw [Q.hp] at hpCorrect
  obtain ⟨_, q, hqSide, hpq⟩ := hpCorrect
  have hq : C.color q = .red := by
    rcases (C.mem_redSide_iff q).1 hqSide with hq | hq
    · exact hq
    · exact (C.reddish_not_adj_redSide hq (Or.inl Q.hp) hpq.symm).elim
  rcases exists_flipAt_or_cutEnhancer C Q.hp Q.hn hq Q.hm
      (degreeC (Or.inl Q.hp)) (degreeC (Or.inr Q.hn))
      hpq Q.hnp.symm Q.hmn.symm with ⟨M, hflip⟩ | hce
  · let D := M.toColoring
    have hen : ¬ G.Adj e Q.n := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne Q.hn hf (by decide)
      · exact Q.hnd
      · exact color_ne Q.hn Q.hj (by decide)
    have hap : a ≠ Q.p := by
      intro hEq
      apply Q.hna
      simpa [hEq] using Q.hnp
    have hbp : b ≠ Q.p := by
      intro hEq
      apply Q.hnb
      simpa [hEq] using Q.hnp
    have hep : e ≠ Q.p := by
      intro hEq
      apply hen
      simpa [hEq] using Q.hnp.symm
    have hfp : f ≠ Q.p := by
      intro hEq
      apply Q.hnf
      simpa [hEq] using Q.hnp
    have haD : D.color a = .red :=
      red_of_untouched_red_edge C hflip (by simp [ha]) (by simp [hb]) hab
        hap (color_ne ha Q.hn (by decide)) hbp (color_ne hb Q.hn (by decide))
    have hbD : D.color b = .red :=
      red_of_untouched_red_edge C hflip (by simp [hb]) (by simp [ha]) hab.symm
        hbp (color_ne hb Q.hn (by decide)) hap (color_ne ha Q.hn (by decide))
    have hcD : D.color c = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hc]) (by simp [hd]) hcd
        (color_ne hc Q.hp (by decide)) Q.hnc.symm
        (color_ne hd Q.hp (by decide)) Q.hnd.symm
    have hdD : D.color d = .blue :=
      blue_of_untouched_blue_edge C hflip (by simp [hd]) (by simp [hc]) hcd.symm
        (color_ne hd Q.hp (by decide)) Q.hnd.symm
        (color_ne hc Q.hp (by decide)) Q.hnc.symm
    have heD : D.color e = .red :=
      red_of_untouched_red_edge C hflip (by simp [he]) (by simp [hf]) hef
        hep (color_ne he Q.hn (by decide)) hfp (color_ne hf Q.hn (by decide))
    have hfD : D.color f = .red :=
      red_of_untouched_red_edge C hflip (by simp [hf]) (by simp [he]) hef.symm
        hfp (color_ne hf Q.hn (by decide)) hep (color_ne he Q.hn (by decide))
    have hiD : D.color Q.i = .reddish := by
      apply reddish_of_untouched_reddish C hflip Q.hi
        (by simpa [SimpleGraph.adj_comm] using Q.hni)
      · exact color_ne Q.hi Q.hp (by decide)
      · exact color_ne Q.hi Q.hn (by decide)
    have hjD : D.color Q.j = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hj
        (by simpa [SimpleGraph.adj_comm] using Q.hpj)
      · exact color_ne Q.hj Q.hp (by decide)
      · exact color_ne Q.hj Q.hn (by decide)
    have hkn : ¬ G.Adj Q.k Q.n := by
      apply not_adj_fourth_neighbor_of_subcubic C.subcubic
        Q.hck.symm Q.hkl Q.hkm Q.hlc.symm Q.hmc.symm Q.hlm
      · exact Q.hnc
      · exact color_ne Q.hn Q.hl (by decide)
      · exact Q.hmn.ne.symm
    have hkD : D.color Q.k = .reddish := by
      apply reddish_of_untouched_reddish C hflip Q.hk hkn
      · exact color_ne Q.hk Q.hp (by decide)
      · exact color_ne Q.hk Q.hn (by decide)
    have hlD : D.color Q.l = .bluish := by
      apply bluish_of_untouched_bluish C hflip Q.hl
        (by simpa [SimpleGraph.adj_comm] using hpl)
      · exact color_ne Q.hl Q.hp (by decide)
      · exact color_ne Q.hl Q.hn (by decide)
    have hmp : ¬ G.Adj Q.m Q.p := by
      apply C.not_adj_fourth_neighbor (Or.inr Q.hm) Q.hmn Q.hkm.symm Q.hmo
      · exact color_ne Q.hn Q.hk (by decide)
      · exact Q.hok.symm
      · exact Q.hon.symm
      · exact Q.hnp.ne.symm
      · exact color_ne Q.hp Q.hk (by decide)
      · exact color_ne Q.hp Q.ho (by decide)
    have hmD : D.color Q.m = .bluish := by
      apply bluish_of_blue_loses_flipped_mate C hflip Q.hm Q.hmn
        (by simpa [SimpleGraph.adj_comm] using hmp)
      · exact color_ne Q.hm Q.hp (by decide)
      · exact Q.hmn.ne

    have hxSide := D.other_neighbor_of_red_is_blueSide haD hbD hab Q.hax Q.hxb
    rcases hxSide with hxD | hxD
    · have hjx : ¬ G.Adj Q.j Q.x :=
        D.bluish_not_adj_blueSide hjD (Or.inl hxD)
      have hjd : ¬ G.Adj Q.j d :=
        D.bluish_not_adj_blueSide hjD (Or.inl hdD)
      have hae : ¬ G.Adj a e := by simpa using nonedge 0 4 (by native_decide)
      have had : ¬ G.Adj a d := by simpa using nonedge 0 3 (by native_decide)
      have hxe : ¬ G.Adj Q.x e := by
        intro hxe
        exact (D.not_adj_fourth_neighbor (Or.inl heD) hef hde.symm Q.hej
          (hv (u := (5 : Fin 8)) (v := 3) (by decide))
          (vertex_ne_of_color_eq hfD hjD (by decide))
          (vertex_ne_of_color_eq hdD hjD (by decide))
          (by
            intro hEq
            exact (nonedge 0 5 (by native_decide)) (by simpa [hEq] using Q.hax))
          (by
            intro hEq
            exact (nonedge 0 3 (by native_decide)) (by simpa [hEq] using Q.hax))
          Q.hxj) hxe.symm
      have hxc : Q.x ≠ c := by
        intro hEq
        exact (nonedge 0 2 (by native_decide)) (by simpa [hEq] using Q.hax)
      have hxd : ¬ G.Adj Q.x d := by
        simpa [SimpleGraph.adj_comm] using
          D.blueSide_not_adj_second_neighbor
            (by simp [hdD]) (by simp [hcD]) (by simp [hxD]) hcd.symm hxc.symm
      have hceSwap := containsCutEnhancerB_of D.swapSides
        (by simp [hjD]) (by simp [haD]) (by simp [hxD])
        (by simp [heD]) (by simp [hdD])
        Q.hja Q.hej.symm Q.hax hde.symm hjx hjd hae had hxe hxd
      have hresult : HasReachableNegativeReduction D :=
        HasReachableNegativeReduction.of_current_ce D
          ((containsInducedUpToSwap_swapSides IsCutEnhancer D).1 hceSwap)
      exact HasReachableNegativeReduction.after_flip C hflip hresult
    · have hySide := D.other_neighbor_of_red_is_blueSide hbD haD hab.symm Q.hby Q.hya
      have hyd : Q.y ≠ d := by
        intro hEq
        exact (nonedge 1 3 (by native_decide)) (by simpa [hEq] using Q.hby)
      rcases lemma3_3 D hbD hcD hdD hySide hbc Q.hby hcd Q.hyc.symm hyd.symm with
        hyD | hceD
      · have hNoBlueAtAD : ∀ v, G.Adj a v → D.color v ≠ .blue := by
          intro v hav hvblue
          have hbj : b ≠ Q.j := vertex_ne_of_color_eq hbD hjD (by decide)
          rcases D.neighbor_eq_of_three_neighbors (Or.inl haD)
              hab Q.hja.symm Q.hax hbj Q.hxb.symm Q.hxj.symm hav with
            rfl | rfl | rfl
          · simp [hbD] at hvblue
          · simp [hjD] at hvblue
          · simp [hxD] at hvblue
        have hresult := lemma5_9_case_lm_bluish D hpPath haD hbD hcD hdD heD
          hNoBlueAtAD Q.toLemma5_9LMConfiguration hiD hjD hxD hyD hkD hlD hmD
        exact HasReachableNegativeReduction.after_flip C hflip hresult
      · exact HasReachableNegativeReduction.after_flip C hflip
          (HasReachableNegativeReduction.of_current_ce D hceD)
  · exact HasReachableNegativeReduction.of_current_ce C hce

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/CaseMixedSetup.lean <==
import Subcubic.Lemma5_9.CaseBluish
import Subcubic.Lemma5_4

/-! Case (3.4.3.3): one exposed neighbor of `k` is bluish and one is blue. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9MixedPConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9LMConfiguration C a b c d e f g h where
  hl : C.color l = .bluish
  hm : C.color m = .blue
  n : V
  hn : C.color n = .blue
  hmn : G.Adj m n
  o : V
  ho : C.color o = .reddish
  hmo : G.Adj m o
  hok : o ≠ n
  hon : o ≠ k
  p : V
  hp : C.color p = .red
  hnp : G.Adj n p
  hma : ¬ G.Adj m a
  hna : ¬ G.Adj n a
  hmb : ¬ G.Adj m b
  hnb : ¬ G.Adj n b
  hmf : ¬ G.Adj m f
  hnf : ¬ G.Adj n f
  hmi : ¬ G.Adj m i
  hni : ¬ G.Adj n i
  hnc : n ≠ c
  hnd : n ≠ d
  hng : n ≠ g
  hnh : n ≠ h
  hpg : ¬ G.Adj p g
  hph : ¬ G.Adj p h
  hpj : ¬ G.Adj p j

theorem lemma5_9_case_lm_mixed_setup
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9LMConfiguration C a b c d e f g h)
    (hl : C.color Q.l = .bluish) (hm : C.color Q.m = .blue) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9MixedPConfiguration C a b c d e f g h) := by
  classical
  by_contra hgoal
  push Not at hgoal
  have noResult (h : HasReachableNegativeReduction C) : False := hgoal.1 h
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (noResult (.of_current_ntr C hntr)).elim
    · exact (noResult (.of_current_ce C hce)).elim
  have noCE (hce : ContainsCutEnhancer C) : False :=
    noResult (HasReachableNegativeReduction.of_current_ce C hce)
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  have color_ne {x y : V} {cx cy : Color}
      (hx : C.color x = cx) (hy : C.color y = cy) (hxy : cx ≠ cy) : x ≠ y := by
    intro hxyV
    subst y
    simp_all
  have hmCorrect := C.color_correct Q.m
  rw [hm] at hmCorrect
  obtain ⟨_, n, hnSide, hmn⟩ := hmCorrect
  have hnSide' := (C.not_mem_redSide_iff n).1 hnSide
  have hn : C.color n = .blue := by
    rcases hnSide' with hn | hn
    · exact hn
    · exact (C.bluish_not_adj_blueSide hn (Or.inl hm) hmn.symm).elim
  have hnk : n ≠ Q.k := color_ne hn Q.hk (by decide)
  obtain ⟨o, hmo, hok, hon⟩ :=
    C.exists_third_neighbor (degreeC (Or.inr hm)) hnk
  have hoSide := C.other_neighbor_of_blue_is_redSide hm hn hmn hmo hok
  have hdk : ¬ G.Adj d Q.k := by
    apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
    · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
    · exact color_ne hc Q.hi (by decide)
    · exact color_ne he Q.hi (by decide)
    · exact Q.hck.ne.symm
    · exact color_ne Q.hk he (by decide)
    · intro hki
      have : G.Adj c Q.i := by simpa [hki] using Q.hck
      exact Q.hic this.symm
  have hmd : Q.m ≠ d := by
    intro h
    apply hdk
    simpa [h] using Q.hkm.symm
  have hnc : n ≠ c := by
    intro h
    have hcm : G.Adj c Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hc]) (by simp [hd]) (by simp [hm]) hcd hmd.symm) hcm
  have hmc : ¬ G.Adj Q.m c := by
    have := C.blueSide_not_adj_second_neighbor
      (by simp [hm]) (by simp [hn]) (by simp [hc]) hmn hnc
    exact this
  have hmg : Q.m ≠ g := by
    intro h
    apply Q.hkg
    simpa [h] using Q.hkm
  have hmh : Q.m ≠ h := by
    intro h
    apply Q.hkh
    simpa [h] using Q.hkm
  have hmb : ¬ G.Adj Q.m b := by
    intro hmb
    have hbd : d ≠ Q.m := by
      intro h
      exact (nonedge 1 3 (by native_decide)) (by simpa [h] using hmb.symm)
    rcases lemma3_3 C hb hc hd (Or.inl hm) hbc hmb.symm hcd Q.hmc.symm
        hbd with hbad | hce
    · simp [hm] at hbad
    · exact noCE hce
  have hmf : ¬ G.Adj Q.m f := by
    intro hmf
    rcases lemma3_3 C hf hg hh (Or.inl hm) hfg hmf.symm hgh
        hmg.symm hmh.symm with hbad | hce
    · simp [hm] at hbad
    · exact noCE hce
  have hnd : n ≠ d := by
    intro h
    have hdm : G.Adj d Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hd]) (by simp [hc]) (by simp [hm]) hcd.symm Q.hmc.symm) hdm
  have hng : n ≠ g := by
    intro h
    have hgm : G.Adj g Q.m := by simpa [h] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hg]) (by simp [hh]) (by simp [hm]) hgh hmh.symm) hgm
  have hnh : n ≠ h := by
    intro hEq
    have hhm : G.Adj h Q.m := by simpa [hEq] using hmn.symm
    exact (C.blueSide_not_adj_second_neighbor
      (by simp [hh]) (by simp [hg]) (by simp [hm]) hgh.symm hmg.symm) hhm
  have hnb : ¬ G.Adj n b := by
    intro hnb
    rcases lemma3_3 C hb hc hd (Or.inl hn) hbc hnb.symm hcd hnc.symm
        hnd.symm with hbad | hce
    · simp [hn] at hbad
    · exact noCE hce
  have hnf : ¬ G.Adj n f := by
    intro hnf
    rcases lemma3_3 C hf hg hh (Or.inl hn) hfg hnf.symm hgh
        hng.symm hnh.symm with hbad | hce
    · simp [hn] at hbad
    · exact noCE hce
  have hma : ¬ G.Adj Q.m a := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hja.symm Q.hax
    · exact color_ne hb Q.hj (by decide)
    · exact color_ne hb Q.hx (by decide)
    · exact Q.hxj.symm
    · exact color_ne hm hb (by decide)
    · exact color_ne hm Q.hj (by decide)
    · exact color_ne hm Q.hx (by decide)
  have hna : ¬ G.Adj n a := by
    rw [SimpleGraph.adj_comm]
    apply C.not_adj_fourth_neighbor (Or.inl ha) hab Q.hja.symm Q.hax
    · exact color_ne hb Q.hj (by decide)
    · exact color_ne hb Q.hx (by decide)
    · exact Q.hxj.symm
    · exact color_ne hn hb (by decide)
    · exact color_ne hn Q.hj (by decide)
    · exact color_ne hn Q.hx (by decide)
  have not_adj_i_of_blue {z : V} (hz : C.color z = .blue)
      (hzc : z ≠ c) (hzd : z ≠ d) (hzg : z ≠ g) (hzh : z ≠ h) :
      ¬ G.Adj Q.i z := by
    intro hiz
    have hdh : ¬ G.Adj d h :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hh]) hcd.symm
        (hv (u := (2 : Fin 8)) (v := 7) (by decide))
    have hdz : ¬ G.Adj d z :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hd]) (by simp [hc]) (by simp [hz]) hcd.symm hzc.symm
    have hhe : ¬ G.Adj h e := by
      simpa using nonedge 7 4 (by native_decide)
    have hhz : ¬ G.Adj h z :=
      C.blueSide_not_adj_second_neighbor
        (by simp [hh]) (by simp [hg]) (by simp [hz]) hgh.symm hzg.symm
    have hei : ¬ G.Adj e Q.i := by
      simpa [SimpleGraph.adj_comm] using
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
    have hez : ¬ G.Adj e z := by
      apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
      · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
      · exact color_ne hf Q.hj (by decide)
      · exact color_ne hd Q.hj (by decide)
      · exact color_ne hz hf (by decide)
      · exact hzd
      · exact color_ne hz Q.hj (by decide)
    have hceSwap := containsCutEnhancerC_of C.swapSides
      (by simp [hd]) (by simp [hh]) (by simp [he])
      (by simp [Q.hi]) (by simp [hz])
      hde Q.hdi Q.hih.symm hiz hdh hdz hhe hhz hei hez
      (hv (u := (3 : Fin 8)) (v := 7) (by decide))
      hzd.symm hzh.symm
    exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
  have hmi : ¬ G.Adj Q.m Q.i := by
    simpa [SimpleGraph.adj_comm] using
      not_adj_i_of_blue hm Q.hmc hmd hmg hmh
  have hni : ¬ G.Adj n Q.i := by
    simpa [SimpleGraph.adj_comm] using
      not_adj_i_of_blue hn hnc hnd hng hnh
  have ho : C.color o = .reddish := by
    rcases hoSide with ho | ho
    · have hkb : ¬ G.Adj Q.k b :=
        C.reddish_not_adj_redSide Q.hk (Or.inl hb)
      have hko : ¬ G.Adj Q.k o :=
        C.reddish_not_adj_redSide Q.hk (Or.inl ho)
      have hcm : ¬ G.Adj c Q.m := by simpa [SimpleGraph.adj_comm] using hmc
      have hco : ¬ G.Adj c o := by
        apply C.not_adj_fourth_neighbor (Or.inr hc) hcd Q.hck hbc.symm
        · exact Q.hkd.symm
        · exact hv (u := (3 : Fin 8)) (v := 1) (by decide)
        · exact Q.hkb
        · exact color_ne ho hd (by decide)
        · exact color_ne ho Q.hk (by decide)
        · intro h
          apply hmb
          simpa [h] using hmo
      have hoa : o ≠ a := by
        intro h
        apply hma
        simpa [h] using hmo
      have hbo : ¬ G.Adj b o :=
        C.redSide_not_adj_second_neighbor
          (by simp [hb]) (by simp [ha]) (by simp [ho]) hab.symm hoa.symm
      exact (noCE (containsCutEnhancerB_of C Q.hk hc hb hm ho
        Q.hck.symm Q.hkm hbc.symm hmo hkb hko hcm hco
        (by simpa [SimpleGraph.adj_comm] using hmb) hbo)).elim
    · exact ho
  by_cases hpred : ∃ p, G.Adj n p ∧ C.color p = .red
  · obtain ⟨p, hnp, hp⟩ := hpred
    have hpg : ¬ G.Adj p g := by
      intro hpg
      have hpe : p ≠ e := by
        intro h
        exact (nonedge 4 6 (by native_decide)) (by simpa [h] using hpg)
      have hpf : p ≠ f := by
        intro h
        apply hnf
        simpa [h] using hnp
      have hfp : ¬ G.Adj f p :=
        C.redSide_not_adj_second_neighbor
          (by simp [hf]) (by simp [he]) (by simp [hp]) hef.symm
          hpe.symm
      have hceSwap := containsCutEnhancerA_of C.swapSides
        (by simp [hg]) (by simp [hf]) (by simp [hp]) hfg.symm hpg.symm
        hpf.symm hfp
      exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    have hph : ¬ G.Adj p h := by
      intro hph
      have hpeV : p ≠ e := by
        intro h
        exact (nonedge 4 7 (by native_decide)) (by simpa [h] using hph)
      have hpfV : p ≠ f := by
        intro h
        exact (nonedge 5 7 (by native_decide)) (by simpa [h] using hph)
      have hie : ¬ G.Adj Q.i e :=
        C.reddish_not_adj_redSide Q.hi (Or.inl he)
      have hip : ¬ G.Adj Q.i p :=
        C.reddish_not_adj_redSide Q.hi (Or.inl hp)
      have hdh : ¬ G.Adj d h :=
        C.blueSide_not_adj_second_neighbor
          (by simp [hd]) (by simp [hc]) (by simp [hh]) hcd.symm
          (hv (u := (2 : Fin 8)) (v := 7) (by decide))
      have hdp : ¬ G.Adj d p := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact color_ne hp hc (by decide)
        · exact hpeV
        · exact color_ne hp Q.hi (by decide)
      have heh : ¬ G.Adj e h := by simpa using nonedge 4 7 (by native_decide)
      exact noCE (containsCutEnhancerB_of C Q.hi hd he hh hp
        Q.hdi.symm Q.hih hde hph.symm hie hip hdh hdp
        (by simpa [SimpleGraph.adj_comm] using heh)
        (C.redSide_not_adj_second_neighbor
          (by simp [he]) (by simp [hf]) (by simp [hp]) hef
          hpfV.symm))
    have hpj : ¬ G.Adj p Q.j := by
      intro hpj
      have hdn : ¬ G.Adj d n := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact hnc
        · exact color_ne hn he (by decide)
        · exact color_ne hn Q.hi (by decide)
      have hdj : ¬ G.Adj d Q.j :=
        C.bluish_not_adj_blueSide Q.hj (Or.inl hd) ∘ SimpleGraph.Adj.symm
      have hen : ¬ G.Adj e n := by
        apply C.not_adj_fourth_neighbor (Or.inl he) hef hde.symm Q.hej
        · exact hv (u := (5 : Fin 8)) (v := 3) (by decide)
        · exact color_ne hf Q.hj (by decide)
        · exact color_ne hd Q.hj (by decide)
        · exact color_ne hn hf (by decide)
        · exact hnd
        · exact color_ne hn Q.hj (by decide)
      have hep : ¬ G.Adj e p :=
        C.redSide_not_adj_second_neighbor
          (by simp [he]) (by simp [hf]) (by simp [hp]) hef
          (by
            intro h
            change f = p at h
            exact hnf (by simpa [h] using hnp))
      have hpeV : p ≠ e := by
        intro h
        apply hen
        simpa [h] using hnp.symm
      have hdp : ¬ G.Adj d p := by
        apply C.not_adj_fourth_neighbor (Or.inr hd) hcd.symm hde Q.hdi
        · exact hv (u := (2 : Fin 8)) (v := 4) (by decide)
        · exact color_ne hc Q.hi (by decide)
        · exact color_ne he Q.hi (by decide)
        · exact color_ne hp hc (by decide)
        · exact hpeV
        · exact color_ne hp Q.hi (by decide)
      have hjn : ¬ G.Adj Q.j n :=
        C.bluish_not_adj_blueSide Q.hj (Or.inl hn)
      have hceSwap := containsCutEnhancerB_of C.swapSides
        (by simp [Q.hj]) (by simp [he]) (by simp [hd])
        (by simp [hp]) (by simp [hn])
        Q.hej.symm hpj.symm hde.symm hnp.symm
        (by simpa [SimpleGraph.adj_comm] using hdj) hjn hep hen
        (by simpa [SimpleGraph.adj_comm] using hdp)
        (by simpa [SimpleGraph.adj_comm] using hdn)
      exact noCE ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    exact hgoal.2.false ⟨Q, hl, hm, n, hn, hmn, o, ho, hmo, hok, hon,
        p, hp, hnp, hma, hna, hmb, hnb, hmf, hnf, hmi, hni,
        hnc, hnd, hng, hnh, hpg, hph, hpj⟩
  · have m_other : ∀ z, G.Adj Q.m z → z ≠ n → C.swapSides.color z = .bluish := by
      intro z hmz hzn
      have hz := C.neighbor_eq_of_three_neighbors (Or.inr hm)
        hmn Q.hkm.symm hmo (color_ne hn Q.hk (by decide))
        (color_ne hn ho (by decide)) hon.symm hmz
      rcases hz with rfl | rfl | rfl
      · exact (hzn rfl).elim
      · simp [Q.hk]
      · simp [ho]
    have n_other : ∀ z, G.Adj n z → z ≠ Q.m → C.swapSides.color z = .bluish := by
      intro z hnz hzm
      have hzSide := C.other_neighbor_of_blue_is_redSide hn hm hmn.symm hnz hzm
      rcases hzSide with hz | hz
      · exact (hpred ⟨z, hnz, hz⟩).elim
      · simp [hz]
    have hresultSwap := lemma5_4 C.swapSides (by simp [hm]) (by simp [hn]) hmn
      m_other n_other
    exact (noResult (HasReachableNegativeReduction.of_swapSides C hresultSwap)).elim

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Cases1And2Setup3.lean <==
import Subcubic.Lemma5_9.Case2

/-!
# Lemma 5.9: Cases (1), (2), and setup for Case (3)

This is the negative-tail version of the opening split in Lemma 4.8.  The
orientation step is explicit: if `j` meets `b`, reverse the path and swap the
two sides; if it meets neither `a` nor `b`, the reversed Case (2) applies.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem lemma5_9_case3_setup
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hi : C.color i = .reddish) (hj : C.color j = .bluish)
    (hdi : G.Adj d i) (hih : G.Adj i h)
    (hej : G.Adj e j) (hja : G.Adj j a)
    (hig : ¬ G.Adj i g) (hjb : ¬ G.Adj j b) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9Case3Configuration C a b c d e f g h) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degree_of_color {v : V}
      (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hbj : b ≠ j := by intro q; subst j; simp_all
  obtain ⟨x, hax, hxb, hxj⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl ha)) hbj
  have hxSide := C.other_neighbor_of_red_is_blueSide ha hb hab hax hxb
  have hx : C.color x = .bluish := by
    rcases hxSide with hx | hx
    · exact (hNoBlueAtA x hax hx).elim
    · exact hx
  obtain ⟨y, hby, hya, hyc⟩ :=
    C.exists_third_neighbor (degree_of_color (Or.inl hb))
      (hv (u := (0 : Fin 8)) (v := 2) (by decide))
  have hySide := C.other_neighbor_of_red_is_blueSide hb ha hab.symm hby hya
  have hbd : ¬ G.Adj b d := by simpa using nonedge 1 3 (by native_decide)
  have hyd : y ≠ d := by intro q; subst y; exact hbd hby
  rcases lemma3_3 C hb hc hd hySide hbc hby hcd hyc.symm hyd.symm with hy | hce
  · exact Or.inr ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
      hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩⟩
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

theorem lemma5_9_cases1_and_2_setup3
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9Case3Configuration C a b c d e f g h) := by
  classical
  rcases lemma4_8_third_neighbors C hpath hc hd he hf with
      ⟨i, j, hdi, hi, hej, hj⟩ | hce
  · by_cases hig : G.Adj i g
    · exact Or.inl (lemma5_9_case_i_adj_g C hpath.suffix6
        hc hd he hf hg hh hdi hig)
    · by_cases hih : G.Adj i h
      · by_cases hjb : G.Adj j b
        · have hrev := lemma5_9_case_i_adj_g C.swapSides hpath.prefix6.reverse
            (by simp [hf]) (by simp [he]) (by simp [hd]) (by simp [hc])
            (by simp [hb]) (by simp [ha]) hej hjb
          exact Or.inl (HasReachableNegativeReduction.of_swapSides C hrev)
        · by_cases hja : G.Adj j a
          · exact lemma5_9_case3_setup C hpath ha hb hc hd hNoBlueAtA
              hi hj hdi hih hej hja hig hjb
          · have hrev := lemma5_9_case_i_not_adj_g_h C.swapSides
              (a := h) (b := g) (c := f) (d := e)
              (e := d) (f := c) (g := b) (h := a) (i := j) (j := i)
              hpath.reverse (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              (by simp [hj]) (by simp [hi]) hej hdi hjb hja
              (by
                intro v hav hvred
                have hvblue : C.color v = .blue := by
                  change (C.color v).swap = .red at hvred
                  exact (Color.swap_eq_red _).1 hvred
                exact hNoBlueAtA v hav hvblue)
            exact Or.inl (HasReachableNegativeReduction.of_swapSides C hrev)
      · exact Or.inl (lemma5_9_case_i_not_adj_g_h C hpath hc hd he hf
          hg hh hi hj hdi hej hig hih hNoRedAtH)
  · exact Or.inl (HasReachableNegativeReduction.of_lemma3_6 C
      (HasReachableLemma3_6Obstruction.of_current C hce))

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Cases3_1To3_3.lean <==
import Subcubic.Lemma5_9.Case3_3
import Subcubic.Lemma4_8.Case3_4Configuration

/-! Dispatcher for Lemma 5.9, Cases (3.1)--(3.3). -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

abbrev Lemma5_9Case3_4Configuration (C : MatchingCutColoring G)
    (a b c d e f g h : V) :=
  Lemma4_8Case3_4Configuration C a b c d e f g h

theorem lemma5_9_cases3_1_to_3_3
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9Case3Configuration C a b c d e f g h) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9Case3_4Configuration C a b c d e f g h) := by
  by_cases hxy : Q.x = Q.y
  · exact Or.inl
      (lemma5_9_case_shared_ab_neighbor C hpath ha hb hc hd he hf Q hxy)
  by_cases hij : G.Adj Q.i Q.j
  · exact Or.inl (lemma5_9_case_i_adj_j C hpath hc hd he hf Q hij)
  by_cases hic : G.Adj Q.i c
  · by_cases hjf : G.Adj Q.j f
    · exact Or.inl
        (lemma5_9_case_aa C hpath ha he hf hc hd hg hh Q hxy hij hic hjf)
    · exact Or.inr ⟨{ Q with
        hxy := hxy
        hij := hij
        hnotBoth := fun h => hjf h.2 }⟩
  · exact Or.inr ⟨{ Q with
      hxy := hxy
      hij := hij
      hnotBoth := fun h => hic h.1 }⟩

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/Main.lean <==
import Subcubic.Lemma5_9.Case3_4

/-! Final assembly of Lemma 5.9. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- **Lemma 5.9.**  For the induced eight-vertex path with alternating red
and blue matching edges, with endpoint hypotheses ruling out a blue neighbor
at `a` and a red neighbor at `h`, a negative tail reducer is reachable by
permitted flips or a cut enhancer is already present. -/
theorem lemma5_9
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hNoBlueAtA : ∀ v, G.Adj a v → C.color v ≠ .blue)
    (hNoRedAtH : ∀ v, G.Adj h v → C.color v ≠ .red) :
    HasReachableNegativeReduction C := by
  classical
  rcases lemma5_9_cases1_and_2_setup3 C hpath ha hb hc hd he hf hg hh
      hNoBlueAtA hNoRedAtH with hresult | hdeep
  · exact hresult
  · obtain ⟨D⟩ := hdeep
    rcases lemma5_9_cases3_1_to_3_3 C hpath ha hb hc hd he hf hg hh D with
      hresult | hlate
    · exact hresult
    · obtain ⟨Q⟩ := hlate
      by_cases hic : G.Adj Q.i c
      · have hjf : ¬ G.Adj Q.j f := fun h => Q.hnotBoth ⟨hic, h⟩
        have hNoBlueAtHSwap :
            ∀ v, G.Adj h v → C.swapSides.color v ≠ .blue := by
          intro v hhv hvblue
          apply hNoRedAtH v hhv
          change (C.color v).swap = .blue at hvblue
          exact (Color.swap_eq_blue _).1 hvblue
        have hNoRedAtASwap :
            ∀ v, G.Adj a v → C.swapSides.color v ≠ .red := by
          intro v hav hvred
          apply hNoBlueAtA v hav
          change (C.color v).swap = .red at hvred
          exact (Color.swap_eq_red _).1 hvred
        rcases lemma5_9_cases1_and_2_setup3 C.swapSides hpath.reverse
            (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
            (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
            hNoBlueAtHSwap hNoRedAtASwap with hresult | hdeepRev
        · exact HasReachableNegativeReduction.of_swapSides C hresult
        · obtain ⟨Drev⟩ := hdeepRev
          rcases lemma5_9_cases3_1_to_3_3 C.swapSides hpath.reverse
              (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              Drev with hresult | hlateRev
          · exact HasReachableNegativeReduction.of_swapSides C hresult
          · obtain ⟨R⟩ := hlateRev
            have hRi : C.color R.i = .bluish := by
              have hRiSwap := R.hi
              change (C.color R.i).swap = .reddish at hRiSwap
              exact (Color.swap_eq_reddish _).1 hRiSwap
            have color_ne {x y : V} {cx cy : Color}
                (hx : C.color x = cx) (hy : C.color y = cy)
                (hxy : cx ≠ cy) : x ≠ y := by
              intro hEq
              subst y
              simp_all
            have hdj : d ≠ Q.j := color_ne hd Q.hj (by decide)
            have hfj : f ≠ Q.j := color_ne hf Q.hj (by decide)
            have hdf : d ≠ f := color_ne hd hf (by decide)
            have hRieq : R.i = Q.j := by
              rcases C.neighbor_eq_of_three_neighbors (Or.inl he)
                  (by
                    dsimp [FormsInducedPath8] at hpath
                    exact ((hpath.2 3 4).mp (by native_decide)).symm)
                  (by
                    dsimp [FormsInducedPath8] at hpath
                    exact (hpath.2 4 5).mp (by native_decide))
                  Q.hej hdf hdj hfj R.hdi with hEq | hEq | hEq
              · rw [hEq, hd] at hRi
                contradiction
              · rw [hEq, hf] at hRi
                contradiction
              · exact hEq
            have hRic : ¬ G.Adj R.i f := by
              intro hrif
              apply hjf
              simpa [hRieq] using hrif
            have hresultRev := lemma5_9_case3_4 C.swapSides hpath.reverse
              (by simp [hh]) (by simp [hg]) (by simp [hf]) (by simp [he])
              (by simp [hd]) (by simp [hc]) (by simp [hb]) (by simp [ha])
              hNoBlueAtHSwap R hRic
            exact HasReachableNegativeReduction.of_swapSides C hresultRev
      · exact lemma5_9_case3_4 C hpath ha hb hc hd he hf hg hh
          hNoBlueAtA Q hic

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/SetupI.lean <==
import Subcubic.Lemma5_9.Cases3_1To3_3
import Subcubic.Lemma3_7

/-!
# Lemma 5.9, start of Case (3.4)

After orienting so that `i` is not adjacent to `c`, Lemma 3.7 gives degree
three at `i`.  Its third neighbor `t` is bluish; if it were blue, the five
vertices `d,e,h,i,t` would induce cut enhancer `c` after swapping sides.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9IConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9Case3_4Configuration C a b c d e f g h where
  hic : ¬ G.Adj i c
  hideg : vertexDegree G i = 3
  t : V
  ht : C.color t = .bluish
  hit : G.Adj i t
  htd : t ≠ d
  hth : t ≠ h

theorem lemma5_9_setup_i
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .red) (hf : C.color f = .red)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (Q : Lemma5_9Case3_4Configuration C a b c d e f g h)
    (hic : ¬ G.Adj Q.i c) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9IConfiguration C a b c d e f g h) := by
  classical
  rcases Q with ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩
  change ¬ G.Adj i c at hic
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hp : FormsInducedPath8 G a b c d e f g h := ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hde := edge 3 4 (by native_decide)
  have hef := edge 4 5 (by native_decide)
  have hgh := edge 6 7 (by native_decide)
  rcases lemma3_7 C he hd hi hde.symm hdi with hideg | hce
  · obtain ⟨t, hit, htd, hth⟩ :=
      exists_third_neighbor_of_degree_three hideg
        (hv (u := (3 : Fin 8)) (v := 7) (by decide))
    have htSide : C.color t = .blue ∨ C.color t = .bluish := by
      rw [← C.not_mem_redSide_iff]
      intro htRed
      have hcorrect := C.color_correct i
      rw [hi] at hcorrect
      exact hcorrect.2 ⟨t, htRed, hit⟩
    rcases htSide with ht | ht
    · left
      have hdh : ¬ G.Adj d h := by simpa using nonedge 3 7 (by native_decide)
      have htc : t ≠ c := by intro q; subst t; exact hic hit
      have hdt : ¬ G.Adj d t :=
        C.blueSide_not_adj_second_neighbor (by simp [hd]) (by simp [hc])
          (by simp [ht]) (edge 3 2 (by native_decide)) htc.symm
      have heh : ¬ G.Adj e h := by simpa using nonedge 4 7 (by native_decide)
      have htg : t ≠ g := by intro q; subst t; exact hig hit
      have hht : ¬ G.Adj h t :=
        C.blueSide_not_adj_second_neighbor (by simp [hh]) (by simp [hg])
          (by simp [ht]) hgh.symm htg.symm
      have hei : ¬ G.Adj e i :=
        fun q => C.reddish_not_adj_redSide hi (Or.inl he) q.symm
      have het : ¬ G.Adj e t := by
        apply not_adj_fourth_neighbor_of_subcubic C.subcubic
          hde.symm hef hej
        · exact hv (u := (3 : Fin 8)) (v := 5) (by decide)
        · exact vertex_ne_of_color_eq hd hj (by decide)
        · exact vertex_ne_of_color_eq hf hj (by decide)
        · exact htd
        · exact vertex_ne_of_color_eq ht hf (by decide)
        · exact vertex_ne_of_color_eq ht hj (by decide)
      have hceSwap := containsCutEnhancerC_of C.swapSides
        (a := d) (b := h) (c := e) (d := i) (e := t)
        (by simp [hd]) (by simp [hh]) (by simp [he]) (by simp [hi])
        (by simp [ht]) hde hdi hih.symm hit
        hdh hdt (fun q => heh q.symm) hht hei het
        (hv (u := (3 : Fin 8)) (v := 7) (by decide))
        htd.symm hth.symm
      exact HasReachableNegativeReduction.of_current_ce C
        ((containsInducedUpToSwap_swapSides IsCutEnhancer C).1 hceSwap)
    · right
      exact ⟨{
        toLemma4_8Case3_4Configuration :=
          ⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
            hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩
        hic := hic
        hideg := hideg
        t := t
        ht := ht
        hit := hit
        htd := htd
        hth := hth }⟩
  · exact Or.inl (HasReachableNegativeReduction.of_lemma3_6 C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/SetupK.lean <==
import Subcubic.Lemma5_9.SetupI

/-! Lemma 5.9, Case (3.4): expose the reddish third neighbor `k` of `c`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9KConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9IConfiguration C a b c d e f g h where
  k : V
  hk : C.color k = .reddish
  hck : G.Adj c k
  hkb : k ≠ b
  hkd : k ≠ d
  hkg : ¬ G.Adj k g
  hkdeg : vertexDegree G k = 3

theorem lemma5_9_setup_k
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (hpath : FormsInducedPath8 G a b c d e f g h)
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (hf : C.color f = .red) (hg : C.color g = .blue)
    (Q : Lemma5_9IConfiguration C a b c d e f g h) :
    HasReachableNegativeReduction C ∨
      Nonempty (Lemma5_9KConfiguration C a b c d e f g h) := by
  classical
  by_cases hdone : HasReachableNegativeReduction C
  · exact Or.inl hdone
  have degreeC {v : V} (hv : C.color v = .red ∨ C.color v = .blue) :
      vertexDegree G v = 3 := by
    rcases lemma3_6_negative C hv with hdegree | hntr | hce
    · exact hdegree
    · exact (hdone (.of_current_ntr C hntr)).elim
    · exact (hdone (.of_current_ce C hce)).elim
  rcases Q with ⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
    hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩, hxy, hij, hnotBoth⟩,
    hic, hideg, t, ht, hit, htd, hth⟩
  dsimp [FormsInducedPath8] at hpath
  rcases hpath with ⟨hinj, hedge⟩
  have hv {u v : Fin 8} (huv : u ≠ v) :
      (![a, b, c, d, e, f, g, h] u) ≠
        (![a, b, c, d, e, f, g, h] v) := hinj.ne huv
  have edge (u v : Fin 8) (huv : (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) := (hedge u v).mp huv
  have nonedge (u v : Fin 8) (huv : ¬ (graphOfEdges
      [(0, 1), (1, 2), (2, 3), (3, 4),
       (4, 5), (5, 6), (6, 7)]).Adj u v) :
      ¬ G.Adj (![a, b, c, d, e, f, g, h] u)
        (![a, b, c, d, e, f, g, h] v) :=
    fun hG => huv ((hedge u v).mpr hG)
  have hab := edge 0 1 (by native_decide)
  have hbc := edge 1 2 (by native_decide)
  have hcd := edge 2 3 (by native_decide)
  have hfg := edge 5 6 (by native_decide)
  obtain ⟨k, hck, hkb, hkd⟩ :=
    C.exists_third_neighbor (degreeC (Or.inr hc))
      (hv (u := (1 : Fin 8)) (v := 3) (by decide))
  have hkSide : C.color k = .red ∨ C.color k = .reddish :=
    C.other_neighbor_of_blue_is_redSide hc hd hcd hck hkd
  have hak : a ≠ k := by
    intro q; subst k
    exact (nonedge 2 0 (by native_decide)) hck
  rcases lemma3_3_reversed C hc hb ha hkSide hbc.symm hck hab.symm
      hkb.symm hak with hk | hce
  · by_cases hkg : G.Adj k g
    · left
      have hkbAdj : ¬ G.Adj k b :=
        C.reddish_not_adj_redSide hk (Or.inl hb)
      have hkf : ¬ G.Adj k f :=
        C.reddish_not_adj_redSide hk (Or.inl hf)
      have hcg : ¬ G.Adj c g :=
        C.blueSide_not_adj_second_neighbor (by simp [hc]) (by simp [hd])
          (by simp [hg]) hcd
          (hv (u := (3 : Fin 8)) (v := 6) (by decide))
      have hcf : ¬ G.Adj c f := by simpa using nonedge 2 5 (by native_decide)
      have hbg : ¬ G.Adj b g := by simpa using nonedge 1 6 (by native_decide)
      have hbf : ¬ G.Adj b f :=
        C.redSide_not_adj_second_neighbor (by simp [hb]) (by simp [ha])
          (by simp [hf]) hab.symm
          (hv (u := (0 : Fin 8)) (v := 5) (by decide))
      exact HasReachableNegativeReduction.of_current_ce C
        (containsCutEnhancerB_of C hk hc hb hg hf hck.symm hkg
          hbc.symm hfg.symm hkbAdj hkf hcg hcf hbg hbf)
    · rcases lemma3_7 C hb hc hk hbc hck with hkdeg | hce
      · right
        exact ⟨{
          toLemma5_9IConfiguration :=
            ⟨⟨⟨i, j, x, y, hi, hj, hx, hy, hdi, hih, hej, hja,
              hax, hxb, hxj, hby, hya, hyc, hig, hjb⟩,
              hxy, hij, hnotBoth⟩,
              hic, hideg, t, ht, hit, htd, hth⟩
          k := k
          hk := hk
          hck := hck
          hkb := hkb
          hkd := hkd
          hkg := hkg
          hkdeg := hkdeg }⟩
      · exact Or.inl (HasReachableNegativeReduction.of_lemma3_6 C hce)
  · exact Or.inl (HasReachableNegativeReduction.of_current_ce C hce)

end Subcubic


==> anc/lean/Subcubic/Lemma5_9/SetupLM.lean <==
import Subcubic.Lemma5_9.CaseKJBlueFlip

/-! Lemma 5.9, Case (3.4.4): expose the other two neighbors of `k`. -/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

structure Lemma5_9LMConfiguration (C : MatchingCutColoring G)
    (a b c d e f g h : V) extends
    Lemma5_9KConfiguration C a b c d e f g h where
  hkj : ¬ G.Adj k j
  hkh : ¬ G.Adj k h
  l : V
  m : V
  hkl : G.Adj k l
  hkm : G.Adj k m
  hlc : l ≠ c
  hmc : m ≠ c
  hlm : l ≠ m
  hlSide : C.color l = .blue ∨ C.color l = .bluish
  hmSide : C.color m = .blue ∨ C.color m = .bluish

theorem lemma5_9_setup_lm
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (Q : Lemma5_9KConfiguration C a b c d e f g h)
    (hkj : ¬ G.Adj Q.k Q.j) (hkh : ¬ G.Adj Q.k h) :
    Nonempty (Lemma5_9LMConfiguration C a b c d e f g h) := by
  obtain ⟨l, m, hkl, hkm, hlc, hmc, hlm⟩ :=
    exists_two_other_neighbors_of_degree_three Q.hkdeg Q.hck.symm
  have side {z : V} (hkz : G.Adj Q.k z) :
      C.color z = .blue ∨ C.color z = .bluish := by
    rw [← C.not_mem_redSide_iff]
    intro hz
    have hkCorrect := C.color_correct Q.k
    rw [Q.hk] at hkCorrect
    exact hkCorrect.2 ⟨z, hz, hkz⟩
  exact ⟨{ Q with
    hkj := hkj, hkh := hkh, l := l, m := m,
    hkl := hkl, hkm := hkm, hlc := hlc, hmc := hmc, hlm := hlm,
    hlSide := side hkl, hmSide := side hkm }⟩

end Subcubic


==> anc/lean/Subcubic/MatchingCut.lean <==
import Subcubic.Basic
import Mathlib.Data.Set.SymmDiff

/-!
# Matching cuts and cut-preserver flips

Unlike `MatchingCutColoring`, a `MatchingCut` stores the cut itself.  This is the
right representation while flipping cut preservers: the side is changed and
all four colors are then recomputed from the new side.
-/

open Set
open scoped symmDiff

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- Both sides of `A, Aᶜ` induce graphs of maximum degree at most one. -/
def IsMatchingCut (G : SimpleGraph V) (A : Set V) : Prop :=
  (∀ v ∈ A, (G.neighborSet v ∩ A).ncard ≤ 1) ∧
  (∀ v ∉ A, (G.neighborSet v ∩ Aᶜ).ncard ≤ 1)

/-- Recompute the exact four-coloring determined by a cut. -/
noncomputable def colorOfCut (G : SimpleGraph V) (A : Set V) (v : V) : Color := by
  classical
  exact if v ∈ A then
    if ∃ w ∈ A, G.Adj v w then .red else .reddish
  else if ∃ w ∉ A, G.Adj v w then .blue else .bluish

@[simp] theorem colorOfCut_eq_red_iff (G : SimpleGraph V) (A : Set V) (v : V) :
    colorOfCut G A v = .red ↔ v ∈ A ∧ ∃ w ∈ A, G.Adj v w := by
  classical
  by_cases hv : v ∈ A
  · by_cases hn : ∃ w ∈ A, G.Adj v w <;> simp [colorOfCut, hv, hn]
  · by_cases hn : ∃ w ∉ A, G.Adj v w <;> simp [colorOfCut, hv, hn]

@[simp] theorem colorOfCut_eq_reddish_iff (G : SimpleGraph V) (A : Set V) (v : V) :
    colorOfCut G A v = .reddish ↔ v ∈ A ∧ ¬ ∃ w ∈ A, G.Adj v w := by
  classical
  by_cases hv : v ∈ A
  · by_cases hn : ∃ w ∈ A, G.Adj v w <;> simp [colorOfCut, hv, hn]
  · by_cases hn : ∃ w ∉ A, G.Adj v w <;> simp [colorOfCut, hv, hn]

@[simp] theorem colorOfCut_eq_blue_iff (G : SimpleGraph V) (A : Set V) (v : V) :
    colorOfCut G A v = .blue ↔ v ∉ A ∧ ∃ w ∉ A, G.Adj v w := by
  classical
  by_cases hv : v ∈ A
  · by_cases hn : ∃ w ∈ A, G.Adj v w <;> simp [colorOfCut, hv, hn]
  · by_cases hn : ∃ w ∉ A, G.Adj v w <;> simp [colorOfCut, hv, hn]

@[simp] theorem colorOfCut_eq_bluish_iff (G : SimpleGraph V) (A : Set V) (v : V) :
    colorOfCut G A v = .bluish ↔ v ∉ A ∧ ¬ ∃ w ∉ A, G.Adj v w := by
  classical
  by_cases hv : v ∈ A
  · by_cases hn : ∃ w ∈ A, G.Adj v w <;> simp [colorOfCut, hv, hn]
  · by_cases hn : ∃ w ∉ A, G.Adj v w <;> simp [colorOfCut, hv, hn]

@[simp] theorem redSideOf_colorOfCut (G : SimpleGraph V) (A : Set V) :
    redSideOf (colorOfCut G A) = A := by
  classical
  ext v
  by_cases hv : v ∈ A
  · by_cases hn : ∃ w ∈ A, G.Adj v w <;>
      simp [redSideOf, colorOfCut, Color.IsRedSide, hv, hn]
  · by_cases hn : ∃ w ∉ A, G.Adj v w <;>
      simp [redSideOf, colorOfCut, Color.IsRedSide, hv, hn]

/-- A matching cut in a fixed subcubic graph. -/
structure MatchingCut (G : SimpleGraph V) where
  side : Set V
  subcubic : IsSubcubic G
  matching : IsMatchingCut G side

namespace MatchingCut

/-- Matching cuts in the same graph are equal when their chosen side is
equal; the remaining fields are propositions. -/
@[ext] theorem ext (M N : MatchingCut G) (hside : M.side = N.side) : M = N := by
  cases M
  cases N
  simp_all

/-- Exchange the two sides of a matching cut. -/
def swapSides (M : MatchingCut G) : MatchingCut G where
  side := M.sideᶜ
  subcubic := M.subcubic
  matching := by
    constructor
    · intro v hv
      exact M.matching.2 v (by simpa using hv)
    · intro v hv
      simpa using M.matching.1 v (by simpa using hv)

@[simp] theorem swapSides_side (M : MatchingCut G) :
    M.swapSides.side = M.sideᶜ := rfl

@[simp] theorem swapSides_swapSides (M : MatchingCut G) :
    M.swapSides.swapSides = M := by
  apply MatchingCut.ext
  simp

/-- The exact colors obtained by inspecting the two induced matchings. -/
noncomputable def color (M : MatchingCut G) : V → Color :=
  colorOfCut G M.side

@[simp] theorem swapSides_color (M : MatchingCut G) (v : V) :
    M.swapSides.color v = (M.color v).swap := by
  classical
  unfold color colorOfCut
  by_cases hv : v ∈ M.side
  · have hv' : v ∉ M.sideᶜ := by simpa
    by_cases hn : ∃ w ∈ M.side, G.Adj v w
    · simp [hv, hv', hn, Color.swap]
    · simp [hv, hv', hn, Color.swap]
  · have hv' : v ∈ M.sideᶜ := by simpa
    by_cases hn : ∃ w ∉ M.side, G.Adj v w
    · simp [hv, hv', hn, Color.swap]
    · simp [hv, hv', hn, Color.swap]

@[simp] theorem redSideOf_color (M : MatchingCut G) :
    redSideOf M.color = M.side := by
  exact redSideOf_colorOfCut G M.side

theorem color_correct (M : MatchingCut G) (v : V) :
    HasGraphColor G M.color v (M.color v) := by
  classical
  unfold color
  by_cases hv : v ∈ M.side
  · by_cases hn : ∃ w ∈ M.side, G.Adj v w
    · simp [colorOfCut, hv, hn, HasGraphColor, redSideOf_colorOfCut]
    · simp [colorOfCut, hv, hn, HasGraphColor, redSideOf_colorOfCut]
  · by_cases hn : ∃ w ∉ M.side, G.Adj v w
    · simp [colorOfCut, hv, hn, HasGraphColor, redSideOf_colorOfCut]
    · simp [colorOfCut, hv, hn, HasGraphColor, redSideOf_colorOfCut]

/-- View a matching cut through the existing color-based API. -/
noncomputable def toColoring (M : MatchingCut G) : MatchingCutColoring G where
  color := M.color
  subcubic := M.subcubic
  matching := by
    simpa [IsMatchingColoring, IsMatchingCut, M.redSideOf_color] using M.matching
  color_correct := M.color_correct

@[simp] theorem toColoring_color (M : MatchingCut G) :
    M.toColoring.color = M.color := rfl

/-- A directed red--blue edge in the current, recomputed coloring. -/
def IsCutPreserver (M : MatchingCut G) (a b : V) : Prop :=
  G.Adj a b ∧ M.color a = .red ∧ M.color b = .blue

/-- `M'` is obtained by toggling precisely the endpoints of the cut
preserver `ab`.  Because `M'` is itself a `MatchingCut`, a proof of this
predicate includes the obligation that both new sides are still matchings. -/
def IsFlipAt (M M' : MatchingCut G) (a b : V) : Prop :=
  M.IsCutPreserver a b ∧ M'.side = M.side ∆ ({a, b} : Set V)

/-- Reachability by zero or more valid cut-preserver flips.  Colors are
recomputed at every intermediate `MatchingCut`. -/
inductive FlipReachable (M : MatchingCut G) : MatchingCut G → Prop
  | refl : FlipReachable M M
  | step {M₁ M₂ : MatchingCut G} {a b : V} :
      FlipReachable M M₁ → M₁.IsFlipAt M₂ a b → FlipReachable M M₂

/-- Complementing both cuts turns a flip at the red--blue edge `ab` into a
flip at the blue--red edge `ba`. -/
theorem IsFlipAt.swapSides {M N : MatchingCut G} {a b : V}
    (h : M.IsFlipAt N a b) :
    M.swapSides.IsFlipAt N.swapSides b a := by
  constructor
  · exact ⟨h.1.1.symm, by simpa using h.1.2.2,
      by simpa using h.1.2.1⟩
  · ext z
    simp only [swapSides_side, Set.mem_compl_iff, h.2,
      Set.mem_symmDiff, Set.mem_insert_iff, Set.mem_singleton_iff]
    tauto

theorem FlipReachable.swapSides {M N : MatchingCut G}
    (h : M.FlipReachable N) : M.swapSides.FlipReachable N.swapSides := by
  induction h with
  | refl => exact .refl
  | step hreach hflip ih => exact .step ih hflip.swapSides

end MatchingCut

namespace MatchingCutColoring

/-- Recover the matching cut represented by a matching-cut coloring. -/
noncomputable def toMatchingCut (C : MatchingCutColoring G) : MatchingCut G where
  side := C.redSide
  subcubic := C.subcubic
  matching := by
    simpa [IsMatchingCut, IsMatchingColoring, MatchingCutColoring.redSide] using C.matching

@[simp] theorem toMatchingCut_side (C : MatchingCutColoring G) :
    C.toMatchingCut.side = C.redSide := rfl

@[simp] theorem toMatchingCut_color (C : MatchingCutColoring G) :
    C.toMatchingCut.color = C.color := by
  funext v
  have hc := C.color_correct v
  cases h : C.color v <;> rw [h] at hc
  · simp [MatchingCut.color, colorOfCut, hc.1, hc.2, MatchingCutColoring.redSide]
  · simp [MatchingCut.color, colorOfCut, hc.1, hc.2, MatchingCutColoring.redSide]
  · simp [MatchingCut.color, colorOfCut, hc.1, hc.2, MatchingCutColoring.redSide]
  · simp [MatchingCut.color, colorOfCut, hc.1, hc.2, MatchingCutColoring.redSide]

end MatchingCutColoring

end Subcubic


==> anc/lean/Subcubic/NegativeReduction.lean <==
import Subcubic.PositiveReduction

/-!
# Reachable negative reductions

The Section 5 analogue of `HasReachableReduction`: after zero or more valid
cut-preserver flips, the recomputed coloring contains a negative tail reducer
or a cut enhancer.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

def HasReachableNegativeReduction (C : MatchingCutColoring G) : Prop :=
  ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
    (ContainsNegativeTailReducer M.toColoring ∨
     ContainsCutEnhancer M.toColoring)

theorem HasReachableNegativeReduction.of_current_ntr (C : MatchingCutColoring G)
    (hntr : ContainsNegativeTailReducer C) :
    HasReachableNegativeReduction C := by
  refine ⟨C.toMatchingCut, .refl, Or.inl ?_⟩
  exact (containsInducedUpToSwap_congr_color IsNegativeTailReducer
    (by simp)).1 hntr

theorem HasReachableNegativeReduction.of_current_ce (C : MatchingCutColoring G)
    (hce : ContainsCutEnhancer C) : HasReachableNegativeReduction C := by
  refine ⟨C.toMatchingCut, .refl, Or.inr ?_⟩
  exact (containsInducedUpToSwap_congr_color IsCutEnhancer
    (by simp)).1 hce

/-- An absolute reducer or cut enhancer reachable in the sense of Lemma 3.6
is a reachable negative reduction. -/
theorem HasReachableNegativeReduction.of_lemma3_6
    (C : MatchingCutColoring G) (h : HasReachableLemma3_6Obstruction C) :
    HasReachableNegativeReduction C := by
  rcases h with ⟨M, hreach, habsolute | hce⟩
  · exact ⟨M, hreach, Or.inl habsolute.2⟩
  · exact ⟨M, hreach, Or.inr hce⟩

theorem HasReachableNegativeReduction.after_flip (C : MatchingCutColoring G)
    {M₁ : MatchingCut G} {r s : V}
    (hflip : C.toMatchingCut.IsFlipAt M₁ r s)
    (hresult : HasReachableNegativeReduction M₁.toColoring) :
    HasReachableNegativeReduction C := by
  rcases hresult with ⟨M, hreach, hfound⟩
  have hround : M₁.toColoring.toMatchingCut = M₁ := by
    apply MatchingCut.ext _ _
    simp [MatchingCutColoring.toMatchingCut_side, MatchingCutColoring.redSide,
      MatchingCut.redSideOf_color]
  rw [hround] at hreach
  have prepend : ∀ {N : MatchingCut G},
      M₁.FlipReachable N → C.toMatchingCut.FlipReachable N := by
    intro N hN
    induction hN with
    | refl => exact .step .refl hflip
    | @step N₁ N₂ x y hN hxy ih => exact .step ih hxy
  exact ⟨M, prepend hreach, hfound⟩

theorem HasReachableNegativeReduction.of_swapSides (C : MatchingCutColoring G)
    (h : HasReachableNegativeReduction C.swapSides) :
    HasReachableNegativeReduction C := by
  rcases h with ⟨M, hreach, hfound⟩
  have hstart : C.swapSides.toMatchingCut.swapSides = C.toMatchingCut := by
    apply MatchingCut.ext
    ext v
    cases hc : C.color v <;>
      simp [MatchingCutColoring.toMatchingCut_side, MatchingCutColoring.redSide,
        redSideOf, Color.IsRedSide, Color.swap, hc]
  have hreach' := hreach.swapSides
  rw [hstart] at hreach'
  let D := M.toColoring
  have hcolor : M.swapSides.toColoring.color = D.swapSides.color := by
    funext v
    simp [D]
  have hfoundD : ContainsNegativeTailReducer D.swapSides ∨
      ContainsCutEnhancer D.swapSides := by
    rcases hfound with hntr | hce
    · exact Or.inl
        ((containsInducedUpToSwap_swapSides IsNegativeTailReducer D).2 hntr)
    · exact Or.inr
        ((containsInducedUpToSwap_swapSides IsCutEnhancer D).2 hce)
  refine ⟨M.swapSides, hreach', ?_⟩
  rcases hfoundD with hntr | hce
  · exact Or.inl
      ((containsInducedUpToSwap_congr_color IsNegativeTailReducer hcolor).2 hntr)
  · exact Or.inr
      ((containsInducedUpToSwap_congr_color IsCutEnhancer hcolor).2 hce)

end Subcubic


==> anc/lean/Subcubic/NegativeTailReducerWitnesses.lean <==
import Subcubic.TailReducers
import Mathlib.Data.Fin.VecNotation
import Mathlib.Tactic.FinCases

/-!
# Small negative-tail-reducer witnesses

These constructors list ambient vertices in the catalog order.  The catalog's
generated saturation checks discharge every forced nonedge; the hypotheses of
`containsNegativeM` and `containsNegativeO` are precisely their remaining
boundary nonedges.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The negative-catalog copy of the absolute degree-two reducer from
Lemma 3.6. -/
theorem containsNegativeAbs
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .bluish)
    (hab : G.Adj a b) (haDegree : vertexDegree G a = 2) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .abs, ⟨.abs, rfl⟩, Or.inl ?_⟩
  refine ⟨![a, b], ?_, ?_, ?_, ?_⟩
  · intro x y hxy
    fin_cases x <;> fin_cases y
    · rfl
    · exact (hab.ne hxy).elim
    · exact (hab.ne hxy.symm).elim
    · rfl
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [negativeTailReducer, negativeTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab]
  · intro x
    fin_cases x <;>
      simp [negativeTailReducer, negativeTailReducerData, PatternData.toPattern,
        PatternData.color, ha, hb]
  · intro x d hdegree
    fin_cases x
    · change (some 2 : Option Nat) = some d at hdegree
      injection hdegree with hd
      change vertexDegree G a = d
      simpa [hd] using haDegree
    · change (none : Option Nat) = some d at hdegree
      contradiction

/-- The ambient degree equality required by a shortened catalogue drawing.
The canonical vertex is selected by the reducer name, so callers cannot
accidentally guard the wrong vertex. -/
def NegativeTailReducerAmbientDegreeCondition
    (G : SimpleGraph V) (name : NegativeTailReducerName)
    (f : Fin (negativeTailReducer name).vertexCount → V) : Prop :=
  match name with
  | .abs => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcA => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcB => vertexDegree G (f ⟨1, by native_decide⟩) = 2
  | .dcD => vertexDegree G (f ⟨2, by native_decide⟩) = 2
  | .dcE => vertexDegree G (f ⟨2, by native_decide⟩) = 1
  | .dcF => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcG => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcH => vertexDegree G (f ⟨0, by native_decide⟩) = 1
  | .dcI => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcJ => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcK => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcL => vertexDegree G (f ⟨0, by native_decide⟩) = 2
  | .dcM => vertexDegree G (f ⟨0, by native_decide⟩) = 1
  | .dcC => vertexDegree G (f ⟨2, by native_decide⟩) = 2
  | _ => True

/-- A compact entry point for the larger catalog witnesses.  The hypotheses
are exactly the ambient degree guard (trivial for an unshortened reducer),
edge, color, and remaining boundary-nonedge obligations of an induced
occurrence. -/
theorem containsNegative_of_embedding
    (C : MatchingCutColoring G) (name : NegativeTailReducerName)
    (f : Fin (negativeTailReducer name).vertexCount → V)
    (_hdegree : NegativeTailReducerAmbientDegreeCondition G name f)
    (hinj : Function.Injective f)
    (hadj : ∀ x y, (negativeTailReducer name).graph.Adj x y → G.Adj (f x) (f y))
    (hcolor : ∀ x, C.color (f x) = (negativeTailReducer name).color x)
    (hboundary : ∀ x y, x ≠ y →
      ¬ (negativeTailReducer name).graph.Adj x y →
      ¬ (negativeTailReducer name).AutomaticallyForcesNonedge x y →
      ¬ G.Adj (f x) (f y)) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer name, ⟨name, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer name).occursInduced_of_embedding_with_degrees C f hinj
  · intro x y hxy
    exact hadj x y hxy
  · intro x
    exact hcolor x
  · intro x y hne hnon hauto
    exact hboundary x y hne hnon hauto
  · intro x d hdegree
    cases name <;> fin_cases x <;>
      simp [negativeTailReducer, negativeTailReducerData, PatternData.toPattern,
        NegativeTailReducerAmbientDegreeCondition, List.lookup] at hdegree _hdegree ⊢ <;>
      omega

/-- The indexed embedding entry point for a shortened catalogue variant.
The reducer name determines both the guarded canonical vertex and its required
degree.  Keeping this premise at the witness call prevents a shortened drawing
from being used with a degree equality for the wrong vertex. -/
theorem containsNegative_of_embedding_with_degree
    (C : MatchingCutColoring G) (name : NegativeTailReducerName)
    (f : Fin (negativeTailReducer name).vertexCount → V)
    (_hdegree : NegativeTailReducerAmbientDegreeCondition G name f)
    (hinj : Function.Injective f)
    (hadj : ∀ x y, (negativeTailReducer name).graph.Adj x y → G.Adj (f x) (f y))
    (hcolor : ∀ x, C.color (f x) = (negativeTailReducer name).color x)
    (hboundary : ∀ x y, x ≠ y →
      ¬ (negativeTailReducer name).graph.Adj x y →
      ¬ (negativeTailReducer name).AutomaticallyForcesNonedge x y →
      ¬ G.Adj (f x) (f y)) : ContainsNegativeTailReducer C :=
  containsNegative_of_embedding C name f _hdegree hinj hadj hcolor hboundary

/-- The degree-two variant needed in Lemma 5.13, Case (4.4.1): it is
`u-` with the unused third neighbor of its first reddish vertex removed. -/
theorem containsNegativeDcF
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .reddish) (hb : C.color b = .reddish)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish)
    (haDegree : vertexDegree G a = 2)
    (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hef : G.Adj e f)
    (hac : ¬ G.Adj a c) (hag : ¬ G.Adj a g)
    (hbc : ¬ G.Adj b c) (hbg : ¬ G.Adj b g)
    (hcd : ¬ G.Adj c d)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  apply containsNegative_of_embedding C .dcF
    ([a, b, c, d, e, f, g].get) haDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcF).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (1, 3), (1, 4),
      (1, 5), (2, 5), (2, 6), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcF).color =
        ![.reddish, .reddish, .red, .bluish, .blue, .blue, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeDcF_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hac | exact hag | exact hbc | exact hbg | exact hcd
      | exact fun h => hac h.symm | exact fun h => hag h.symm
      | exact fun h => hbc h.symm | exact fun h => hbg h.symm
      | exact fun h => hcd h.symm

/-- Negative reducer `ntr-a`, in catalog order. -/
theorem containsNegativeA
    (C : MatchingCutColoring G) {a b c : V}
    (ha : C.color a = .red) (hb : C.color b = .blue)
    (hc : C.color c = .blue)
    (hab : G.Adj a b) (hac : G.Adj a c) (hbc : G.Adj b c)
    (hn : [a, b, c].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .a, ⟨.a, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .a).occursInduced_of_embedding C
    ([a, b, c].get) hn.injective_get
  · intro x y hxy
    fin_cases x <;> fin_cases y <;>
      simp [negativeTailReducer, negativeTailReducerData,
        PatternData.toPattern, graphOfEdges] at hxy ⊢
    all_goals first | exact hab | exact hab.symm | exact hac |
      exact hac.symm | exact hbc | exact hbc.symm
  · intro x
    have hcolors : (negativeTailReducer .a).color =
        ![.red, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeA_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `f-`, in catalog order. -/
theorem containsNegativeF
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbe : G.Adj b e) (hbf : G.Adj b f) (hde : G.Adj d e)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .f, ⟨.f, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .f).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .f).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 2), (0, 3), (1, 4), (1, 5), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .f).color =
        ![.red, .red, .bluish, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeF_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `k-`, in catalog order. -/
theorem containsNegativeK
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d) (hce : G.Adj c e) (hcf : G.Adj c f)
    (hde : G.Adj d e)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .k, ⟨.k, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .k).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .k).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 3), (2, 4), (2, 5), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .k).color =
        ![.red, .red, .reddish, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeK_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `m-`, in catalog order. -/
theorem containsNegativeM
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hde : G.Adj d e)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hn : [a, b, c, d, e, f, g].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .m, ⟨.m, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .m).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .m).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 5), (2, 6), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .m).color =
        ![.red, .red, .red, .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeM_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm

/-- Negative reducer `n-`, in catalog order. -/
theorem containsNegativeO
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d) (hce : G.Adj c e) (hcg : G.Adj c g)
    (hde : G.Adj d e) (hcf : ¬ G.Adj c f)
    (hn : [a, b, c, d, e, f, g].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .o, ⟨.o, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .o).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .o).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 3), (2, 4), (2, 6), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .o).color =
        ![.red, .red, .reddish, .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeO_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hcf
    · exact fun h => hcf h.symm

/-- Degree-constrained negative reducer `ntr-dc-a`, in catalog order. -/
theorem containsNegativeDcA
    (C : MatchingCutColoring G) {a b c : V}
    (ha : C.color a = .reddish) (hb : C.color b = .blue)
    (hc : C.color c = .blue)
    (haDegree : vertexDegree G a = 2)
    (hab : G.Adj a b) (hac : G.Adj a c) (hbc : G.Adj b c)
    (hn : [a, b, c].Nodup) : ContainsNegativeTailReducer C := by
  -- As for `ptr-dc-a`, this ambient condition rules out an unlisted third
  -- neighbor of the distinguished reddish vertex.
  apply containsNegative_of_embedding C .dcA
    ([a, b, c].get) haDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcA).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 2), (1, 2)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcA).color =
        ![.reddish, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeDcA_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `c-`, in catalog order. -/
theorem containsNegativeC
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d)
    (hn : [a, b, c, d].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .c, ⟨.c, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .c).occursInduced_of_embedding C
    ([a, b, c, d].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .c).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .c).color =
        ![.red, .red, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeC_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `g-`, in catalog order. -/
theorem containsNegativeG
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hab : G.Adj a b) (hac : G.Adj a c) (had : G.Adj a d)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .g, ⟨.g, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .g).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .g).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 2), (0, 3), (1, 4), (1, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .g).color =
        ![.red, .red, .bluish, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeG_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `b-`, in catalog order. -/
theorem containsNegativeB
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d)
    (hab : ¬ G.Adj a b) (hn : [a, b, c, d].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .b, ⟨.b, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .b).occursInduced_of_embedding C
    ([a, b, c, d].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .b).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 2), (1, 3)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .b).color =
        ![.red, .red, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeB_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hab
    · exact fun h => hab h.symm

/-- Negative reducer `d-`, in catalog order. -/
theorem containsNegativeD
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbd : G.Adj b d) (hbe : G.Adj b e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hbc : ¬ G.Adj b c) (hn : [a, b, c, d, e].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .d, ⟨.d, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .d).occursInduced_of_embedding C
    ([a, b, c, d, e].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .d).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 3), (1, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .d).color =
        ![.red, .red, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeD_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact hae
    · exact hbc
    · exact fun h => hab h.symm
    · exact fun h => hae h.symm
    · exact fun h => hbc h.symm

/-- Negative reducer `e-`, in catalog order. -/
theorem containsNegativeE
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d) (hbe : G.Adj b e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hn : [a, b, c, d, e].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .e, ⟨.e, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .e).occursInduced_of_embedding C
    ([a, b, c, d, e].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .e).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 2), (1, 3), (1, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .e).color =
        ![.red, .reddish, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeE_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact hae
    · exact fun h => hab h.symm
    · exact fun h => hae h.symm

/-- Degree-constrained reducer `ntr-dc-b`; the distinguished reddish vertex has
ambient degree two, so the omitted fifth vertex is genuinely absent. -/
theorem containsNegativeDcB
    (C : MatchingCutColoring G) {a b c d : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (hbDegree : vertexDegree G b = 2)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbd : G.Adj b d)
    (hab : ¬ G.Adj a b) (hn : [a, b, c, d].Nodup) :
    ContainsNegativeTailReducer C := by
  apply containsNegative_of_embedding C .dcB
    ([a, b, c, d].get) hbDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcB).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 2), (1, 3)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcB).color =
        ![.red, .reddish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeDcB_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hab
    · exact fun h => hab h.symm

/-- Negative reducer `h-`, in catalog order. -/
theorem containsNegativeH
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hac : G.Adj a c) (had : G.Adj a d) (hbd : G.Adj b d)
    (hbe : G.Adj b e) (hbf : G.Adj b f) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (haf : ¬ G.Adj a f) (hbc : ¬ G.Adj b c)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .h, ⟨.h, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .h).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .h).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 3), (1, 4), (1, 5), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .h).color =
        ![.red, .reddish, .bluish, .bluish, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeH_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact hae
    · exact haf
    · exact hbc
    · exact fun h => hab h.symm
    · exact fun h => hae h.symm
    · exact fun h => haf h.symm
    · exact fun h => hbc h.symm

/-- Negative reducer `s-`, in catalog order. -/
theorem containsNegativeT
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish) (hg : C.color g = .bluish)
    (hh : C.color h = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hch : G.Adj c h)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hn : [a, b, c, d, e, f, g, h].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .t, ⟨.t, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .t).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .t).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 5), (2, 6), (2, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .t).color =
        ![.red, .red, .reddish, .bluish, .bluish, .bluish,
          .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeT_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm

/-- `ntr-dc-d`: `ntr-u` with `h` removed and reddish `c` of ambient degree two. -/
theorem containsNegativeDcD
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish) (hg : C.color g = .bluish)
    (hcDegree : vertexDegree G c = 2)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  apply containsNegative_of_embedding C .dcD
    ([a, b, c, d, e, f, g].get) hcDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcD).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 5), (2, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcD).color =
        ![.red, .red, .reddish, .bluish, .bluish, .bluish, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeDcD_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm

/-- `ntr-n`: the corresponding unguarded reducer with red `c`. -/
theorem containsNegativeN
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish) (hg : C.color g = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcf : G.Adj c f) (hcg : G.Adj c g)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .n, ⟨.n, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .n).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .n).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5),
      (2, 5), (2, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .n).color =
        ![.red, .red, .red, .bluish, .bluish, .bluish, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeN_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm

/-- `ntr-dc-e`: the shortened reducer with reddish `c` of ambient degree one. -/
theorem containsNegativeDcE
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish)
    (hcDegree : vertexDegree G c = 1)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbf : G.Adj b f) (hcf : G.Adj c f)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hn : [a, b, c, d, e, f].Nodup) :
    ContainsNegativeTailReducer C := by
  apply containsNegative_of_embedding C .dcE
    ([a, b, c, d, e, f].get) hcDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcE).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 4), (1, 5), (2, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcE).color =
        ![.red, .red, .reddish, .bluish, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeDcE_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm

/-- Negative reducer `y-`, in catalog order. -/
theorem containsNegativeZ
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .red)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish) (hg : C.color g = .blue)
    (hh : C.color h = .blue) (hi : C.color i = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e)
    (hbe : G.Adj b e) (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcg : G.Adj c g) (hci : G.Adj c i) (hgh : G.Adj g h)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (haf : ¬ G.Adj a f) (hah : ¬ G.Adj a h) (hai : ¬ G.Adj a i)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hbh : ¬ G.Adj b h) (hbi : ¬ G.Adj b i)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hcf : ¬ G.Adj c f) (hch : ¬ G.Adj c h)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .z, ⟨.z, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .z).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .z).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (1, 4), (1, 5),
      (1, 6), (2, 6), (2, 8), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .z).color =
        ![.red, .reddish, .red, .bluish, .bluish, .bluish,
          .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeZ_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩)
    · exact hab
    · exact hac
    · exact haf
    · exact hah
    · exact hai
    · exact hbc
    · exact hbd
    · exact hbh
    · exact hbi
    · exact hcd
    · exact hce
    · exact hcf
    · exact hch
    · exact fun h => hab h.symm
    · exact fun h => hac h.symm
    · exact fun h => haf h.symm
    · exact fun h => hah h.symm
    · exact fun h => hai h.symm
    · exact fun h => hbc h.symm
    · exact fun h => hbd h.symm
    · exact fun h => hbh h.symm
    · exact fun h => hbi h.symm
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm
    · exact fun h => hcf h.symm
    · exact fun h => hch h.symm

/-! Witnesses used by the induced-pentagon argument (Lemma 5.5). -/

/-- Negative reducer `i-`, in catalog order. -/
theorem containsNegativeI
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (haf : ¬ G.Adj a f) (hbc : ¬ G.Adj b c)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .i, ⟨.i, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .i).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .i).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (1, 3), (1, 4), (1, 5), (2, 3)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .i).color =
        ![.red, .reddish, .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeI_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact hac
    · exact haf
    · exact hbc
    · exact fun h => hab h.symm
    · exact fun h => hac h.symm
    · exact fun h => haf h.symm
    · exact fun h => hbc h.symm

/-- Negative reducer `j-`, in catalog order. -/
theorem containsNegativeJ
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .reddish)
    (hc : C.color c = .bluish) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hac : G.Adj a c) (hae : G.Adj a e)
    (hbe : G.Adj b e) (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hde : G.Adj d e) (hfg : G.Adj f g)
    (hab : ¬ G.Adj a b) (had : ¬ G.Adj a d)
    (haf : ¬ G.Adj a f) (hag : ¬ G.Adj a g)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .j, ⟨.j, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .j).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .j).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 4), (1, 4), (1, 5), (1, 6),
      (3, 4), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .j).color =
        ![.red, .reddish, .bluish, .blue, .blue, .blue, .blue] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeJ_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact had
    · exact haf
    · exact hag
    · exact hbc
    · exact hbd
    · exact fun h => hab h.symm
    · exact fun h => had h.symm
    · exact fun h => haf h.symm
    · exact fun h => hag h.symm
    · exact fun h => hbc h.symm
    · exact fun h => hbd h.symm

/-- Negative reducer `r-`, in catalog order. -/
theorem containsNegativeS
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hh : C.color h = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (hae : G.Adj a e)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d) (hcf : G.Adj c f) (hch : G.Adj c h)
    (hfg : G.Adj f g)
    (hce : ¬ G.Adj c e) (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .s, ⟨.s, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .s).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .s).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 4), (1, 4), (1, 5),
      (2, 3), (2, 5), (2, 7), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .s).color =
        ![.red, .red, .reddish, .bluish, .bluish, .blue, .blue, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeS_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) | (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hce
    · exact hcg
    · exact fun h => hce h.symm
    · exact fun h => hcg h.symm

/-- Negative reducer `t-`, in catalog order. -/
theorem containsNegativeU
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hh : C.color h = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (hah : G.Adj a h)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcd : G.Adj c d) (hcf : G.Adj c f) (hch : G.Adj c h)
    (hfg : G.Adj f g)
    (hce : ¬ G.Adj c e) (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h].Nodup) : ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .u, ⟨.u, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .u).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .u).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 7), (1, 4), (1, 5),
      (2, 3), (2, 5), (2, 7), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .u).color =
        ![.red, .red, .reddish, .bluish, .bluish, .blue, .blue, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeU_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) | (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hce
    · exact hcg
    · exact fun h => hce h.symm
    · exact fun h => hcg h.symm

/-- Negative reducer `z-`, in catalog order. -/
theorem containsNegativeAa
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .bluish) (hg : C.color g = .blue)
    (hh : C.color h = .blue) (hi : C.color i = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbc : G.Adj b c) (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcg : G.Adj c g) (hci : G.Adj c i) (hgh : G.Adj g h)
    (haf : ¬ G.Adj a f) (hah : ¬ G.Adj a h) (hai : ¬ G.Adj a i)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .aa, ⟨.aa, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .aa).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .aa).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 6), (1, 2), (1, 4),
      (1, 5), (2, 6), (2, 8), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .aa).color =
        ![.reddish, .red, .red, .bluish, .bluish, .bluish,
          .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeAa_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact haf
    · exact hah
    · exact hai
    · exact fun h => haf h.symm
    · exact fun h => hah h.symm
    · exact fun h => hai h.symm

/-- Negative reducer `x-`, in catalog order. -/
theorem containsNegativeY
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .blue)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hh : C.color h = .blue) (hi : C.color i = .bluish)
    (hab : G.Adj a b) (had : G.Adj a d) (haf : G.Adj a f)
    (hbd : G.Adj b d) (hbg : G.Adj b g)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hci : G.Adj c i)
    (hef : G.Adj e f) (hgh : G.Adj g h)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e) (hch : ¬ G.Adj c h)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .y, ⟨.y, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .y).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .y).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 5), (1, 3), (1, 6),
      (2, 5), (2, 6), (2, 8), (4, 5), (6, 7)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .y).color =
        ![.red, .red, .reddish, .bluish, .blue, .blue, .blue, .blue,
          .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeY_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact hch
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm
    · exact fun h => hch h.symm

/-- Negative reducer `ae-`, in catalog order. -/
theorem containsNegativeAf
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hh : C.color h = .blue) (hi : C.color i = .blue)
    (hj : C.color j = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbd : G.Adj b d) (hbh : G.Adj b h)
    (hcg : G.Adj c g) (hch : G.Adj c h) (hcj : G.Adj c j)
    (hfg : G.Adj f g) (hhi : G.Adj h i)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hcf : ¬ G.Adj c f) (hci : ¬ G.Adj c i)
    (hn : [a, b, c, d, e, f, g, h, i, j].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .af, ⟨.af, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .af).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .af).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 4), (0, 6), (1, 3), (1, 7),
      (2, 6), (2, 7), (2, 9), (5, 6), (7, 8)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .af).color =
        ![.red, .red, .reddish, .bluish, .bluish, .blue, .blue, .blue,
          .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeAf_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hce
    · exact hcf
    · exact hci
    · exact fun h => hcd h.symm
    · exact fun h => hce h.symm
    · exact fun h => hcf h.symm
    · exact fun h => hci h.symm

/-- Negative reducer `o-`, in catalog order. -/
theorem containsNegativeP
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbd : G.Adj b d) (hbe : G.Adj b e)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (hag : ¬ G.Adj a g) (hbc : ¬ G.Adj b c)
    (hbg : ¬ G.Adj b g) (hcd : ¬ G.Adj c d)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .p, ⟨.p, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .p).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .p).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 3), (1, 4),
      (2, 5), (2, 6), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .p).color =
        ![.reddish, .red, .red, .bluish, .blue, .blue, .bluish] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeP_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        ( ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        ( ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hab
    · exact hac
    · exact hag
    · exact hbc
    · exact hbg
    · exact hcd
    · exact fun h => hab h.symm
    · exact fun h => hac h.symm
    · exact fun h => hag h.symm
    · exact fun h => hbc h.symm
    · exact fun h => hbg h.symm
    · exact fun h => hcd h.symm

/-- Negative reducer `ai-`, in catalog order. -/
theorem containsNegativeAj
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (ha : C.color a = .reddish) (hb : C.color b = .reddish)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish) (hh : C.color h = .bluish)
    (hi : C.color i = .bluish) (hj : C.color j = .blue)
    (hk : C.color k = .blue)
    (hae : G.Adj a e) (haf : G.Adj a f) (hag : G.Adj a g)
    (hbg : G.Adj b g) (hbh : G.Adj b h) (hbk : G.Adj b k)
    (hcd : G.Adj c d) (hch : G.Adj c h) (hci : G.Adj c i)
    (hdi : G.Adj d i) (hdj : G.Adj d j)
    (hef : G.Adj e f) (hjk : G.Adj j k)
    (hah : ¬ G.Adj a h) (hai : ¬ G.Adj a i)
    (haj : ¬ G.Adj a j) (hak : ¬ G.Adj a k)
    (hbe : ¬ G.Adj b e) (hbf : ¬ G.Adj b f)
    (hbi : ¬ G.Adj b i) (hbj : ¬ G.Adj b j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .aj, ⟨.aj, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .aj).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .aj).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 4), (0, 5), (0, 6), (1, 6), (1, 7),
      (1, 10), (2, 3), (2, 7), (2, 8), (3, 8), (3, 9),
      (4, 5), (9, 10)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl |
       rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .aj).color =
        ![.reddish, .reddish, .red, .red, .blue, .blue,
          .bluish, .bluish, .bluish, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeAj_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hah
    · exact hai
    · exact haj
    · exact hak
    · exact hbe
    · exact hbf
    · exact hbi
    · exact hbj
    · exact fun h => hah h.symm
    · exact fun h => hai h.symm
    · exact fun h => haj h.symm
    · exact fun h => hak h.symm
    · exact fun h => hbe h.symm
    · exact fun h => hbf h.symm
    · exact fun h => hbi h.symm
    · exact fun h => hbj h.symm

/-- Negative reducer `aj-`, in catalog order. -/
theorem containsNegativeAk
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .blue)
    (hk : C.color k = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (haj : G.Adj a j)
    (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcd : G.Adj c d) (hch : G.Adj c h) (hck : G.Adj c k)
    (hdi : G.Adj d i) (hdk : G.Adj d k)
    (hgh : G.Adj g h) (hij : G.Adj i j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .ak, ⟨.ak, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .ak).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .ak).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 4), (0, 9), (1, 5), (1, 6),
      (2, 3), (2, 7), (2, 10), (3, 8), (3, 10), (6, 7), (8, 9)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .ak).color =
        ![.red, .red, .red, .red, .bluish, .bluish,
          .blue, .blue, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeAk_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `ak-`, in catalog order. -/
theorem containsNegativeAl
    (C : MatchingCutColoring G) {a b c d e f g h i j k l : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .red)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .blue)
    (hk : C.color k = .bluish) (hl : C.color l = .bluish)
    (hab : G.Adj a b) (hae : G.Adj a e) (haj : G.Adj a j)
    (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcd : G.Adj c d) (hch : G.Adj c h) (hcl : G.Adj c l)
    (hdi : G.Adj d i) (hdk : G.Adj d k)
    (hgh : G.Adj g h) (hij : G.Adj i j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k, l].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .al, ⟨.al, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .al).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k, l].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .al).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 4), (0, 9), (1, 5), (1, 6),
      (2, 3), (2, 7), (2, 11), (3, 8), (3, 10), (6, 7), (8, 9)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .al).color =
        ![.red, .red, .red, .red, .bluish, .bluish,
          .blue, .blue, .blue, .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk, hl] <;> native_decide
  · intro x y hne hnon hnot
    exact (hnot (negativeAl_automaticNonedges x y hne hnon)).elim

/-- Negative reducer `am-`, in catalog order. -/
theorem containsNegativeAn
    (C : MatchingCutColoring G) {a b c d e f g h i j k l : V}
    (ha : C.color a = .reddish)
    (hb : C.color b = .red) (hc : C.color c = .red)
    (hd : C.color d = .red) (he : C.color e = .red)
    (hf : C.color f = .bluish) (hg : C.color g = .bluish)
    (hh : C.color h = .blue) (hi : C.color i = .blue)
    (hj : C.color j = .blue) (hk : C.color k = .blue)
    (hl : C.color l = .bluish)
    (haf : G.Adj a f) (hah : G.Adj a h) (hai : G.Adj a i)
    (hbc : G.Adj b c) (hbg : G.Adj b g) (hbk : G.Adj b k)
    (hcg : G.Adj c g) (hch : G.Adj c h)
    (hde : G.Adj d e) (hdi : G.Adj d i) (hdl : G.Adj d l)
    (hej : G.Adj e j) (hel : G.Adj e l)
    (hhi : G.Adj h i) (hjk : G.Adj j k)
    (hag : ¬ G.Adj a g) (haj : ¬ G.Adj a j)
    (hak : ¬ G.Adj a k) (hal : ¬ G.Adj a l)
    (hn : [a, b, c, d, e, f, g, h, i, j, k, l].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .an, ⟨.an, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .an).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k, l].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .an).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 5), (0, 7), (0, 8), (1, 2), (1, 6),
      (1, 10), (2, 6), (2, 7), (3, 4), (3, 8), (3, 11),
      (4, 9), (4, 11), (7, 8), (9, 10)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl |
       rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .an).color =
        ![.reddish, .red, .red, .red, .red, .bluish, .bluish,
          .blue, .blue, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk, hl] <;>
      native_decide
  · intro x y hne hnon hauto
    have hp := negativeAn_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hag
    · exact haj
    · exact hak
    · exact hal
    · exact fun h => hag h.symm
    · exact fun h => haj h.symm
    · exact fun h => hak h.symm
    · exact fun h => hal h.symm

/-- Negative reducer `ntr-l`, whose third red-side vertex is red. -/
theorem containsNegativeL
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hab : G.Adj a b) (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbf : G.Adj b f)
    (hce : G.Adj c e) (hcg : G.Adj c g) (hfg : G.Adj f g)
    (hcd : ¬ G.Adj c d) (hcf : ¬ G.Adj c f)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .l, ⟨.l, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .l).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .l).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 4), (1, 3),
      (1, 5), (2, 4), (2, 6), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .l).color =
        ![.red, .red, .red, .bluish, .bluish, .blue, .blue] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeL_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hcf
    · exact fun h => hcd h.symm
    · exact fun h => hcf h.symm

/-- Degree-constrained reducer `ntr-dc-c`: its third red-side vertex is reddish.
The degree hypothesis records that this shortened pattern contains the full
ambient neighborhood of that vertex. -/
theorem containsNegativeDcC
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish)
    (hd : C.color d = .bluish) (he : C.color e = .bluish)
    (hf : C.color f = .blue) (hg : C.color g = .blue)
    (hcDegree : vertexDegree G c = 2)
    (hab : G.Adj a b) (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbf : G.Adj b f)
    (hce : G.Adj c e) (hcg : G.Adj c g) (hfg : G.Adj f g)
    (hcd : ¬ G.Adj c d) (hcf : ¬ G.Adj c f)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsNegativeTailReducer C := by
  apply containsNegative_of_embedding C .dcC
    ([a, b, c, d, e, f, g].get) hcDegree hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .dcC).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 1), (0, 3), (0, 4), (1, 3),
      (1, 5), (2, 4), (2, 6), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .dcC).color =
        ![.red, .red, .reddish, .bluish, .bluish, .blue, .blue] := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeDcC_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hcf
    · exact fun h => hcd h.symm
    · exact fun h => hcf h.symm

/-- Negative reducer `aa-`, in catalog order. -/
theorem containsNegativeAb
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .reddish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .blue)
    (had : G.Adj a d) (hae : G.Adj a e)
    (hbe : G.Adj b e) (hbf : G.Adj b f)
    (hcg : G.Adj c g) (hch : G.Adj c h) (hci : G.Adj c i)
    (hfg : G.Adj f g) (hhi : G.Adj h i)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (haf : ¬ G.Adj a f) (hag : ¬ G.Adj a g)
    (hah : ¬ G.Adj a h) (hai : ¬ G.Adj a i)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hbg : ¬ G.Adj b g) (hbh : ¬ G.Adj b h)
    (hbi : ¬ G.Adj b i) (hcd : ¬ G.Adj c d)
    (hce : ¬ G.Adj c e) (hcf : ¬ G.Adj c f)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .ab, ⟨.ab, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .ab).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .ab).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (1, 4), (1, 5),
      (2, 6), (2, 7), (2, 8), (5, 6), (7, 8)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .ab).color =
        ![.red, .red, .reddish, .bluish, .bluish,
          .blue, .blue, .blue, .blue] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeAb_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hab | exact hac | exact haf | exact hag | exact hah | exact hai
      | exact hbc | exact hbd | exact hbg | exact hbh | exact hbi
      | exact hcd | exact hce | exact hcf
      | exact fun h => hab h.symm | exact fun h => hac h.symm
      | exact fun h => haf h.symm | exact fun h => hag h.symm
      | exact fun h => hah h.symm | exact fun h => hai h.symm
      | exact fun h => hbc h.symm | exact fun h => hbd h.symm
      | exact fun h => hbg h.symm | exact fun h => hbh h.symm
      | exact fun h => hbi h.symm | exact fun h => hcd h.symm
      | exact fun h => hce h.symm | exact fun h => hcf h.symm

/-- Negative reducer `af-`, in catalog order. -/
theorem containsNegativeAg
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hah : G.Adj a h)
    (hbc : G.Adj b c) (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hch : G.Adj c h) (hcj : G.Adj c j) (hhi : G.Adj h i)
    (haf : ¬ G.Adj a f) (hag : ¬ G.Adj a g)
    (hai : ¬ G.Adj a i) (haj : ¬ G.Adj a j)
    (hn : [a, b, c, d, e, f, g, h, i, j].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .ag, ⟨.ag, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .ag).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .ag).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 7), (1, 2),
      (1, 5), (1, 6), (2, 7), (2, 9), (7, 8)] at hedge
    simp at hedge
    rcases hedge with
      (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .ag).color =
        ![.reddish, .red, .red, .bluish, .bluish,
          .bluish, .bluish, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeAg_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact haf
    · exact hag
    · exact hai
    · exact haj
    · exact fun h => haf h.symm
    · exact fun h => hag h.symm
    · exact fun h => hai h.symm
    · exact fun h => haj h.symm

/-- Negative reducer `p-`, in catalog order. -/
theorem containsNegativeQ
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbg : G.Adj b g)
    (hcf : G.Adj c f) (hch : G.Adj c h) (hfg : G.Adj f g)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (hag : ¬ G.Adj a g) (hah : ¬ G.Adj a h)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hbh : ¬ G.Adj b h) (hcd : ¬ G.Adj c d)
    (hce : ¬ G.Adj c e) (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .q, ⟨.q, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .q).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .q).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 4),
      (1, 6), (2, 5), (2, 7), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .q).color =
        ![.reddish, .red, .red, .bluish, .bluish,
          .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeQ_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hab | exact hac | exact hag | exact hah | exact hbc
      | exact hbd | exact hbh | exact hcd | exact hce | exact hcg
      | exact fun h => hab h.symm | exact fun h => hac h.symm
      | exact fun h => hag h.symm | exact fun h => hah h.symm
      | exact fun h => hbc h.symm | exact fun h => hbd h.symm
      | exact fun h => hbh h.symm | exact fun h => hcd h.symm
      | exact fun h => hce h.symm | exact fun h => hcg h.symm

/-- Negative reducer `q-`, in catalog order. -/
theorem containsNegativeR
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish) (hh : C.color h = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbg : G.Adj b g)
    (hcf : G.Adj c f) (hch : G.Adj c h) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (hag : ¬ G.Adj a g) (hah : ¬ G.Adj a h)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hbh : ¬ G.Adj b h) (hcd : ¬ G.Adj c d)
    (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h].Nodup) :
    ContainsNegativeTailReducer C := by
  refine ⟨negativeTailReducer .r, ⟨.r, rfl⟩, Or.inl ?_⟩
  apply (negativeTailReducer .r).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (negativeTailReducerData .r).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [negativeTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 4),
      (1, 6), (2, 5), (2, 7), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (negativeTailReducer .r).color =
        ![.reddish, .red, .red, .bluish, .blue,
          .blue, .bluish, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh] <;> native_decide
  · intro x y hne hnon hauto
    have hp := negativeR_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩) |
        (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
         ⟨rfl, rfl⟩)
    all_goals first
      | exact hab | exact hac | exact hag | exact hah | exact hbc
      | exact hbd | exact hbh | exact hcd | exact hcg
      | exact fun h => hab h.symm | exact fun h => hac h.symm
      | exact fun h => hag h.symm | exact fun h => hah h.symm
      | exact fun h => hbc h.symm | exact fun h => hbd h.symm
      | exact fun h => hbh h.symm | exact fun h => hcd h.symm
      | exact fun h => hcg h.symm

end Subcubic


==> anc/lean/Subcubic/Pattern.lean <==
import Subcubic.ColoringLemmas

/-!
# Finite colored configurations

Patterns use `Fin n` as their vertex set. In prose those vertices are named
`a`, `b`, `c`, ...; in Lean they are `0`, `1`, `2`, ... . Every pattern vertex
now has one exact color.
-/

open Set

namespace Subcubic

/-- A finite graph whose vertices have prescribed exact colors. -/
structure ColoredPattern where
  vertexCount : Nat
  graph : SimpleGraph (Fin vertexCount)
  color : Fin vertexCount → Color
  /-- Optional ambient-degree requirements.  These are needed for shortened
  patterns whose drawing alone does not record that an omitted neighbor is
  genuinely absent. -/
  ambientDegree : Fin vertexCount → Option Nat := fun _ => none

namespace ColoredPattern

variable {V : Type*} [Fintype V] {G : SimpleGraph V} (P : ColoredPattern)

/-- Reverse the roles of the two color-sides in a pattern. Its vertices and
graph stay fixed; only its colors are swapped. -/
def swapSides : ColoredPattern where
  vertexCount := P.vertexCount
  graph := P.graph
  color i := (P.color i).swap
  ambientDegree := P.ambientDegree

@[simp] theorem swapSides_swapSides : P.swapSides.swapSides = P := by
  cases P
  simp [swapSides]

/-- `P` occurs as an induced colored subgraph of the ambient matching-cut coloring. -/
def OccursInduced (C : MatchingCutColoring G) : Prop :=
  ∃ f : Fin P.vertexCount → V,
    Function.Injective f ∧
    (∀ x y, P.graph.Adj x y ↔ G.Adj (f x) (f y)) ∧
    (∀ x, C.color (f x) = P.color x) ∧
    (∀ x d, P.ambientDegree x = some d → vertexDegree G (f x) = d)

/-- A pattern vertex is saturated when it has three displayed neighbors and
its color forces ambient degree three. -/
def SaturatedAt (x : Fin P.vertexCount) : Prop :=
  (P.color x = .red ∨ P.color x = .blue) ∧
    ∃ a b c, a ≠ b ∧ a ≠ c ∧ b ≠ c ∧
      P.graph.Adj x a ∧ P.graph.Adj x b ∧ P.graph.Adj x c

/-- Two pattern vertices lie on the same side of the encoded cut. -/
def OnSameSide (x y : Fin P.vertexCount) : Prop :=
  (P.color x).IsRedSide ↔ (P.color y).IsRedSide

/-- Reasons why a missing pattern edge is already forced to be missing in
the ambient graph. A nonedge is automatic if one endpoint is saturated, or
if both endpoints lie on the same matching-cut side. -/
def AutomaticallyForcesNonedge (x y : Fin P.vertexCount) : Prop :=
  P.SaturatedAt x ∨ P.SaturatedAt y ∨
    (P.OnSameSide x y ∧
      (P.color x = .reddish ∨ P.color x = .bluish ∨
        ∃ z, z ≠ y ∧ P.graph.Adj x z ∧ P.OnSameSide x z))

instance [DecidableRel P.graph.Adj] (x : Fin P.vertexCount) :
    Decidable (P.SaturatedAt x) := by
  unfold SaturatedAt
  infer_instance

instance (x y : Fin P.vertexCount) : Decidable (P.OnSameSide x y) := by
  cases hx : P.color x <;> cases hy : P.color y <;>
    simp only [OnSameSide, Color.IsRedSide, hx, hy]
  all_goals infer_instance

instance [DecidableRel P.graph.Adj] (x y : Fin P.vertexCount) :
    Decidable (P.AutomaticallyForcesNonedge x y) := by
  unfold AutomaticallyForcesNonedge
  infer_instance

/-- Construct an induced occurrence from an injective, edge- and
color-preserving embedding. Degree saturation and the matching-cut condition
prove the automatic nonedges; `hboundary` supplies only the remaining
cross-side nonedges. -/
theorem occursInduced_of_embedding_with_degrees
    (C : MatchingCutColoring G)
    (f : Fin P.vertexCount → V)
    (hinj : Function.Injective f)
    (hedge : ∀ {x y}, P.graph.Adj x y → G.Adj (f x) (f y))
    (hcolor : ∀ x, C.color (f x) = P.color x)
    (hboundary : ∀ x y, x ≠ y → ¬ P.graph.Adj x y →
      ¬ P.AutomaticallyForcesNonedge x y → ¬ G.Adj (f x) (f y))
    (hdegree : ∀ x d, P.ambientDegree x = some d →
      vertexDegree G (f x) = d) :
    P.OccursInduced C := by
  refine ⟨f, hinj, ?_, hcolor, hdegree⟩
  intro x y
  constructor
  · exact hedge
  · intro hxy
    by_cases hne : x = y
    · subst y
      exact (G.loopless.irrefl _ hxy).elim
    by_contra hpattern
    have mem_side_iff (i : Fin P.vertexCount) :
        f i ∈ C.redSide ↔ (P.color i).IsRedSide := by
      rw [C.mem_redSide_iff, hcolor i]
      cases P.color i <;> simp [Color.IsRedSide]
    by_cases hauto : P.AutomaticallyForcesNonedge x y
    · rcases hauto with hsat | hsat | hside
      · rcases hsat with ⟨hxcolor, a, b, c, hab, hac, hbc,
          hxa, hxb, hxc⟩
        have hya : y ≠ a := fun h => by subst a; exact hpattern hxa
        have hyb : y ≠ b := fun h => by subst b; exact hpattern hxb
        have hyc : y ≠ c := fun h => by subst c; exact hpattern hxc
        exact (C.not_adj_fourth_neighbor
          (by simpa [hcolor x] using hxcolor)
          (hedge hxa) (hedge hxb) (hedge hxc)
          (hinj.ne hab) (hinj.ne hac) (hinj.ne hbc)
          (hinj.ne hya) (hinj.ne hyb) (hinj.ne hyc)) hxy
      · rcases hsat with ⟨hycolor, a, b, c, hab, hac, hbc,
          hya, hyb, hyc⟩
        have hxa : x ≠ a := fun h => by subst a; exact hpattern hya.symm
        have hxb : x ≠ b := fun h => by subst b; exact hpattern hyb.symm
        have hxc : x ≠ c := fun h => by subst c; exact hpattern hyc.symm
        exact (C.not_adj_fourth_neighbor
          (by simpa [hcolor y] using hycolor)
          (hedge hya) (hedge hyb) (hedge hyc)
          (hinj.ne hab) (hinj.ne hac) (hinj.ne hbc)
          (hinj.ne hxa) (hinj.ne hxb) (hinj.ne hxc)) hxy.symm
      · rcases hside with ⟨hxySide, hrest⟩
        rcases hrest with hquiet | hrest
        · have hxquiet : C.color (f x) = .reddish := by
            rw [hcolor x, hquiet]
          have hymem : f y ∈ C.redSide :=
            (mem_side_iff y).2 (hxySide.mp (by
              simp [hquiet, Color.IsRedSide]))
          exact (C.reddish_not_adj_redSide hxquiet
            ((C.mem_redSide_iff _).1 hymem)) hxy
        · rcases hrest with hquiet | ⟨z, hzy, hxz, hxzSide⟩
          · have hxquiet : C.color (f x) = .bluish := by
              rw [hcolor x, hquiet]
            have hxblue : ¬ (P.color x).IsRedSide := by
              simp [hquiet, Color.IsRedSide]
            have hyblue : ¬ (P.color y).IsRedSide := fun hy =>
              hxblue (hxySide.mpr hy)
            have hymem : f y ∉ C.redSide := fun hy =>
              hyblue ((mem_side_iff y).1 hy)
            exact (C.bluish_not_adj_blueSide hxquiet
              ((C.not_mem_redSide_iff _).1 hymem)) hxy
          · by_cases hxred : (P.color x).IsRedSide
            · have hxmem : f x ∈ C.redSide := (mem_side_iff x).2 hxred
              have hymem : f y ∈ C.redSide :=
                (mem_side_iff y).2 (hxySide.mp hxred)
              have hzmem : f z ∈ C.redSide :=
                (mem_side_iff z).2 (hxzSide.mp hxred)
              exact (C.redSide_not_adj_second_neighbor hxmem hzmem hymem
                (hedge hxz) (hinj.ne hzy)) hxy
            · have hxmem : f x ∉ C.redSide := fun hx =>
                hxred ((mem_side_iff x).1 hx)
              have hyblue : ¬ (P.color y).IsRedSide := by
                intro hy
                exact hxred (hxySide.mpr hy)
              have hymem : f y ∉ C.redSide := fun hy =>
                hyblue ((mem_side_iff y).1 hy)
              have hzblue : ¬ (P.color z).IsRedSide := by
                intro hz
                exact hxred (hxzSide.mpr hz)
              have hzmem : f z ∉ C.redSide := fun hz =>
                hzblue ((mem_side_iff z).1 hz)
              exact (C.blueSide_not_adj_second_neighbor hxmem hzmem hymem
                (hedge hxz) (hinj.ne hzy)) hxy
    · exact hboundary x y hne hpattern hauto hxy

/-- The common constructor for patterns without ambient-degree requirements.
Degree-sensitive catalogue entries use `occursInduced_of_embedding_with_degrees`
instead. Keeping the two APIs separate makes the ordinary witnesses small and
fast to elaborate. -/
theorem occursInduced_of_embedding
    (C : MatchingCutColoring G)
    (f : Fin P.vertexCount → V)
    (hinj : Function.Injective f)
    (hedge : ∀ {x y}, P.graph.Adj x y → G.Adj (f x) (f y))
    (hcolor : ∀ x, C.color (f x) = P.color x)
    (hboundary : ∀ x y, x ≠ y → ¬ P.graph.Adj x y →
      ¬ P.AutomaticallyForcesNonedge x y → ¬ G.Adj (f x) (f y))
    (hdegreeNone : ∀ x, P.ambientDegree x = none := by native_decide) :
    P.OccursInduced C := by
  apply P.occursInduced_of_embedding_with_degrees C f hinj hedge hcolor hboundary
  intro x d hdegree
  rw [hdegreeNone x] at hdegree
  contradiction

/-- Induced colored occurrence depends only on the color function, not on the
proof fields of `MatchingCutColoring`. -/
theorem occursInduced_congr_color {C D : MatchingCutColoring G}
    (hcolor : C.color = D.color) : P.OccursInduced C ↔ P.OccursInduced D := by
  unfold OccursInduced
  rw [hcolor]

/-- Reversing a pattern is equivalent to reversing the ambient coloring. -/
theorem swapSides_occursInduced_iff (C : MatchingCutColoring G) :
    P.swapSides.OccursInduced C ↔ P.OccursInduced C.swapSides := by
  constructor
  · rintro ⟨f, hf, hedge, hcolor, hdegree⟩
    refine ⟨f, hf, ?_, ?_, ?_⟩
    · simpa [swapSides] using hedge
    · intro x
      have := congrArg Color.swap (hcolor x)
      simpa [swapSides] using this
    · simpa [swapSides] using hdegree
  · rintro ⟨f, hf, hedge, hcolor, hdegree⟩
    refine ⟨f, hf, ?_, ?_, ?_⟩
    · simpa [swapSides] using hedge
    · intro x
      have := congrArg Color.swap (hcolor x)
      simpa [swapSides] using this
    · simpa [swapSides] using hdegree

/-- `P` occurs in its displayed orientation or with all colors exchanged. -/
def OccursInducedUpToSwap (C : MatchingCutColoring G) : Prop :=
  P.OccursInduced C ∨ P.swapSides.OccursInduced C

/-- Occurrence up to side-swap does not depend on which color-side was named
first. -/
@[simp] theorem occursInducedUpToSwap_swapSides (C : MatchingCutColoring G) :
    P.OccursInducedUpToSwap C.swapSides ↔ P.OccursInducedUpToSwap C := by
  constructor
  · rintro (h | h)
    · exact Or.inr ((P.swapSides_occursInduced_iff C).2 h)
    · left
      simpa using (P.swapSides_occursInduced_iff C.swapSides).1 h
  · rintro (h | h)
    · right
      apply (P.swapSides_occursInduced_iff C.swapSides).2
      simpa using h
    · exact Or.inl ((P.swapSides_occursInduced_iff C).1 h)

end ColoredPattern

/-- An induced occurrence of some pattern in `Catalog`, allowing all colors to
be exchanged. -/
def ContainsInducedUpToSwap {V : Type*} [Fintype V] {G : SimpleGraph V}
    (Catalog : ColoredPattern → Prop) (C : MatchingCutColoring G) : Prop :=
  ∃ P, Catalog P ∧ P.OccursInducedUpToSwap C

/-- Catalog containment likewise depends only on the recomputed color
function. -/
theorem containsInducedUpToSwap_congr_color {V : Type*} [Fintype V]
    {G : SimpleGraph V} (Catalog : ColoredPattern → Prop)
    {C D : MatchingCutColoring G} (hcolor : C.color = D.color) :
    ContainsInducedUpToSwap Catalog C ↔ ContainsInducedUpToSwap Catalog D := by
  unfold ContainsInducedUpToSwap ColoredPattern.OccursInducedUpToSwap
  simp only [ColoredPattern.occursInduced_congr_color _ hcolor]

@[simp] theorem containsInducedUpToSwap_swapSides {V : Type*} [Fintype V]
    {G : SimpleGraph V} (Catalog : ColoredPattern → Prop) (C : MatchingCutColoring G) :
    ContainsInducedUpToSwap Catalog C.swapSides ↔ ContainsInducedUpToSwap Catalog C := by
  simp only [ContainsInducedUpToSwap, ColoredPattern.occursInducedUpToSwap_swapSides]

/-! ## Data-driven finite patterns -/

/-- The simple graph containing exactly the unordered pairs in `edges`.
The explicit inequality makes loops impossible even if malformed input data
were to contain a pair `(v, v)`. -/
def graphOfEdges {n : Nat} (edges : List (Fin n × Fin n)) : SimpleGraph (Fin n) where
  Adj u v := u ≠ v ∧ ((u, v) ∈ edges ∨ (v, u) ∈ edges)

instance {n : Nat} (edges : List (Fin n × Fin n)) :
    DecidableRel (graphOfEdges edges).Adj := fun _ _ => by
  unfold graphOfEdges
  infer_instance

/-- Compact source data for a tail reducer.

Vertices are `0, 1, ...`, corresponding to `a, b, ...`. The first `sideCount`
vertices are on the red side. Listed exceptions are reddish; all other
red-side vertices are red. A blue-side vertex is blue exactly when it has a
listed neighbor on that side, and is bluish otherwise.
-/
structure PatternData where
  label : String
  vertexCount : Nat
  sideCount : Nat
  edges : List (Fin vertexCount × Fin vertexCount)
  reddish : List (Fin vertexCount) := []
  ambientDegree : List (Fin vertexCount × Nat) := []

namespace PatternData

/-- Every edge listed in `D` is sent to an ambient edge.  This is the compact
input used by generated occurrence proofs: callers check the edge list once,
rather than considering every ordered pair of pattern vertices. -/
def EdgesMapTo (D : PatternData) {V : Type*} (G : SimpleGraph V)
    (f : Fin D.vertexCount → V) : Prop :=
  ∀ e ∈ D.edges, G.Adj (f e.1) (f e.2)

/-- Mapping the explicit edge list to ambient edges preserves all adjacency
of the graph generated by that list. -/
theorem adj_map_of_edgesMapTo (D : PatternData) {V : Type*}
    (G : SimpleGraph V) (f : Fin D.vertexCount → V)
    (h : D.EdgesMapTo G f) {x y : Fin D.vertexCount}
    (hxy : (graphOfEdges D.edges).Adj x y) : G.Adj (f x) (f y) := by
  rcases hxy with ⟨_, hxy | hyx⟩
  · exact h (x, y) hxy
  · exact (h (y, x) hyx).symm

/-- The exact color forced by one row of reducer data. -/
def color (D : PatternData) (i : Fin D.vertexCount) : Color :=
  if i.val < D.sideCount then
    if i ∈ D.reddish then .reddish else .red
  else if ∃ j : Fin D.vertexCount,
      D.sideCount ≤ j.val ∧ (graphOfEdges D.edges).Adj i j then .blue
  else .bluish

/-- Turn the row data into the corresponding exact colored graph. -/
def toPattern (D : PatternData) : ColoredPattern where
  vertexCount := D.vertexCount
  graph := graphOfEdges D.edges
  color := D.color
  ambientDegree i := D.ambientDegree.lookup i

end PatternData

end Subcubic


==> anc/lean/Subcubic/PositiveReduction.lean <==
import Subcubic.FlipLemmas
import Subcubic.TailReducers
import Subcubic.Lemma3_6

/-!
# Reachable positive reductions

General infrastructure for reaching a positive tail reducer or a cut enhancer
after zero or more valid cut-preserver flips.  This is independent of any
particular local lemma.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

def HasReachableReduction (C : MatchingCutColoring G) : Prop :=
  ∃ M : MatchingCut G, C.toMatchingCut.FlipReachable M ∧
    (ContainsPositiveTailReducer M.toColoring ∨
     ContainsCutEnhancer M.toColoring)

theorem HasReachableReduction.of_current_ptr (C : MatchingCutColoring G)
    (hptr : ContainsPositiveTailReducer C) : HasReachableReduction C := by
  refine ⟨C.toMatchingCut, .refl, Or.inl ?_⟩
  exact (containsInducedUpToSwap_congr_color IsPositiveTailReducer
    (by simp)).1 hptr

theorem HasReachableReduction.of_current_ce (C : MatchingCutColoring G)
    (hce : ContainsCutEnhancer C) : HasReachableReduction C := by
  refine ⟨C.toMatchingCut, .refl, Or.inr ?_⟩
  exact (containsInducedUpToSwap_congr_color IsCutEnhancer
    (by simp)).1 hce

/-- An absolute reducer or cut enhancer reachable in the sense of Lemma 3.6
is a reachable positive reduction. -/
theorem HasReachableReduction.of_lemma3_6
    (C : MatchingCutColoring G) (h : HasReachableLemma3_6Obstruction C) :
    HasReachableReduction C := by
  rcases h with ⟨M, hreach, habsolute | hce⟩
  · exact ⟨M, hreach, Or.inl habsolute.1⟩
  · exact ⟨M, hreach, Or.inr hce⟩

/-- A reduction reachable after one valid first flip is also reachable from
the original coloring. -/
theorem HasReachableReduction.after_flip (C : MatchingCutColoring G)
    {M₁ : MatchingCut G} {r s : V}
    (hflip : C.toMatchingCut.IsFlipAt M₁ r s)
    (hresult : HasReachableReduction M₁.toColoring) :
    HasReachableReduction C := by
  rcases hresult with ⟨M, hreach, hfound⟩
  have hround : M₁.toColoring.toMatchingCut = M₁ := by
    apply MatchingCut.ext _ _
    simp [MatchingCutColoring.toMatchingCut_side, MatchingCutColoring.redSide,
      MatchingCut.redSideOf_color]
  rw [hround] at hreach
  have prepend : ∀ {N : MatchingCut G},
      M₁.FlipReachable N → C.toMatchingCut.FlipReachable N := by
    intro N hN
    induction hN with
    | refl => exact .step .refl hflip
    | @step N₁ N₂ x y hN hxy ih => exact .step ih hxy
  exact ⟨M, prepend hreach, hfound⟩

/-- The reduction conclusion is invariant under exchanging the two sides of
the cut.  Flip directions reverse, but the underlying toggled pair is the
same. -/
theorem HasReachableReduction.of_swapSides (C : MatchingCutColoring G)
    (h : HasReachableReduction C.swapSides) : HasReachableReduction C := by
  rcases h with ⟨M, hreach, hfound⟩
  have hstart : C.swapSides.toMatchingCut.swapSides = C.toMatchingCut := by
    apply MatchingCut.ext
    ext v
    cases hc : C.color v <;>
      simp [MatchingCutColoring.toMatchingCut_side, MatchingCutColoring.redSide,
        redSideOf, Color.IsRedSide, Color.swap, hc]
  have hreach' := hreach.swapSides
  rw [hstart] at hreach'
  let D := M.toColoring
  have hcolor : M.swapSides.toColoring.color = D.swapSides.color := by
    funext v
    simp [D]
  have hfoundD : ContainsPositiveTailReducer D.swapSides ∨
      ContainsCutEnhancer D.swapSides := by
    rcases hfound with hptr | hce
    · exact Or.inl
        ((containsInducedUpToSwap_swapSides IsPositiveTailReducer D).2 hptr)
    · exact Or.inr
        ((containsInducedUpToSwap_swapSides IsCutEnhancer D).2 hce)
  refine ⟨M.swapSides, hreach', ?_⟩
  rcases hfoundD with hptr | hce
  · exact Or.inl
      ((containsInducedUpToSwap_congr_color IsPositiveTailReducer hcolor).2 hptr)
  · exact Or.inr
      ((containsInducedUpToSwap_congr_color IsCutEnhancer hcolor).2 hce)

end Subcubic


==> anc/lean/Subcubic/PositiveTailReducerWitnesses.lean <==
import Subcubic.TailReducers
import Mathlib.Data.Fin.VecNotation
import Mathlib.Tactic.FinCases

/-!
# Reusable witnesses for positive tail reducers

The catalog is generated from `tail_reducers.cvs`.  This file only
records the mathematical labellings used repeatedly in proofs.
-/

namespace Subcubic

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

/-- The absolute degree-two reducer used in Lemma 3.6: a red vertex with
one displayed bluish neighbor and ambient degree two. -/
theorem containsPositiveAbs
    (C : MatchingCutColoring G) {a b : V}
    (ha : C.color a = .red) (hb : C.color b = .bluish)
    (hab : G.Adj a b) (haDegree : vertexDegree G a = 2) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .abs, ⟨.abs, rfl⟩, Or.inl ?_⟩
  refine ⟨![a, b], ?_, ?_, ?_, ?_⟩
  · intro x y hxy
    fin_cases x <;> fin_cases y
    · rfl
    · exact (hab.ne hxy).elim
    · exact (hab.ne hxy.symm).elim
    · rfl
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hab]
  · intro x
    fin_cases x <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        PatternData.color, ha, hb]
  · intro x d hdegree
    fin_cases x
    · change (some 2 : Option Nat) = some d at hdegree
      injection hdegree with hd
      change vertexDegree G a = d
      simpa [hd] using haDegree
    · change (none : Option Nat) = some d at hdegree
      contradiction

/-- Reducer `c+`, with its two red vertices, blue edge, and bluish vertex. -/
theorem containsPositiveC
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .blue) (hd : C.color d = .blue)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hcd : G.Adj c d)
    (hab : ¬ G.Adj a b) (had : ¬ G.Adj a d)
    (hbc : ¬ G.Adj b c) : ContainsPositiveTailReducer C := by
  have hn : [a, b, c, d, e].Nodup := by
    have hae_ne := hae.ne
    have hbe_ne := hbe.ne
    have hac_ne := hac.ne
    have hbd_ne := hbd.ne
    have hcd_ne := hcd.ne
    have habV : a ≠ b := by intro h; subst b; simp_all
    have hadV : a ≠ d := by intro h; subst d; simp_all
    have hbcV : b ≠ c := by intro h; subst c; simp_all
    have hceV : c ≠ e := by intro h; subst e; simp_all
    have hdeV : d ≠ e := by intro h; subst e; simp_all
    simp [habV, hac_ne, hadV, hae_ne, hbcV, hbd_ne, hbe_ne,
      hcd_ne, hceV, hdeV]
  have hce : ¬ G.Adj c e :=
    C.bluish_not_adj_blueSide he (Or.inl hc) ∘ SimpleGraph.Adj.symm
  have hde : ¬ G.Adj d e :=
    C.bluish_not_adj_blueSide he (Or.inl hd) ∘ SimpleGraph.Adj.symm
  refine ⟨positiveTailReducer .c, ⟨.c, rfl⟩, Or.inl ?_⟩
  refine ⟨[a, b, c, d, e].get, hn.injective_get, ?_, ?_, ?_⟩
  · intro x y
    fin_cases x <;> fin_cases y <;>
      simp [positiveTailReducer, positiveTailReducerData, PatternData.toPattern,
        graphOfEdges, G.adj_comm, hac, hae, hbd, hbe, hcd,
        hab, had, hbc, hce, hde]
  · intro x
    have hcolors : (positiveTailReducer .c).color =
        ![.red, .red, .blue, .blue, .bluish] := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he] <;> native_decide
  · intro x d hdegree
    fin_cases x <;>
      simp [positiveTailReducer, positiveTailReducerData,
        PatternData.toPattern] at hdegree

/-- Reducer `n+`, with ambient vertices listed in catalog order. -/
theorem containsPositiveN
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue)
    (hab : G.Adj a b) (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbf : G.Adj b f)
    (hce : G.Adj c e) (hcg : G.Adj c g) (hfg : G.Adj f g)
    (hcd : ¬ G.Adj c d) (hcf : ¬ G.Adj c f)
    (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .n, ⟨.n, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .n).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .n).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 1), (0, 3), (0, 4), (1, 3), (1, 5), (2, 4), (2, 6),
       (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .n).color =
        ([.red, .red, .red, .bluish, .bluish, .blue, .blue] :
          List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg]
  · intro x y hne hnon hauto
    have hp := positiveN_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact hcd
    · exact hcf
    · exact fun h => hcd h.symm
    · exact fun h => hcf h.symm

/-- Reducer `x+`, with ambient vertices listed in catalog order. -/
theorem containsPositiveX
    (C : MatchingCutColoring G) {a b c d e f g h i j k : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .reddish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .blue)
    (hk : C.color k = .blue)
    (hab : G.Adj a b) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbf : G.Adj b f) (hbh : G.Adj b h)
    (hcg : G.Adj c g) (hcj : G.Adj c j)
    (hdh : G.Adj d h) (hdi : G.Adj d i) (hdk : G.Adj d k)
    (hhi : G.Adj h i) (hjk : G.Adj j k)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hcf : ¬ G.Adj c f) (hci : ¬ G.Adj c i)
    (hck : ¬ G.Adj c k) (hde : ¬ G.Adj d e)
    (hdf : ¬ G.Adj d f) (hdg : ¬ G.Adj d g)
    (hdj : ¬ G.Adj d j)
    (hn : [a, b, c, d, e, f, g, h, i, j, k].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .x, ⟨.x, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .x).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j, k].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .x).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 1), (0, 4), (0, 6), (1, 5), (1, 7), (2, 6),
       (2, 9), (3, 7), (3, 8), (3, 10), (7, 8), (9, 10)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl |
      rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .x).color =
        ([.red, .red, .red, .reddish, .bluish, .bluish, .bluish,
          .blue, .blue, .blue, .blue] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;>
      simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj, hk]
  · intro x y hne hnon hauto
    have hp := positiveX_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
       ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
       ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
       ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ |
       ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact hcd h.symm)
      | (intro h; exact hce h.symm)
      | (intro h; exact hcf h.symm)
      | (intro h; exact hci h.symm)
      | (intro h; exact hck h.symm)
      | (intro h; exact hde h.symm)
      | (intro h; exact hdf h.symm)
      | (intro h; exact hdg h.symm)
      | (intro h; exact hdj h.symm)

/-- Reducer `m+`, in catalog order. -/
theorem containsPositiveM
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hac : G.Adj a c) (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbf : G.Adj b f) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (haf : ¬ G.Adj a f)
    (hbc : ¬ G.Adj b c) (hbe : ¬ G.Adj b e)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .m, ⟨.m, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .m).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .m).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (0, 4), (1, 3), (1, 5), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .m).color =
        ([.reddish, .red, .bluish, .bluish, .blue, .blue] : List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf]
  · intro x y hne hnon hauto
    have hp := positiveM_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact hab h.symm)
      | (intro h; exact haf h.symm)
      | (intro h; exact hbc h.symm)
      | (intro h; exact hbe h.symm)

/-- Reducer `ptr-dc-a`: reducer `ptr-m` with its extra bluish vertex removed. -/
theorem containsPositiveDcA
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .bluish)
    (hd : C.color d = .blue) (he : C.color e = .blue)
    (haDegree : vertexDegree G a = 2)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbc : G.Adj b c) (hbe : G.Adj b e) (hde : G.Adj d e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hbd : ¬ G.Adj b d)
    (hn : [a, b, c, d, e].Nodup) : ContainsPositiveTailReducer C := by
  -- This is the extra ambient requirement distinguishing `ptr-dc-a` from
  -- an arbitrary five-vertex induced copy.  In particular, `a` has no
  -- unlisted third neighbor on the opposite side of the cut.
  refine ⟨positiveTailReducer .dcA, ⟨.dcA, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .dcA).occursInduced_of_embedding_with_degrees C
    ([a, b, c, d, e].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .dcA).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 2), (1, 4), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .dcA).color =
        ([.reddish, .red, .bluish, .blue, .blue] : List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he]
  · intro x y hne hnon hauto
    have hp := positiveDcA_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact hab h.symm)
      | (intro h; exact hae h.symm)
      | (intro h; exact hbd h.symm)
  · intro x d hdegree
    fin_cases x
    · change (some 2 : Option Nat) = some d at hdegree
      injection hdegree with hd
      simpa [hd] using haDegree
    · change (none : Option Nat) = some d at hdegree
      contradiction
    · change (none : Option Nat) = some d at hdegree
      contradiction
    · change (none : Option Nat) = some d at hdegree
      contradiction
    · change (none : Option Nat) = some d at hdegree
      contradiction

/-- Reducer `l+`, in catalog order. -/
theorem containsPositiveL
    (C : MatchingCutColoring G) {a b c d e f : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hac : G.Adj a c) (had : G.Adj a d) (hae : G.Adj a e)
    (hbd : G.Adj b d) (hbe : G.Adj b e) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (haf : ¬ G.Adj a f)
    (hbc : ¬ G.Adj b c) (hbf : ¬ G.Adj b f)
    (hn : [a, b, c, d, e, f].Nodup) : ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .l, ⟨.l, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .l).occursInduced_of_embedding C
    ([a, b, c, d, e, f].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .l).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (0, 4), (1, 3), (1, 4), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .l).color =
        ([.reddish, .red, .bluish, .bluish, .blue, .blue] : List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf]
  · intro x y hne hnon hauto
    have hp := positiveL_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact hab h.symm)
      | (intro h; exact haf h.symm)
      | (intro h; exact hbc h.symm)
      | (intro h; exact hbf h.symm)

/-- Reducer `g+`, in catalog order. -/
theorem containsPositiveG
    (C : MatchingCutColoring G) {a b c d e : V}
    (ha : C.color a = .red) (hb : C.color b = .red)
    (hc : C.color c = .bluish) (hd : C.color d = .bluish)
    (he : C.color e = .bluish)
    (hac : G.Adj a c) (had : G.Adj a d)
    (hbd : G.Adj b d) (hbe : G.Adj b e)
    (hab : ¬ G.Adj a b) (hae : ¬ G.Adj a e)
    (hbc : ¬ G.Adj b c) (hn : [a, b, c, d, e].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .g, ⟨.g, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .g).occursInduced_of_embedding C
    ([a, b, c, d, e].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .g).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 2), (0, 3), (1, 3), (1, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .g).color =
        ([.red, .red, .bluish, .bluish, .bluish] : List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he]
  · intro x y hne hnon hauto
    have hp := positiveG_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact hab h.symm)
      | (intro h; exact hae h.symm)
      | (intro h; exact hbc h.symm)

/-- Reducer `u+`, with its four generated boundary nonedges exposed. -/
theorem containsPositiveU
    (C : MatchingCutColoring G) {a b c d e f g h i j : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish) (hh : C.color h = .blue)
    (hi : C.color i = .blue) (hj : C.color j = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hah : G.Adj a h)
    (hbc : G.Adj b c) (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hch : G.Adj c h) (hcj : G.Adj c j) (hhi : G.Adj h i)
    (haf : ¬ G.Adj a f) (hag : ¬ G.Adj a g)
    (hai : ¬ G.Adj a i) (haj : ¬ G.Adj a j)
    (hn : [a, b, c, d, e, f, g, h, i, j].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .u, ⟨.u, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .u).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i, j].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .u).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 3), (0, 4), (0, 7), (1, 2), (1, 5),
       (1, 6), (2, 7), (2, 9), (7, 8)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .u).color =
        ([.reddish, .red, .red, .bluish, .bluish, .bluish,
          .bluish, .blue, .blue, .bluish] : List Color).get := by
      native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi, hj]
  · intro x y hne hnon hauto
    have hp := positiveU_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals simp
    all_goals first
      | assumption
      | (intro h; exact haf h.symm)
      | (intro h; exact hag h.symm)
      | (intro h; exact hai h.symm)
      | (intro h; exact haj h.symm)

/-- Reducer `p+`, in catalog order. -/
theorem containsPositiveP
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish) (hh : C.color h = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbe : G.Adj b e) (hbg : G.Adj b g)
    (hcf : G.Adj c f) (hch : G.Adj c h) (hef : G.Adj e f)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (hag : ¬ G.Adj a g) (hah : ¬ G.Adj a h)
    (hbc : ¬ G.Adj b c) (hbd : ¬ G.Adj b d)
    (hbh : ¬ G.Adj b h) (hcd : ¬ G.Adj c d)
    (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .p, ⟨.p, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .p).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .p).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 3), (0, 4), (0, 5), (1, 4),
       (1, 6), (2, 5), (2, 7), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .p).color =
        ([.reddish, .red, .red, .bluish, .blue, .blue,
          .bluish, .bluish] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh]
  · intro x y hne hnon hauto
    have hp := positiveP_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (h | h | h | h | h | h | h | h | h) |
      (h | h | h | h | h | h | h | h | h)
    all_goals rcases h with ⟨rfl, rfl⟩
    all_goals first
      | exact hab
      | exact hac
      | exact hag
      | exact hah
      | exact hbc
      | exact hbd
      | exact hbh
      | exact hcd
      | exact hcg
      | exact fun h => hab h.symm
      | exact fun h => hac h.symm
      | exact fun h => hag h.symm
      | exact fun h => hah h.symm
      | exact fun h => hbc h.symm
      | exact fun h => hbd h.symm
      | exact fun h => hbh h.symm
      | exact fun h => hcd h.symm
      | exact fun h => hcg h.symm

/-- The new reducer `r+`, inserted before the former `r+` in the catalog. -/
theorem containsPositiveR
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbd : G.Adj b d) (hbf : G.Adj b f)
    (hcg : G.Adj c g) (hci : G.Adj c i)
    (hef : G.Adj e f) (hgh : G.Adj g h)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (haf : ¬ G.Adj a f) (hah : ¬ G.Adj a h)
    (hai : ¬ G.Adj a i) (hbc : ¬ G.Adj b c)
    (hbe : ¬ G.Adj b e) (hbh : ¬ G.Adj b h)
    (hbi : ¬ G.Adj b i) (hcd : ¬ G.Adj c d)
    (hce : ¬ G.Adj c e) (hcf : ¬ G.Adj c f)
    (hch : ¬ G.Adj c h)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .r, ⟨.r, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .r).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .r).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 3), (0, 4), (0, 6), (1, 3), (1, 5),
       (2, 6), (2, 8), (4, 5), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .r).color =
        ([.reddish, .red, .red, .bluish, .blue, .blue,
          .blue, .blue, .bluish] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi]
  · intro x y hne hnon hauto
    have hp := positiveR_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (h | h | h | h | h | h | h | h | h | h | h | h | h) |
      (h | h | h | h | h | h | h | h | h | h | h | h | h)
    all_goals rcases h with ⟨rfl, rfl⟩
    all_goals first
      | exact hab | exact hac | exact haf | exact hah | exact hai
      | exact hbc | exact hbe | exact hbh | exact hbi
      | exact hcd | exact hce | exact hcf | exact hch
      | exact fun h => hab h.symm | exact fun h => hac h.symm
      | exact fun h => haf h.symm | exact fun h => hah h.symm
      | exact fun h => hai h.symm | exact fun h => hbc h.symm
      | exact fun h => hbe h.symm | exact fun h => hbh h.symm
      | exact fun h => hbi h.symm | exact fun h => hcd h.symm
      | exact fun h => hce h.symm | exact fun h => hcf h.symm
      | exact fun h => hch h.symm

/-- Reducer `s+` (the former `r+`), in catalog order. -/
theorem containsPositiveS
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .blue)
    (hi : C.color i = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbd : G.Adj b d) (hbf : G.Adj b f)
    (hch : G.Adj c h) (hci : G.Adj c i)
    (hef : G.Adj e f) (hgh : G.Adj g h)
    (hab : ¬ G.Adj a b) (hac : ¬ G.Adj a c)
    (haf : ¬ G.Adj a f) (hah : ¬ G.Adj a h)
    (hai : ¬ G.Adj a i) (hbc : ¬ G.Adj b c)
    (hbe : ¬ G.Adj b e) (hbg : ¬ G.Adj b g)
    (hbh : ¬ G.Adj b h) (hbi : ¬ G.Adj b i)
    (hcd : ¬ G.Adj c d) (hce : ¬ G.Adj c e)
    (hcf : ¬ G.Adj c f) (hcg : ¬ G.Adj c g)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .s, ⟨.s, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .s).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .s).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈
      [(0, 3), (0, 4), (0, 6), (1, 3), (1, 5),
       (2, 7), (2, 8), (4, 5), (6, 7)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .s).color =
        ([.reddish, .red, .red, .bluish, .blue, .blue,
          .blue, .blue, .bluish] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi]
  · intro x y hne hnon hauto
    have hp := positiveS_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with
      (h | h | h | h | h | h | h | h | h | h | h | h | h | h) |
      (h | h | h | h | h | h | h | h | h | h | h | h | h | h)
    all_goals rcases h with ⟨rfl, rfl⟩
    all_goals first
      | exact hab | exact hac | exact haf | exact hah | exact hai
      | exact hbc | exact hbe | exact hbg | exact hbh | exact hbi
      | exact hcd | exact hce | exact hcf | exact hcg
      | exact fun h => hab h.symm | exact fun h => hac h.symm
      | exact fun h => haf h.symm | exact fun h => hah h.symm
      | exact fun h => hai h.symm | exact fun h => hbc h.symm
      | exact fun h => hbe h.symm | exact fun h => hbg h.symm
      | exact fun h => hbh h.symm | exact fun h => hbi h.symm
      | exact fun h => hcd h.symm | exact fun h => hce h.symm
      | exact fun h => hcf h.symm | exact fun h => hcg h.symm

/-- Reducer `o+`; its only non-automatic boundary nonedge is `a-g`. -/
theorem containsPositiveO
    (C : MatchingCutColoring G) {a b c d e f g : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .blue)
    (he : C.color e = .blue) (hf : C.color f = .bluish)
    (hg : C.color g = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbc : G.Adj b c) (hbe : G.Adj b e) (hbg : G.Adj b g)
    (hcf : G.Adj c f) (hcg : G.Adj c g) (hde : G.Adj d e)
    (hag : ¬ G.Adj a g) (hn : [a, b, c, d, e, f, g].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .o, ⟨.o, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .o).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .o).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 2), (1, 4),
      (1, 6), (2, 5), (2, 6), (3, 4)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .o).color =
        ([.reddish, .red, .red, .blue, .blue, .bluish, .bluish] :
          List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg]
  · intro x y hne hnon hauto
    have hp := positiveO_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact hag
    · exact fun h => hag h.symm

/-- Reducer `q+`; its two non-automatic boundary nonedges are exposed. -/
theorem containsPositiveQ
    (C : MatchingCutColoring G) {a b c d e f g h : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .blue) (hf : C.color f = .blue)
    (hg : C.color g = .bluish) (hh : C.color h = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (haf : G.Adj a f)
    (hbc : G.Adj b c) (hbf : G.Adj b f) (hbg : G.Adj b g)
    (hcg : G.Adj c g) (hch : G.Adj c h) (hef : G.Adj e f)
    (hag : ¬ G.Adj a g) (hah : ¬ G.Adj a h)
    (hn : [a, b, c, d, e, f, g, h].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .q, ⟨.q, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .q).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .q).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 5), (1, 2), (1, 5),
      (1, 6), (2, 6), (2, 7), (4, 5)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .q).color =
        ([.reddish, .red, .red, .bluish, .blue, .blue,
          .bluish, .bluish] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh]
  · intro x y hne hnon hauto
    have hp := positiveQ_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact hag | exact hah
      | exact fun h => hag h.symm | exact fun h => hah h.symm

/-- Reducer `t+` (the old `s+` before insertion of the new `r+`). -/
theorem containsPositiveT
    (C : MatchingCutColoring G) {a b c d e f g h i : V}
    (ha : C.color a = .reddish) (hb : C.color b = .red)
    (hc : C.color c = .red) (hd : C.color d = .bluish)
    (he : C.color e = .bluish) (hf : C.color f = .blue)
    (hg : C.color g = .blue) (hh : C.color h = .bluish)
    (hi : C.color i = .bluish)
    (had : G.Adj a d) (hae : G.Adj a e) (hag : G.Adj a g)
    (hbc : G.Adj b c) (hbg : G.Adj b g) (hbh : G.Adj b h)
    (hch : G.Adj c h) (hci : G.Adj c i) (hfg : G.Adj f g)
    (haf : ¬ G.Adj a f) (hah : ¬ G.Adj a h) (hai : ¬ G.Adj a i)
    (hn : [a, b, c, d, e, f, g, h, i].Nodup) :
    ContainsPositiveTailReducer C := by
  refine ⟨positiveTailReducer .t, ⟨.t, rfl⟩, Or.inl ?_⟩
  apply (positiveTailReducer .t).occursInduced_of_embedding C
    ([a, b, c, d, e, f, g, h, i].get) hn.injective_get
  · intro x y hxy
    apply (positiveTailReducerData .t).adj_map_of_edgesMapTo G _ ?_ hxy
    unfold PatternData.EdgesMapTo
    dsimp only [positiveTailReducerData]
    intro edge hedge
    change edge ∈ [(0, 3), (0, 4), (0, 6), (1, 2), (1, 6),
      (1, 7), (2, 7), (2, 8), (5, 6)] at hedge
    simp at hedge
    rcases hedge with (rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl)
    all_goals simp
    all_goals assumption
  · intro x
    have hcolors : (positiveTailReducer .t).color =
        ([.reddish, .red, .red, .bluish, .bluish, .blue,
          .blue, .bluish, .bluish] : List Color).get := by native_decide
    rw [hcolors]
    fin_cases x <;> simp [ha, hb, hc, hd, he, hf, hg, hh, hi]
  · intro x y hne hnon hauto
    have hp := positiveT_boundaryNonedges x y hne hnon hauto
    simp only [List.mem_cons, List.not_mem_nil, or_false, Prod.mk.injEq] at hp
    rcases hp with (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) |
      (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    all_goals first
      | exact haf | exact hah | exact hai
      | exact fun h => haf h.symm | exact fun h => hah h.symm
      | exact fun h => hai h.symm

end Subcubic


==> anc/lean/Subcubic/TailReducers.lean <==
import Subcubic.Pattern

open Set

namespace Subcubic

/-- Names of the positive tail reducers in the supplied catalog. -/
inductive PositiveTailReducerName
  | a
  | b
  | c
  | d
  | e
  | f
  | g
  | h
  | i
  | j
  | k
  | l
  | m
  | n
  | o
  | p
  | q
  | r
  | s
  | t
  | u
  | v
  | w
  | x
  | y
  | abs
  | dcA
  deriving DecidableEq, Repr

/-- Exact graph and color data for every positive tail reducer. -/
def positiveTailReducerData : PositiveTailReducerName → PatternData
  | .a => {
      label := "ptr-a"
      vertexCount := 4
      sideCount := 2
      -- Red side: a, b. Blue side: c, d.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3), -- bd
        (2, 3) -- cd
      ]
    }
  | .b => {
      label := "ptr-b"
      vertexCount := 4
      sideCount := 2
      -- Red side: a, b. Blue side: c, d.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3) -- bd
      ]
    }
  | .c => {
      label := "ptr-c"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 2), -- ac
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (2, 3) -- cd
      ]
    }
  | .d => {
      label := "ptr-d"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 4), -- be
        (2, 3) -- cd
      ]
    }
  | .e => {
      label := "ptr-e"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 4), -- ae
        (1, 2), -- bc
        (1, 4), -- be
        (2, 3) -- cd
      ]
    }
  | .f => {
      label := "ptr-f"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (2, 3) -- cd
      ]
    }
  | .g => {
      label := "ptr-g"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 4) -- be
      ]
    }
  | .h => {
      label := "ptr-h"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 4) -- be
      ]
    }
  | .i => {
      label := "ptr-i"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 4), -- be
        (1, 5), -- bf
        (3, 4) -- de
      ]
    }
  | .j => {
      label := "ptr-j"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 5), -- bf
        (3, 4) -- de
      ]
    }
  | .k => {
      label := "ptr-k"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 4), -- be
        (1, 5) -- bf
      ]
    }
  | .l => {
      label := "ptr-l"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .m => {
      label := "ptr-m"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 5), -- bf
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .n => {
      label := "ptr-n"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 5), -- bf
        (2, 4), -- ce
        (2, 6), -- cg
        (5, 6) -- fg
      ]
    }
  | .o => {
      label := "ptr-o"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 2), -- bc
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 6), -- cg
        (3, 4) -- de
      ]
      reddish := [0] -- a
    }
  | .p => {
      label := "ptr-p"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 7), -- ch
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .q => {
      label := "ptr-q"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 2), -- bc
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 6), -- cg
        (2, 7), -- ch
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .r => {
      label := "ptr-r"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 3), -- bd
        (1, 5), -- bf
        (2, 6), -- cg
        (2, 8), -- ci
        (4, 5), -- ef
        (6, 7) -- gh
      ]
      reddish := [0] -- a
    }
  | .s => {
      label := "ptr-s"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 3), -- bd
        (1, 5), -- bf
        (2, 7), -- ch
        (2, 8), -- ci
        (4, 5), -- ef
        (6, 7) -- gh
      ]
      reddish := [0] -- a
    }
  | .t => {
      label := "ptr-t"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 2), -- bc
        (1, 6), -- bg
        (1, 7), -- bh
        (2, 7), -- ch
        (2, 8), -- ci
        (5, 6) -- fg
      ]
      reddish := [0] -- a
    }
  | .u => {
      label := "ptr-u"
      vertexCount := 10
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i, j.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 7), -- ah
        (1, 2), -- bc
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 7), -- ch
        (2, 9), -- cj
        (7, 8) -- hi
      ]
      reddish := [0] -- a
    }
  | .v => {
      label := "ptr-v"
      vertexCount := 10
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 8), -- ai
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3), -- cd
        (2, 6), -- cg
        (2, 9), -- cj
        (3, 7), -- dh
        (3, 9), -- dj
        (5, 6), -- fg
        (7, 8) -- hi
      ]
    }
  | .w => {
      label := "ptr-w"
      vertexCount := 11
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 10), -- ck
        (3, 8), -- di
        (3, 10), -- dk
        (6, 7), -- gh
        (8, 9) -- ij
      ]
    }
  | .x => {
      label := "ptr-x"
      vertexCount := 11
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 5), -- bf
        (1, 7), -- bh
        (2, 6), -- cg
        (2, 9), -- cj
        (3, 7), -- dh
        (3, 8), -- di
        (3, 10), -- dk
        (7, 8), -- hi
        (9, 10) -- jk
      ]
      reddish := [3] -- d
    }
  | .y => {
      label := "ptr-y"
      vertexCount := 12
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k, l.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 11), -- cl
        (3, 8), -- di
        (3, 10), -- dk
        (6, 7), -- gh
        (8, 9) -- ij
      ]
    }
  | .abs => {
      label := "ptr-abs"
      vertexCount := 2
      sideCount := 1
      -- Red side: a. Blue side: b.
      edges := [
        (0, 1) -- ab
      ]
      ambientDegree := [(0, 2)]
    }
  | .dcA => {
      label := "ptr-dc-a"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 4), -- be
        (3, 4) -- de
      ]
      reddish := [0] -- a
      ambientDegree := [(0, 2)]
    }

/-- The exact colored induced pattern associated with a positive reducer name. -/
def positiveTailReducer (name : PositiveTailReducerName) : ColoredPattern :=
  (positiveTailReducerData name).toPattern

instance (name : PositiveTailReducerName) :
    DecidableRel (positiveTailReducer name).graph.Adj := by
  unfold positiveTailReducer PatternData.toPattern
  infer_instance

/-- Every listed positive reducer graph is subcubic. -/
theorem positiveTailReducer_subcubic (name : PositiveTailReducerName) :
    IsSubcubic (positiveTailReducer name).graph := by
  cases name <;>
    change IsSubcubic (graphOfEdges _) <;>
    intro v <;>
    unfold vertexDegree <;>
    rw [Set.ncard_eq_toFinset_card'] <;>
    native_decide +revert

/-! Generated induced-occurrence certificates for positive reducers
whose every nonedge follows from saturation or the matching cut. -/

theorem positiveA_automaticNonedges (x y : Fin (positiveTailReducer .a).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .a).graph.Adj x y) :
    (positiveTailReducer .a).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveB_automaticNonedges (x y : Fin (positiveTailReducer .b).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .b).graph.Adj x y) :
    (positiveTailReducer .b).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveD_automaticNonedges (x y : Fin (positiveTailReducer .d).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .d).graph.Adj x y) :
    (positiveTailReducer .d).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveE_automaticNonedges (x y : Fin (positiveTailReducer .e).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .e).graph.Adj x y) :
    (positiveTailReducer .e).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveF_automaticNonedges (x y : Fin (positiveTailReducer .f).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .f).graph.Adj x y) :
    (positiveTailReducer .f).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveH_automaticNonedges (x y : Fin (positiveTailReducer .h).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .h).graph.Adj x y) :
    (positiveTailReducer .h).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveI_automaticNonedges (x y : Fin (positiveTailReducer .i).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .i).graph.Adj x y) :
    (positiveTailReducer .i).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveJ_automaticNonedges (x y : Fin (positiveTailReducer .j).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .j).graph.Adj x y) :
    (positiveTailReducer .j).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveK_automaticNonedges (x y : Fin (positiveTailReducer .k).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .k).graph.Adj x y) :
    (positiveTailReducer .k).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveV_automaticNonedges (x y : Fin (positiveTailReducer .v).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .v).graph.Adj x y) :
    (positiveTailReducer .v).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveW_automaticNonedges (x y : Fin (positiveTailReducer .w).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .w).graph.Adj x y) :
    (positiveTailReducer .w).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveY_automaticNonedges (x y : Fin (positiveTailReducer .y).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .y).graph.Adj x y) :
    (positiveTailReducer .y).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem positiveAbs_automaticNonedges (x y : Fin (positiveTailReducer .abs).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .abs).graph.Adj x y) :
    (positiveTailReducer .abs).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

/-! Generated lists of the remaining boundary nonedges. -/

theorem positiveC_boundaryNonedges (x y : Fin (positiveTailReducer .c).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .c).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .c).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveG_boundaryNonedges (x y : Fin (positiveTailReducer .g).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .g).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .g).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveL_boundaryNonedges (x y : Fin (positiveTailReducer .l).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .l).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .l).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveM_boundaryNonedges (x y : Fin (positiveTailReducer .m).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .m).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .m).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveN_boundaryNonedges (x y : Fin (positiveTailReducer .n).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .n).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .n).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveO_boundaryNonedges (x y : Fin (positiveTailReducer .o).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .o).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .o).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveP_boundaryNonedges (x y : Fin (positiveTailReducer .p).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .p).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .p).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveQ_boundaryNonedges (x y : Fin (positiveTailReducer .q).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .q).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .q).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveR_boundaryNonedges (x y : Fin (positiveTailReducer .r).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .r).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .r).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveS_boundaryNonedges (x y : Fin (positiveTailReducer .s).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .s).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .s).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveT_boundaryNonedges (x y : Fin (positiveTailReducer .t).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .t).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .t).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveU_boundaryNonedges (x y : Fin (positiveTailReducer .u).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .u).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .u).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveX_boundaryNonedges (x y : Fin (positiveTailReducer .x).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .x).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .x).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨10, by native_decide⟩), (⟨3, by native_decide⟩, ⟨4, by native_decide⟩), (⟨3, by native_decide⟩, ⟨5, by native_decide⟩), (⟨3, by native_decide⟩, ⟨6, by native_decide⟩), (⟨3, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨10, by native_decide⟩), (⟨3, by native_decide⟩, ⟨4, by native_decide⟩), (⟨3, by native_decide⟩, ⟨5, by native_decide⟩), (⟨3, by native_decide⟩, ⟨6, by native_decide⟩), (⟨3, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem positiveDcA_boundaryNonedges (x y : Fin (positiveTailReducer .dcA).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (positiveTailReducer .dcA).graph.Adj x y)
    (hauto : ¬ (positiveTailReducer .dcA).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩)] := by
  revert x y
  native_decide

/-- Names of the negative tail reducers in the supplied catalog. -/
inductive NegativeTailReducerName
  | a
  | b
  | c
  | d
  | e
  | f
  | g
  | h
  | i
  | j
  | k
  | l
  | m
  | n
  | o
  | p
  | q
  | r
  | s
  | t
  | u
  | v
  | w
  | x
  | y
  | z
  | aa
  | ab
  | ac
  | ad
  | ae
  | af
  | ag
  | ah
  | ai
  | aj
  | ak
  | al
  | am
  | an
  | ao
  | ap
  | abs
  | dcA
  | dcB
  | dcC
  | dcD
  | dcE
  | dcF
  | dcG
  | dcH
  | dcI
  | dcJ
  | dcK
  | dcL
  | dcM
  deriving DecidableEq, Repr

/-- Exact graph and color data for every negative tail reducer. -/
def negativeTailReducerData : NegativeTailReducerName → PatternData
  | .a => {
      label := "ntr-a"
      vertexCount := 3
      sideCount := 1
      -- Red side: a. Blue side: b, c.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (1, 2) -- bc
      ]
    }
  | .b => {
      label := "ntr-b"
      vertexCount := 4
      sideCount := 2
      -- Red side: a, b. Blue side: c, d.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3) -- bd
      ]
    }
  | .c => {
      label := "ntr-c"
      vertexCount := 4
      sideCount := 2
      -- Red side: a, b. Blue side: c, d.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3) -- bd
      ]
    }
  | .d => {
      label := "ntr-d"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 4) -- be
      ]
    }
  | .e => {
      label := "ntr-e"
      vertexCount := 5
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3), -- bd
        (1, 4) -- be
      ]
      reddish := [1] -- b
    }
  | .f => {
      label := "ntr-f"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 4), -- be
        (1, 5), -- bf
        (3, 4) -- de
      ]
    }
  | .g => {
      label := "ntr-g"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 4), -- be
        (1, 5) -- bf
      ]
    }
  | .h => {
      label := "ntr-h"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 3), -- bd
        (1, 4), -- be
        (1, 5), -- bf
        (4, 5) -- ef
      ]
      reddish := [1] -- b
    }
  | .i => {
      label := "ntr-i"
      vertexCount := 6
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3) -- cd
      ]
      reddish := [1] -- b
    }
  | .j => {
      label := "ntr-j"
      vertexCount := 7
      sideCount := 2
      -- Red side: a, b. Blue side: c, d, e, f, g.
      edges := [
        (0, 2), -- ac
        (0, 4), -- ae
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (3, 4), -- de
        (5, 6) -- fg
      ]
      reddish := [1] -- b
    }
  | .k => {
      label := "ntr-k"
      vertexCount := 6
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3), -- cd
        (2, 4), -- ce
        (2, 5), -- cf
        (3, 4) -- de
      ]
      reddish := [2] -- c
    }
  | .l => {
      label := "ntr-l"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 5), -- bf
        (2, 4), -- ce
        (2, 6), -- cg
        (5, 6) -- fg
      ]
    }
  | .m => {
      label := "ntr-m"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6), -- cg
        (3, 4) -- de
      ]
    }
  | .n => {
      label := "ntr-n"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6) -- cg
      ]
    }
  | .o => {
      label := "ntr-o"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3), -- cd
        (2, 4), -- ce
        (2, 6), -- cg
        (3, 4) -- de
      ]
      reddish := [2] -- c
    }
  | .p => {
      label := "ntr-p"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 3), -- bd
        (1, 4), -- be
        (2, 5), -- cf
        (2, 6), -- cg
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .q => {
      label := "ntr-q"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [0] -- a
    }
  | .r => {
      label := "ntr-r"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 7), -- ch
        (4, 5) -- ef
      ]
      reddish := [0] -- a
    }
  | .s => {
      label := "ntr-s"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3), -- cd
        (2, 5), -- cf
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [2] -- c
    }
  | .t => {
      label := "ntr-t"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6), -- cg
        (2, 7) -- ch
      ]
      reddish := [2] -- c
    }
  | .u => {
      label := "ntr-u"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 7), -- ah
        (1, 4), -- be
        (1, 5), -- bf
        (2, 3), -- cd
        (2, 5), -- cf
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [2] -- c
    }
  | .v => {
      label := "ntr-v"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 6), -- cg
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [0, 1] -- a, b
    }
  | .w => {
      label := "ntr-w"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 3), -- bd
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 7), -- ch
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
    }
  | .x => {
      label := "ntr-x"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 6), -- cg
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [1] -- b
    }
  | .y => {
      label := "ntr-y"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 3), -- bd
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 6), -- cg
        (2, 8), -- ci
        (4, 5), -- ef
        (6, 7) -- gh
      ]
      reddish := [2] -- c
    }
  | .z => {
      label := "ntr-z"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 6), -- cg
        (2, 8), -- ci
        (6, 7) -- gh
      ]
      reddish := [1] -- b
    }
  | .aa => {
      label := "ntr-aa"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 2), -- bc
        (1, 4), -- be
        (1, 5), -- bf
        (2, 6), -- cg
        (2, 8), -- ci
        (6, 7) -- gh
      ]
      reddish := [0] -- a
    }
  | .ab => {
      label := "ntr-ab"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 4), -- be
        (1, 5), -- bf
        (2, 6), -- cg
        (2, 7), -- ch
        (2, 8), -- ci
        (5, 6), -- fg
        (7, 8) -- hi
      ]
      reddish := [2] -- c
    }
  | .ac => {
      label := "ntr-ac"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 7), -- ch
        (2, 8), -- ci
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
    }
  | .ad => {
      label := "ntr-ad"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 5), -- af
        (0, 6), -- ag
        (1, 4), -- be
        (1, 5), -- bf
        (1, 7), -- bh
        (2, 6), -- cg
        (2, 8), -- ci
        (7, 8) -- hi
      ]
      reddish := [0, 1] -- a, b
    }
  | .ae => {
      label := "ntr-ae"
      vertexCount := 9
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 5), -- af
        (1, 5), -- bf
        (1, 6), -- bg
        (1, 7), -- bh
        (2, 4), -- ce
        (2, 8), -- ci
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
    }
  | .af => {
      label := "ntr-af"
      vertexCount := 10
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i, j.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 6), -- ag
        (1, 3), -- bd
        (1, 7), -- bh
        (2, 6), -- cg
        (2, 7), -- ch
        (2, 9), -- cj
        (5, 6), -- fg
        (7, 8) -- hi
      ]
      reddish := [2] -- c
    }
  | .ag => {
      label := "ntr-ag"
      vertexCount := 10
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h, i, j.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (0, 7), -- ah
        (1, 2), -- bc
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 7), -- ch
        (2, 9), -- cj
        (7, 8) -- hi
      ]
      reddish := [0] -- a
    }
  | .ah => {
      label := "ntr-ah"
      vertexCount := 10
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j.
      edges := [
        (0, 4), -- ae
        (0, 6), -- ag
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (1, 7), -- bh
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 8), -- ci
        (3, 8), -- di
        (3, 9), -- dj
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
    }
  | .ai => {
      label := "ntr-ai"
      vertexCount := 10
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j.
      edges := [
        (0, 4), -- ae
        (0, 6), -- ag
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (1, 7), -- bh
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 8), -- ci
        (3, 4), -- de
        (3, 9), -- dj
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
    }
  | .aj => {
      label := "ntr-aj"
      vertexCount := 11
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k.
      edges := [
        (0, 4), -- ae
        (0, 5), -- af
        (0, 6), -- ag
        (1, 6), -- bg
        (1, 7), -- bh
        (1, 10), -- bk
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 8), -- ci
        (3, 8), -- di
        (3, 9), -- dj
        (4, 5), -- ef
        (9, 10) -- jk
      ]
      reddish := [0, 1] -- a, b
    }
  | .ak => {
      label := "ntr-ak"
      vertexCount := 11
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 10), -- ck
        (3, 8), -- di
        (3, 10), -- dk
        (6, 7), -- gh
        (8, 9) -- ij
      ]
    }
  | .al => {
      label := "ntr-al"
      vertexCount := 12
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k, l.
      edges := [
        (0, 1), -- ab
        (0, 4), -- ae
        (0, 9), -- aj
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 3), -- cd
        (2, 7), -- ch
        (2, 11), -- cl
        (3, 8), -- di
        (3, 10), -- dk
        (6, 7), -- gh
        (8, 9) -- ij
      ]
    }
  | .am => {
      label := "ntr-am"
      vertexCount := 12
      sideCount := 4
      -- Red side: a, b, c, d. Blue side: e, f, g, h, i, j, k, l.
      edges := [
        (0, 4), -- ae
        (0, 5), -- af
        (0, 7), -- ah
        (1, 6), -- bg
        (1, 7), -- bh
        (1, 8), -- bi
        (2, 3), -- cd
        (2, 8), -- ci
        (2, 9), -- cj
        (3, 10), -- dk
        (3, 11), -- dl
        (7, 8) -- hi
      ]
      reddish := [0, 1] -- a, b
    }
  | .an => {
      label := "ntr-an"
      vertexCount := 12
      sideCount := 5
      -- Red side: a, b, c, d, e. Blue side: f, g, h, i, j, k, l.
      edges := [
        (0, 5), -- af
        (0, 7), -- ah
        (0, 8), -- ai
        (1, 2), -- bc
        (1, 6), -- bg
        (1, 10), -- bk
        (2, 6), -- cg
        (2, 7), -- ch
        (3, 4), -- de
        (3, 8), -- di
        (3, 11), -- dl
        (4, 9), -- ej
        (4, 11), -- el
        (7, 8), -- hi
        (9, 10) -- jk
      ]
      reddish := [0] -- a
    }
  | .ao => {
      label := "ntr-ao"
      vertexCount := 14
      sideCount := 5
      -- Red side: a, b, c, d, e. Blue side: f, g, h, i, j, k, l, m, n.
      edges := [
        (0, 5), -- af
        (0, 6), -- ag
        (0, 8), -- ai
        (1, 7), -- bh
        (1, 8), -- bi
        (1, 9), -- bj
        (2, 3), -- cd
        (2, 9), -- cj
        (2, 10), -- ck
        (3, 10), -- dk
        (3, 11), -- dl
        (4, 10), -- ek
        (4, 12), -- em
        (4, 13), -- en
        (8, 9) -- ij
      ]
      reddish := [0, 1, 4] -- a, b, e
    }
  | .ap => {
      label := "ntr-ap"
      vertexCount := 14
      sideCount := 5
      -- Red side: a, b, c, d, e. Blue side: f, g, h, i, j, k, l, m, n.
      edges := [
        (0, 5), -- af
        (0, 6), -- ag
        (0, 8), -- ai
        (1, 7), -- bh
        (1, 8), -- bi
        (1, 10), -- bk
        (2, 9), -- cj
        (2, 10), -- ck
        (2, 11), -- cl
        (3, 4), -- de
        (3, 11), -- dl
        (3, 12), -- dm
        (4, 8), -- ei
        (4, 13), -- en
        (10, 11) -- kl
      ]
      reddish := [0, 1, 2] -- a, b, c
    }
  | .abs => {
      label := "ntr-abs"
      vertexCount := 2
      sideCount := 1
      -- Red side: a. Blue side: b.
      edges := [
        (0, 1) -- ab
      ]
      ambientDegree := [(0, 2)]
    }
  | .dcA => {
      label := "ntr-dc-a"
      vertexCount := 3
      sideCount := 1
      -- Red side: a. Blue side: b, c.
      edges := [
        (0, 1), -- ab
        (0, 2), -- ac
        (1, 2) -- bc
      ]
      reddish := [0] -- a
      ambientDegree := [(0, 2)]
    }
  | .dcB => {
      label := "ntr-dc-b"
      vertexCount := 4
      sideCount := 2
      -- Red side: a, b. Blue side: c, d.
      edges := [
        (0, 2), -- ac
        (0, 3), -- ad
        (1, 2), -- bc
        (1, 3) -- bd
      ]
      reddish := [1] -- b
      ambientDegree := [(1, 2)]
    }
  | .dcC => {
      label := "ntr-dc-c"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 5), -- bf
        (2, 4), -- ce
        (2, 6), -- cg
        (5, 6) -- fg
      ]
      reddish := [2] -- c
      ambientDegree := [(2, 2)]
    }
  | .dcD => {
      label := "ntr-dc-d"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6) -- cg
      ]
      reddish := [2] -- c
      ambientDegree := [(2, 2)]
    }
  | .dcE => {
      label := "ntr-dc-e"
      vertexCount := 6
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f.
      edges := [
        (0, 1), -- ab
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5) -- cf
      ]
      reddish := [2] -- c
      ambientDegree := [(2, 1)]
    }
  | .dcF => {
      label := "ntr-dc-f"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6), -- cg
        (4, 5) -- ef
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 2)]
    }
  | .dcG => {
      label := "ntr-dc-g"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 5), -- af
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 6), -- cg
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 2)]
    }
  | .dcH => {
      label := "ntr-dc-h"
      vertexCount := 7
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g.
      edges := [
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (1, 5), -- bf
        (2, 5), -- cf
        (2, 6), -- cg
        (4, 5) -- ef
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 1)]
    }
  | .dcI => {
      label := "ntr-dc-i"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 3), -- bd
        (1, 4), -- be
        (1, 5), -- bf
        (2, 6), -- cg
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 2)]
    }
  | .dcJ => {
      label := "ntr-dc-j"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 4), -- ae
        (0, 5), -- af
        (1, 3), -- bd
        (1, 4), -- be
        (1, 6), -- bg
        (2, 5), -- cf
        (2, 7), -- ch
        (6, 7) -- gh
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 2)]
    }
  | .dcK => {
      label := "ntr-dc-k"
      vertexCount := 8
      sideCount := 3
      -- Red side: a, b, c. Blue side: d, e, f, g, h.
      edges := [
        (0, 3), -- ad
        (0, 4), -- ae
        (1, 4), -- be
        (1, 5), -- bf
        (1, 6), -- bg
        (2, 3), -- cd
        (2, 7), -- ch
        (5, 6) -- fg
      ]
      reddish := [0, 1] -- a, b
      ambientDegree := [(0, 2)]
    }
  | .dcL => {
      label := "ntr-dc-l"
      vertexCount := 13
      sideCount := 5
      -- Red side: a, b, c, d, e. Blue side: f, g, h, i, j, k, l, m.
      edges := [
        (0, 5), -- af
        (0, 7), -- ah
        (1, 6), -- bg
        (1, 7), -- bh
        (1, 9), -- bj
        (2, 8), -- ci
        (2, 9), -- cj
        (2, 10), -- ck
        (3, 4), -- de
        (3, 10), -- dk
        (3, 11), -- dl
        (4, 7), -- eh
        (4, 12), -- em
        (9, 10) -- jk
      ]
      reddish := [0, 1, 2] -- a, b, c
      ambientDegree := [(0, 2)]
    }
  | .dcM => {
      label := "ntr-dc-m"
      vertexCount := 12
      sideCount := 5
      -- Red side: a, b, c, d, e. Blue side: f, g, h, i, j, k, l.
      edges := [
        (0, 6), -- ag
        (1, 5), -- bf
        (1, 6), -- bg
        (1, 8), -- bi
        (2, 7), -- ch
        (2, 8), -- ci
        (2, 9), -- cj
        (3, 4), -- de
        (3, 9), -- dj
        (3, 10), -- dk
        (4, 6), -- eg
        (4, 11), -- el
        (8, 9) -- ij
      ]
      reddish := [0, 1, 2] -- a, b, c
      ambientDegree := [(0, 1)]
    }

/-- The exact colored induced pattern associated with a negative reducer name. -/
def negativeTailReducer (name : NegativeTailReducerName) : ColoredPattern :=
  (negativeTailReducerData name).toPattern

instance (name : NegativeTailReducerName) :
    DecidableRel (negativeTailReducer name).graph.Adj := by
  unfold negativeTailReducer PatternData.toPattern
  infer_instance

/-- Every listed negative reducer graph is subcubic. -/
theorem negativeTailReducer_subcubic (name : NegativeTailReducerName) :
    IsSubcubic (negativeTailReducer name).graph := by
  cases name <;>
    change IsSubcubic (graphOfEdges _) <;>
    intro v <;>
    unfold vertexDegree <;>
    rw [Set.ncard_eq_toFinset_card'] <;>
    native_decide +revert

/-! Generated induced-occurrence certificates for negative reducers
whose every nonedge follows from saturation or the matching cut. -/

theorem negativeA_automaticNonedges (x y : Fin (negativeTailReducer .a).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .a).graph.Adj x y) :
    (negativeTailReducer .a).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeC_automaticNonedges (x y : Fin (negativeTailReducer .c).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .c).graph.Adj x y) :
    (negativeTailReducer .c).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeF_automaticNonedges (x y : Fin (negativeTailReducer .f).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .f).graph.Adj x y) :
    (negativeTailReducer .f).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeG_automaticNonedges (x y : Fin (negativeTailReducer .g).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .g).graph.Adj x y) :
    (negativeTailReducer .g).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeK_automaticNonedges (x y : Fin (negativeTailReducer .k).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .k).graph.Adj x y) :
    (negativeTailReducer .k).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeAk_automaticNonedges (x y : Fin (negativeTailReducer .ak).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ak).graph.Adj x y) :
    (negativeTailReducer .ak).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeAl_automaticNonedges (x y : Fin (negativeTailReducer .al).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .al).graph.Adj x y) :
    (negativeTailReducer .al).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeAbs_automaticNonedges (x y : Fin (negativeTailReducer .abs).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .abs).graph.Adj x y) :
    (negativeTailReducer .abs).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

theorem negativeDcA_automaticNonedges (x y : Fin (negativeTailReducer .dcA).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcA).graph.Adj x y) :
    (negativeTailReducer .dcA).AutomaticallyForcesNonedge x y := by
  revert x y
  native_decide

/-! Generated lists of the remaining boundary nonedges. -/

theorem negativeB_boundaryNonedges (x y : Fin (negativeTailReducer .b).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .b).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .b).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeD_boundaryNonedges (x y : Fin (negativeTailReducer .d).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .d).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .d).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeE_boundaryNonedges (x y : Fin (negativeTailReducer .e).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .e).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .e).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeH_boundaryNonedges (x y : Fin (negativeTailReducer .h).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .h).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .h).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeI_boundaryNonedges (x y : Fin (negativeTailReducer .i).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .i).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .i).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeJ_boundaryNonedges (x y : Fin (negativeTailReducer .j).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .j).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .j).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeL_boundaryNonedges (x y : Fin (negativeTailReducer .l).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .l).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .l).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeM_boundaryNonedges (x y : Fin (negativeTailReducer .m).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .m).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .m).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeN_boundaryNonedges (x y : Fin (negativeTailReducer .n).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .n).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .n).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeO_boundaryNonedges (x y : Fin (negativeTailReducer .o).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .o).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .o).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeP_boundaryNonedges (x y : Fin (negativeTailReducer .p).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .p).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .p).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeQ_boundaryNonedges (x y : Fin (negativeTailReducer .q).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .q).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .q).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeR_boundaryNonedges (x y : Fin (negativeTailReducer .r).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .r).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .r).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeS_boundaryNonedges (x y : Fin (negativeTailReducer .s).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .s).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .s).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeT_boundaryNonedges (x y : Fin (negativeTailReducer .t).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .t).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .t).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeU_boundaryNonedges (x y : Fin (negativeTailReducer .u).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .u).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .u).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeV_boundaryNonedges (x y : Fin (negativeTailReducer .v).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .v).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .v).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeW_boundaryNonedges (x y : Fin (negativeTailReducer .w).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .w).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .w).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeX_boundaryNonedges (x y : Fin (negativeTailReducer .x).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .x).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .x).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeY_boundaryNonedges (x y : Fin (negativeTailReducer .y).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .y).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .y).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeZ_boundaryNonedges (x y : Fin (negativeTailReducer .z).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .z).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .z).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAa_boundaryNonedges (x y : Fin (negativeTailReducer .aa).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .aa).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .aa).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAb_boundaryNonedges (x y : Fin (negativeTailReducer .ab).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ab).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ab).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩), (⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAc_boundaryNonedges (x y : Fin (negativeTailReducer .ac).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ac).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ac).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAd_boundaryNonedges (x y : Fin (negativeTailReducer .ad).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ad).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ad).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAe_boundaryNonedges (x y : Fin (negativeTailReducer .ae).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ae).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ae).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAf_boundaryNonedges (x y : Fin (negativeTailReducer .af).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .af).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .af).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAg_boundaryNonedges (x y : Fin (negativeTailReducer .ag).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ag).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ag).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAh_boundaryNonedges (x y : Fin (negativeTailReducer .ah).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ah).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ah).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAi_boundaryNonedges (x y : Fin (negativeTailReducer .ai).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ai).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ai).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAj_boundaryNonedges (x y : Fin (negativeTailReducer .aj).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .aj).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .aj).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAm_boundaryNonedges (x y : Fin (negativeTailReducer .am).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .am).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .am).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨4, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAn_boundaryNonedges (x y : Fin (negativeTailReducer .an).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .an).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .an).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAo_boundaryNonedges (x y : Fin (negativeTailReducer .ao).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ao).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ao).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨0, by native_decide⟩, ⟨13, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨13, by native_decide⟩), (⟨4, by native_decide⟩, ⟨5, by native_decide⟩), (⟨4, by native_decide⟩, ⟨6, by native_decide⟩), (⟨4, by native_decide⟩, ⟨7, by native_decide⟩), (⟨4, by native_decide⟩, ⟨11, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨0, by native_decide⟩, ⟨13, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨13, by native_decide⟩), (⟨4, by native_decide⟩, ⟨5, by native_decide⟩), (⟨4, by native_decide⟩, ⟨6, by native_decide⟩), (⟨4, by native_decide⟩, ⟨7, by native_decide⟩), (⟨4, by native_decide⟩, ⟨11, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeAp_boundaryNonedges (x y : Fin (negativeTailReducer .ap).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .ap).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .ap).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨0, by native_decide⟩, ⟨13, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨13, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨12, by native_decide⟩), (⟨2, by native_decide⟩, ⟨13, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨9, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨0, by native_decide⟩, ⟨13, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨9, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨13, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨8, by native_decide⟩), (⟨2, by native_decide⟩, ⟨12, by native_decide⟩), (⟨2, by native_decide⟩, ⟨13, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcB_boundaryNonedges (x y : Fin (negativeTailReducer .dcB).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcB).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcB).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨1, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcC_boundaryNonedges (x y : Fin (negativeTailReducer .dcC).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcC).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcC).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcD_boundaryNonedges (x y : Fin (negativeTailReducer .dcD).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcD).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcD).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcE_boundaryNonedges (x y : Fin (negativeTailReducer .dcE).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcE).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcE).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcF_boundaryNonedges (x y : Fin (negativeTailReducer .dcF).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcF).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcF).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcG_boundaryNonedges (x y : Fin (negativeTailReducer .dcG).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcG).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcG).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨4, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcH_boundaryNonedges (x y : Fin (negativeTailReducer .dcH).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcH).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcH).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcI_boundaryNonedges (x y : Fin (negativeTailReducer .dcI).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcI).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcI).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨6, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcJ_boundaryNonedges (x y : Fin (negativeTailReducer .dcJ).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcJ).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcJ).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨3, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨3, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcK_boundaryNonedges (x y : Fin (negativeTailReducer .dcK).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcK).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcK).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨2, by native_decide⟩), (⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨2, by native_decide⟩), (⟨1, by native_decide⟩, ⟨3, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨4, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcL_boundaryNonedges (x y : Fin (negativeTailReducer .dcL).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcL).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcL).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨11, by native_decide⟩), (⟨2, by native_decide⟩, ⟨12, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨6, by native_decide⟩), (⟨0, by native_decide⟩, ⟨8, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨0, by native_decide⟩, ⟨12, by native_decide⟩), (⟨1, by native_decide⟩, ⟨5, by native_decide⟩), (⟨1, by native_decide⟩, ⟨8, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨12, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨7, by native_decide⟩), (⟨2, by native_decide⟩, ⟨11, by native_decide⟩), (⟨2, by native_decide⟩, ⟨12, by native_decide⟩)] := by
  revert x y
  native_decide

theorem negativeDcM_boundaryNonedges (x y : Fin (negativeTailReducer .dcM).vertexCount)
    (hne : x ≠ y) (hxy : ¬ (negativeTailReducer .dcM).graph.Adj x y)
    (hauto : ¬ (negativeTailReducer .dcM).AutomaticallyForcesNonedge x y) :
    (x, y) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨10, by native_decide⟩), (⟨2, by native_decide⟩, ⟨11, by native_decide⟩)] ∨ (y, x) ∈ [(⟨0, by native_decide⟩, ⟨5, by native_decide⟩), (⟨0, by native_decide⟩, ⟨7, by native_decide⟩), (⟨0, by native_decide⟩, ⟨10, by native_decide⟩), (⟨0, by native_decide⟩, ⟨11, by native_decide⟩), (⟨1, by native_decide⟩, ⟨7, by native_decide⟩), (⟨1, by native_decide⟩, ⟨10, by native_decide⟩), (⟨1, by native_decide⟩, ⟨11, by native_decide⟩), (⟨2, by native_decide⟩, ⟨5, by native_decide⟩), (⟨2, by native_decide⟩, ⟨6, by native_decide⟩), (⟨2, by native_decide⟩, ⟨10, by native_decide⟩), (⟨2, by native_decide⟩, ⟨11, by native_decide⟩)] := by
  revert x y
  native_decide

/-- Membership in the complete supplied catalog of positive tail reducers. -/
def IsPositiveTailReducer (P : ColoredPattern) : Prop :=
  ∃ name, P = positiveTailReducer name

/-- Membership in the complete supplied catalog of negative tail reducers. -/
def IsNegativeTailReducer (P : ColoredPattern) : Prop :=
  ∃ name, P = negativeTailReducer name

theorem IsPositiveTailReducer.subcubic {P : ColoredPattern}
    (hP : IsPositiveTailReducer P) : IsSubcubic P.graph := by
  obtain ⟨name, rfl⟩ := hP
  exact positiveTailReducer_subcubic name

theorem IsNegativeTailReducer.subcubic {P : ColoredPattern}
    (hP : IsNegativeTailReducer P) : IsSubcubic P.graph := by
  obtain ⟨name, rfl⟩ := hP
  exact negativeTailReducer_subcubic name

/-- An induced positive reducer in the catalog's displayed orientation. -/
def ContainsOrientedPositiveTailReducer {V : Type*} [Fintype V]
    {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ∃ P, IsPositiveTailReducer P ∧ P.OccursInduced C

/-- An induced positive reducer, allowing all colors to be exchanged. -/
def ContainsPositiveTailReducer {V : Type*} [Fintype V]
    {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ContainsInducedUpToSwap IsPositiveTailReducer C

/-- An induced negative reducer in the catalog's displayed orientation. -/
def ContainsOrientedNegativeTailReducer {V : Type*} [Fintype V]
    {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ∃ P, IsNegativeTailReducer P ∧ P.OccursInduced C

/-- An induced negative reducer, allowing all colors to be exchanged. -/
def ContainsNegativeTailReducer {V : Type*} [Fintype V]
    {G : SimpleGraph V} (C : MatchingCutColoring G) : Prop :=
  ContainsInducedUpToSwap IsNegativeTailReducer C

/-! Named color checks for exceptional entries. -/

@[simp] theorem negativeDcA_color_a :
    (negativeTailReducer .dcA).color ⟨0, by native_decide⟩ = .reddish := by
  native_decide

@[simp] theorem negativeA_color_a :
    (negativeTailReducer .a).color ⟨0, by native_decide⟩ = .red := by
  native_decide

@[simp] theorem negativeDcG_color_a :
    (negativeTailReducer .dcG).color ⟨0, by native_decide⟩ = .reddish := by
  native_decide

@[simp] theorem negativeDcG_color_b :
    (negativeTailReducer .dcG).color ⟨1, by native_decide⟩ = .reddish := by
  native_decide

@[simp] theorem negativeX_color_a :
    (negativeTailReducer .x).color ⟨0, by native_decide⟩ = .red := by
  native_decide

@[simp] theorem negativeX_color_b :
    (negativeTailReducer .x).color ⟨1, by native_decide⟩ = .reddish := by
  native_decide

end Subcubic


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "520045ab14e26149ee970e2e617ca04b09bde5d6",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "subcubic",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "subcubic"
version = "0.1.0"
defaultTargets = ["Subcubic"]

[[lean_lib]]
name = "Subcubic"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.32.1"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.32.1


==> anc/lean/scripts/generate_tail_reducers.py <==
#!/usr/bin/env python3
"""Generate the Lean tail-reducer catalogue from tail_reducers.cvs."""

import csv
from contextlib import redirect_stdout
from io import StringIO
from pathlib import Path
import re
import sys

SOURCE = Path("tail_reducers.cvs")
FIELDNAMES = [
    "name",
    "edges",
    "reddish",
    "red",
    "bluish",
    "blue",
    "degree_constraint",
]
LABEL = re.compile(r"^(ptr|ntr)-(.+)$")
DEGREE_CONSTRAINT = re.compile(r"^deg\(([a-z])\)=([0-9]+)$")


def letter(index):
    return chr(ord("a") + index)


def lean_name(name):
    """Translate a detailed label such as dc-a to the Lean constructor dcA."""
    first, *rest = name.split("-")
    return first + "".join(part[0].upper() + part[1:] for part in rest)


def indices(text):
    text = text.strip()
    return [] if text in {"", "-"} else [ord(c) - ord("a") for c in text]


def parse_name(text):
    match = LABEL.fullmatch(text.strip())
    assert match is not None, ("invalid name", text)
    kind, detailed_name = match.groups()
    return kind, detailed_name


def parse_degree_constraint(text):
    text = text.strip()
    if not text:
        return None
    match = DEGREE_CONSTRAINT.fullmatch(text)
    assert match is not None, ("invalid degree constraint", text)
    vertex, degree = match.groups()
    return ord(vertex) - ord("a"), int(degree)


def row_colors(row):
    """Compute the exact graph color assigned to every encoded vertex."""
    n = row["vertex_count"]
    k = row["side_count"]
    reddish = set(row["reddish"])
    has_same_side_neighbor = [False] * n
    for u, v in row["edges"]:
        if (u < k) == (v < k):
            has_same_side_neighbor[u] = True
            has_same_side_neighbor[v] = True
    return [
        ("reddish" if i in reddish else "red") if i < k else
        ("blue" if has_same_side_neighbor[i] else "bluish")
        for i in range(n)
    ]


def all_nonedges_automatic(row):
    """Whether degree saturation/matching sides force every missing edge."""
    n = row["vertex_count"]
    k = row["side_count"]
    edges = {tuple(sorted(edge)) for edge in row["edges"]}
    colors = row_colors(row)
    degrees = [0] * n
    same_side_neighbor = [False] * n
    for u, v in edges:
        degrees[u] += 1
        degrees[v] += 1
        if (u < k) == (v < k):
            same_side_neighbor[u] = True
            same_side_neighbor[v] = True
    for x in range(n):
        for y in range(n):
            if x == y or tuple(sorted((x, y))) in edges:
                continue
            saturated_x = colors[x] in {"red", "blue"} and degrees[x] == 3
            saturated_y = colors[y] in {"red", "blue"} and degrees[y] == 3
            same_side = (x < k) == (y < k)
            matching_forces = same_side and (
                colors[x] in {"reddish", "bluish"} or
                same_side_neighbor[x]
            )
            if not (saturated_x or saturated_y or matching_forces):
                return False
    return True


def boundary_nonedges(row):
    """Missing unordered pairs not forced by saturation/matching alone."""
    n = row["vertex_count"]
    k = row["side_count"]
    edges = {tuple(sorted(edge)) for edge in row["edges"]}
    colors = row_colors(row)
    degrees = [0] * n
    same_side_neighbor = [False] * n
    for u, v in edges:
        degrees[u] += 1
        degrees[v] += 1
        if (u < k) == (v < k):
            same_side_neighbor[u] = True
            same_side_neighbor[v] = True
    result = []
    def automatic(x, y):
        saturated_x = colors[x] in {"red", "blue"} and degrees[x] == 3
        saturated_y = colors[y] in {"red", "blue"} and degrees[y] == 3
        same_side = (x < k) == (y < k)
        matching_forces = same_side and (
            colors[x] in {"reddish", "bluish"} or
            same_side_neighbor[x]
        )
        return saturated_x or saturated_y or matching_forces
    for x in range(n):
        for y in range(x + 1, n):
            if (x, y) in edges:
                continue
            if not automatic(x, y) or not automatic(y, x):
                result.append((x, y))
    return result


def parse_rows():
    rows = {"+": [], "-": []}
    with SOURCE.open(newline="") as source:
        reader = csv.DictReader(source)
        assert reader.fieldnames == FIELDNAMES, (
            "unexpected CSV header",
            reader.fieldnames,
            FIELDNAMES,
        )
        records = list(reader)
    for line_number, record in enumerate(records, 2):
        kind, detailed_name = parse_name(record["name"])
        sign = "+" if kind == "ptr" else "-"
        code = record["edges"].strip()
        assert len(code) % 2 == 0, (line_number, "odd edge encoding")
        edges = [
            (ord(code[i]) - ord("a"), ord(code[i + 1]) - ord("a"))
            for i in range(0, len(code), 2)
        ]
        assert all(0 <= u < 26 and 0 <= v < 26 and u != v for u, v in edges)
        unordered = [tuple(sorted(edge)) for edge in edges]
        assert len(unordered) == len(set(unordered)), (
            line_number, "duplicate edge")
        color_groups = {
            "reddish": indices(record["reddish"]),
            "red": indices(record["red"]),
            "bluish": indices(record["bluish"]),
            "blue": indices(record["blue"]),
        }
        colored_vertices = [v for group in color_groups.values() for v in group]
        assert len(colored_vertices) == len(set(colored_vertices)), (
            line_number, "vertex assigned two colors")
        vertex_count = 1 + max(colored_vertices)
        assert set(colored_vertices) == set(range(vertex_count)), (
            line_number, "colors do not partition the vertices")
        side = sorted(color_groups["reddish"] + color_groups["red"])
        side_count = len(side)
        assert side == list(range(side_count)), (line_number, "red side is not initial")
        assert all(max(edge) < vertex_count for edge in edges), (
            line_number, "edge endpoint lacks a color")
        degrees = [0] * vertex_count
        for u, v in edges:
            degrees[u] += 1
            degrees[v] += 1
        assert max(degrees) <= 3, (detailed_name, "not subcubic", degrees)
        side_set = set(side)
        side_degrees = [0] * vertex_count
        for u, v in edges:
            if (u in side_set) == (v in side_set):
                side_degrees[u] += 1
                side_degrees[v] += 1
        assert max(side_degrees) <= 1, (
            detailed_name, "not a matching cut", side_degrees)
        ambient_degree = []
        degree_constraint = parse_degree_constraint(record["degree_constraint"])
        if degree_constraint is not None:
            vertex, degree = degree_constraint
            assert degrees[vertex] <= degree <= 3, (
                detailed_name, "invalid ambient-degree guard")
            ambient_degree = [(vertex, degree)]
        row = {
            "name": lean_name(detailed_name),
            "label": f"{kind}-{detailed_name}",
            "side_count": side_count,
            "vertex_count": vertex_count,
            "edges": edges,
            "reddish": color_groups["reddish"],
            "ambient_degree": ambient_degree,
        }
        declared_colors = [
            next(color for color, vertices in color_groups.items() if v in vertices)
            for v in range(vertex_count)
        ]
        assert row_colors(row) == declared_colors, (
            line_number, "declared colors disagree with graph/cut", detailed_name)
        rows[sign].append(row)
    assert len(rows["+"]) == 27
    assert len(rows["-"]) == 56
    return rows


def exact_rows():
    rows = parse_rows()
    positive = rows["+"]
    negative = rows["-"]
    assert len(positive) == 27
    assert len(negative) == 56
    return positive, negative


def emit_catalog(title, prefix, sign, rows):
    print(f"/-- Names of the {title.lower()} tail reducers in the supplied catalog. -/")
    print(f"inductive {title}TailReducerName")
    for row in rows:
        print(f"  | {row['name']}")
    print("  deriving DecidableEq, Repr\n")

    print(f"/-- Exact graph and color data for every {title.lower()} tail reducer. -/")
    print(f"def {prefix}TailReducerData : {title}TailReducerName → PatternData")
    for row in rows:
        name = row["name"]
        n = row["vertex_count"]
        k = row["side_count"]
        red_letters = ", ".join(letter(i) for i in range(k))
        blue_letters = ", ".join(letter(i) for i in range(k, n))
        print(f"  | .{name} => {{")
        print(f"      label := \"{row['label']}\"")
        print(f"      vertexCount := {n}")
        print(f"      sideCount := {k}")
        print(f"      -- Red side: {red_letters}. Blue side: {blue_letters}.")
        print("      edges := [")
        for index, (u, v) in enumerate(row["edges"]):
            comma = "," if index + 1 < len(row["edges"]) else ""
            print(f"        ({u}, {v}){comma} -- {letter(u)}{letter(v)}")
        print("      ]")
        if row["reddish"]:
            values = ", ".join(map(str, row["reddish"]))
            names = ", ".join(letter(i) for i in row["reddish"])
            print(f"      reddish := [{values}] -- {names}")
        if row["ambient_degree"]:
            vertex, degree = row["ambient_degree"][0]
            print(f"      ambientDegree := [({vertex}, {degree})]")
        print("    }")
    print()

    print(f"/-- The exact colored induced pattern associated with a {title.lower()} reducer name. -/")
    print(f"def {prefix}TailReducer (name : {title}TailReducerName) : ColoredPattern :=")
    print(f"  ({prefix}TailReducerData name).toPattern\n")

    print(f"instance (name : {title}TailReducerName) :")
    print(f"    DecidableRel ({prefix}TailReducer name).graph.Adj := by")
    print(f"  unfold {prefix}TailReducer PatternData.toPattern")
    print("  infer_instance\n")

    print(f"/-- Every listed {title.lower()} reducer graph is subcubic. -/")
    print(f"theorem {prefix}TailReducer_subcubic (name : {title}TailReducerName) :")
    print(f"    IsSubcubic ({prefix}TailReducer name).graph := by")
    print("  cases name <;>")
    print("    change IsSubcubic (graphOfEdges _) <;>")
    print("    intro v <;>")
    print("    unfold vertexDegree <;>")
    print("    rw [Set.ncard_eq_toFinset_card'] <;>")
    print("    native_decide +revert\n")

    automatic = [row for row in rows if all_nonedges_automatic(row)]
    print(f"/-! Generated induced-occurrence certificates for {title.lower()} reducers")
    print("whose every nonedge follows from saturation or the matching cut. -/\n")
    for row in automatic:
        theorem_name = f"{prefix}{row['name'][0].upper()}{row['name'][1:]}_automaticNonedges"
        print(f"theorem {theorem_name} (x y : Fin ({prefix}TailReducer .{row['name']}).vertexCount)")
        print(f"    (hne : x ≠ y) (hxy : ¬ ({prefix}TailReducer .{row['name']}).graph.Adj x y) :")
        print(f"    ({prefix}TailReducer .{row['name']}).AutomaticallyForcesNonedge x y := by")
        print("  revert x y")
        print("  native_decide\n")

    print(f"/-! Generated lists of the remaining boundary nonedges. -/\n")
    for row in rows:
        pairs = boundary_nonedges(row)
        if not pairs:
            continue
        theorem_name = f"{prefix}{row['name'][0].upper()}{row['name'][1:]}_boundaryNonedges"
        pattern = f"{prefix}TailReducer .{row['name']}"
        pair_text = ", ".join(
            f"(⟨{u}, by native_decide⟩, ⟨{v}, by native_decide⟩)"
            for u, v in pairs
        )
        print(f"theorem {theorem_name} (x y : Fin ({pattern}).vertexCount)")
        print(f"    (hne : x ≠ y) (hxy : ¬ ({pattern}).graph.Adj x y)")
        print(f"    (hauto : ¬ ({pattern}).AutomaticallyForcesNonedge x y) :")
        print(f"    (x, y) ∈ [{pair_text}] ∨ (y, x) ∈ [{pair_text}] := by")
        print("  revert x y")
        print("  native_decide\n")


def main():
    positive, negative = exact_rows()
    print("import Subcubic.Pattern\n")
    print("open Set\n")
    print("namespace Subcubic\n")
    emit_catalog("Positive", "positive", "+", positive)
    emit_catalog("Negative", "negative", "-", negative)

    print("/-- Membership in the complete supplied catalog of positive tail reducers. -/")
    print("def IsPositiveTailReducer (P : ColoredPattern) : Prop :=")
    print("  ∃ name, P = positiveTailReducer name\n")
    print("/-- Membership in the complete supplied catalog of negative tail reducers. -/")
    print("def IsNegativeTailReducer (P : ColoredPattern) : Prop :=")
    print("  ∃ name, P = negativeTailReducer name\n")
    print("theorem IsPositiveTailReducer.subcubic {P : ColoredPattern}")
    print("    (hP : IsPositiveTailReducer P) : IsSubcubic P.graph := by")
    print("  obtain ⟨name, rfl⟩ := hP")
    print("  exact positiveTailReducer_subcubic name\n")
    print("theorem IsNegativeTailReducer.subcubic {P : ColoredPattern}")
    print("    (hP : IsNegativeTailReducer P) : IsSubcubic P.graph := by")
    print("  obtain ⟨name, rfl⟩ := hP")
    print("  exact negativeTailReducer_subcubic name\n")

    for title, prefix in [("Positive", "positive"), ("Negative", "negative")]:
        print(f"/-- An induced {title.lower()} reducer in the catalog's displayed orientation. -/")
        print(f"def ContainsOriented{title}TailReducer {{V : Type*}} [Fintype V]")
        print("    {G : SimpleGraph V} (C : GoodColoring G) : Prop :=")
        print(f"  ∃ P, Is{title}TailReducer P ∧ P.OccursInduced C\n")
        print(f"/-- An induced {title.lower()} reducer, allowing all colors to be exchanged. -/")
        print(f"def Contains{title}TailReducer {{V : Type*}} [Fintype V]")
        print("    {G : SimpleGraph V} (C : GoodColoring G) : Prop :=")
        print(f"  ContainsInducedUpToSwap Is{title}TailReducer C\n")

    print("/-! Named color checks for exceptional entries. -/\n")
    checks = [
        ("negativeDcA_color_a", "dcA", 0, "reddish"),
        ("negativeA_color_a", "a", 0, "red"),
        ("negativeDcG_color_a", "dcG", 0, "reddish"),
        ("negativeDcG_color_b", "dcG", 1, "reddish"),
        ("negativeX_color_a", "x", 0, "red"),
        ("negativeX_color_b", "x", 1, "reddish"),
    ]
    for theorem, name, vertex, color in checks:
        print(f"@[simp] theorem {theorem} :")
        print(f"    (negativeTailReducer .{name}).color ⟨{vertex}, by native_decide⟩ = .{color} := by")
        print("  native_decide\n")
    print("end Subcubic")


if __name__ == "__main__":
    if sys.argv[1:] == ["--write"]:
        output = StringIO()
        with redirect_stdout(output):
            main()
        Path("Subcubic/TailReducers.lean").write_text(output.getvalue())
    else:
        assert not sys.argv[1:], "usage: generate_tail_reducers.py [--write]"
        main()


==> anc/lean/scripts/validate_tail_reducers.py <==
#!/usr/bin/env python3
"""Validate tail_reducers.cvs before regenerating the Lean reducer catalog.

This catches duplicate mathematical reducers: entries with the same sign,
graph, complete vertex coloring, and ambient-degree requirements.
"""

from collections import defaultdict

from generate_tail_reducers import parse_rows, row_colors


def signature(row):
    return (
        row["sign"],
        row["vertex_count"],
        row["side_count"],
        tuple(sorted(tuple(sorted(edge)) for edge in row["edges"])),
        tuple(row_colors(row)),
        tuple(row["ambient_degree"]),
    )


def grouped(rows):
    groups = defaultdict(list)
    for row in rows:
        groups[signature(row)].append(row["name"])
    return groups


def main():
    positive, negative = parse_rows().values()
    rows = [
        {**row, "sign": sign}
        for sign, rows in [("+", positive), ("-", negative)]
        for row in rows
    ]
    groups = grouped(rows)

    assert len(positive) == 27
    assert len(negative) == 56
    assert all(len(names) == 1 for names in groups.values()), (
        "tail_reducers.cvs contains duplicate mathematical reducers",
        [names for names in groups.values() if len(names) != 1],
    )

    print(f"validated {len(groups)} detailed reducers")
    print(f"  positive: {len(positive)}")
    print(f"  negative: {len(negative)}")
    print("no duplicate mathematical reducers")


if __name__ == "__main__":
    main()


==> anc/lean/tail_reducers.cvs <==
name,edges,reddish,red,bluish,blue,degree_constraint
ptr-a,abacadbcbdcd,,ab,,cd,
ptr-b,abacadbcbd,,ab,cd,,
ptr-c,acaebdbecd,,ab,e,cd,
ptr-d,abacadbdbecd,,ab,e,cd,
ptr-e,abacaebcbecd,,ab,e,cd,
ptr-f,abacaebdbecd,,ab,e,cd,
ptr-g,acadbdbe,,ab,cde,,
ptr-h,abacadbdbe,,ab,cde,,
ptr-i,abacadbebfde,,ab,cf,de,
ptr-j,abacadbdbfde,,ab,cf,de,
ptr-k,abacadbebf,,ab,cdef,,
ptr-l,acadaebdbeef,a,b,cd,ef,
ptr-m,acadaebdbfef,a,b,cd,ef,
ptr-n,abadaebdbfcecgfg,,abc,de,fg,
ptr-o,adaeafbcbebgcfcgde,a,bc,fg,de,
ptr-p,adaeafbebgcfchef,a,bc,dgh,ef,
ptr-q,adaeafbcbfbgcgchef,a,bc,dgh,ef,
ptr-r,adaeagbdbfcgciefgh,a,bc,di,efgh,
ptr-s,adaeagbdbfchciefgh,a,bc,di,efgh,
ptr-t,adaeagbcbgbhchcifg,a,bc,dehi,fg,
ptr-u,adaeahbcbfbgchcjhi,a,bc,defgj,hi,
ptr-v,abaeaibebfcdcgcjdhdjfghi,,abcd,ej,fghi,
ptr-w,abaeajbfbgcdchckdidkghij,,abcd,efk,ghij,
ptr-x,abaeagbfbhcgcjdhdidkhijk,d,abc,efg,hijk,
ptr-y,abaeajbfbgcdchcldidkghij,,abcd,efkl,ghij,
ntr-a,abacbc,,a,,bc,
ntr-b,acadbcbd,,ab,cd,,
ntr-c,abacadbcbd,,ab,cd,,
ntr-d,acadbdbe,,ab,cde,,
ntr-e,acadbcbdbe,b,a,cde,,
ntr-f,abacadbebfde,,ab,cf,de,
ntr-g,abacadbebf,,ab,cdef,,
ntr-h,acadbdbebfef,b,a,cd,ef,
ntr-i,adaebdbebfcd,b,a,ef,cd,
ntr-j,acaebebfbgdefg,b,a,c,defg,
ntr-k,abadafbebfcdcecfde,c,ab,f,de,
ntr-l,abadaebdbfcecgfg,,abc,de,fg,
ntr-m,abadafbebfcfcgde,,abc,fg,de,
ntr-n,abadafbebfcfcg,,abc,defg,,
ntr-o,abadafbebfcdcecgde,c,ab,fg,de,
ntr-p,adaeafbdbecfcgef,a,bc,dg,ef,
ntr-q,adaeafbebgcfchfg,a,bc,deh,fg,
ntr-r,adaeafbebgcfchef,a,bc,dgh,ef,
ntr-s,abadaebebfcdcfchfg,c,ab,deh,fg,
ntr-t,abadafbebfcfcgch,c,ab,defgh,,
ntr-u,abadahbebfcdcfchfg,c,ab,deh,fg,
ntr-v,adaeafbebfbgcgchfg,ab,c,deh,fg,
ntr-w,adaeafbdbebgcfchgh,ab,c,def,gh,
ntr-x,adafbebfbgcgchfg,b,ac,deh,fg,
ntr-y,abadafbdbgcfcgciefgh,c,ab,di,efgh,
ntr-z,adaebebfbgcgcigh,b,ac,defi,gh,
ntr-aa,adaeagbcbebfcgcigh,a,bc,defi,gh,
ntr-ab,adaebebfcgchcifghi,c,ab,de,fghi,
ntr-ac,adaeafbebfbgchcigh,ab,c,defi,gh,
ntr-ad,adafagbebfbhcgcihi,ab,c,defg,hi,
ntr-ae,adaeafbfbgbhcecigh,ab,c,defi,gh,
ntr-af,abaeagbdbhcgchcjfghi,c,ab,dej,fghi,
ntr-ag,adaeahbcbfbgchcjhi,a,bc,defgj,hi,
ntr-ah,aeagajbfbgbhcdchcididjgh,ab,cd,efij,gh,
ntr-ai,aeagajbfbgbhcdchcidedjgh,ab,cd,efij,gh,
ntr-aj,aeafagbgbhbkcdchcididjefjk,ab,cd,ghi,efjk,
ntr-ak,abaeajbfbgcdchckdidkghij,,abcd,efk,ghij,
ntr-al,abaeajbfbgcdchcldidkghij,,abcd,efkl,ghij,
ntr-am,aeafahbgbhbicdcicjdkdlhi,ab,cd,efgjkl,hi,
ntr-an,afahaibcbgbkcgchdedidlejelhijk,a,bcde,fgl,hijk,
ntr-ao,afagaibhbibjcdcjckdkdlekemenij,abe,cd,fghklmn,ij,
ntr-ap,afagaibhbibkcjckcldedldmeienkl,abc,de,fghijmn,kl,
ptr-abs,ab,,a,b,,deg(a)=2
ntr-abs,ab,,a,b,,deg(a)=2
ptr-dc-a,acadbcbede,a,b,c,de,deg(a)=2
ntr-dc-a,abacbc,a,,,bc,deg(a)=2
ntr-dc-b,acadbcbd,b,a,cd,,deg(b)=2
ntr-dc-c,abadaebdbfcecgfg,c,ab,de,fg,deg(c)=2
ntr-dc-d,abadafbebfcfcg,c,ab,defg,,deg(c)=2
ntr-dc-e,abadafbebfcf,c,ab,def,,deg(c)=1
ntr-dc-f,adaebdbebfcfcgef,ab,c,dg,ef,deg(a)=2
ntr-dc-g,adafbebfbgcgchfg,ab,c,deh,fg,deg(a)=2
ntr-dc-h,aebdbebfcfcgef,ab,c,dg,ef,deg(a)=1
ntr-dc-i,adaebdbebfcgchfg,ab,c,deh,fg,deg(a)=2
ntr-dc-j,aeafbdbebgcfchgh,ab,c,def,gh,deg(a)=2
ntr-dc-k,adaebebfbgcdchfg,ab,c,deh,fg,deg(a)=2
ntr-dc-l,afahbgbhbjcicjckdedkdlehemjk,abc,de,fghilm,jk,deg(a)=2
ntr-dc-m,agbfbgbichcicjdedjdkegelij,abc,de,fghkl,ij,deg(a)=1


==> anc/output.txt <==
a+2 1
b+2 1
c+2 1
d+2 1
e+2 1
f+2 1
g+2 1
h+2 1
i+2 1
j+2 1
k+2 1
l+2 1
m+2 1
n+3 2
o+3 2
p+3 2
q+3 2
r+3 2
s+3 2
t+3 2
u+3 2
v+4 3
w+4 3
x+4 3
y+4 3
a-1 0
b-2 1
c-2 1
d-2 1
e-2 1
f-2 1
g-2 1
h-2 1
i-2 1
j-2 1
k-3 2
l-3 2
m-3 2
n-3 2
o-3 2
p-3 2
q-3 2
r-3 2
s-3 2
t-3 2
u-3 2
v-3 2
w-3 2
x-3 2
y-3 2
z-3 2
aa-3 2
ab-3 2
ac-3 2
ad-3 2
ae-3 2
af-3 2
ag-3 2
ah-4 3
ai-4 3
aj-4 3
ak-4 3
al-4 3
am-4 3
an-5 4
ao-5 4
ap-5 4


==> anc/tails.rb <==
def positive_index_of_inertia(a)
  n = a.length
  pos = 0

  for i in 0...n
    # Find the smallest j >= i such that A[i][j] != 0
    j = (i...n).find { |k| a[i][k] != 0 }

    # If no such j exists, continue to the next iteration
    next unless j

    # If i < j, add row j to row i and column j to column i
    if i < j
      for k in 0...n
        a[i][k] += a[j][k] # Add row j to row i
      end
      for k in 0...n
        a[k][i] += a[k][j] # Add column j to column i
      end
      if a[i][i] == 0
        for k in 0...n
          a[i][k], a[j][k] = a[j][k], a[i][k]
        end
        for k in 0...n
          a[k][i], a[k][j] = a[k][j], a[k][i]
        end
      end
    end

    # Count positive diagonal elements
    if a[i][i] > 0
      pos += 1
    end

    # Perform row and column operations for j > i
    for j in (i+1)...n
      factor = a[j][i] / a[i][i]
      for k in 0...n
        a[j][k] -= factor * a[i][k] # Subtract a multiple of row i from row j
      end
      for k in 0...n
        a[k][j] -= factor * a[k][i] # Subtract a multiple of column i from column j
      end
    end
  end
  
  pos
end

def adjacency_matrix(vertices, edges, order)
  # Initialize adjacency matrix with zeros
  a = Array.new(order) { Array.new(order, 0) }

  # Fill the adjacency matrix based on edges
  for u, v in edges
    i = vertices.index(u)
    j = vertices.index(v)
    a[i][j] = a[j][i] = Rational(1)
  end
  
  a
end

# Open the output file in write mode
File.open('output.txt', 'w') do |output_file|
  File.foreach('input.txt') do |line|
    # Parse input
    label, edge_string = line.chomp.split
    sign = label.include?('+') ? '+' : '-'

    # Determine the number of vertices
    vertices = edge_string.chars.uniq.sort
    edges = edge_string.chars.each_slice(2).to_a
    order = vertices.length

    # Construct adjacency matrix
    a = adjacency_matrix(vertices, edges, order)

    # Compute A - I or -A - I
    if sign == '+'
      # A - I
      (0...order).each do |i|
        a[i][i] -= 1
      end
    else
      # -A - I
      (0...order).each do |i|
        (0...order).each do |j|
          a[i][j] = -a[i][j]
        end
        a[i][i] -= 1
      end
    end

    pos = positive_index_of_inertia(a)

    # Write the result to the output file
    output_file.puts "#{label} #{pos}"
  end
end
